Subcubic graphs without eigenvalues in $(-1, 1)$

Guo and Royle recently classified the connected cubic graphs without eigenvalues of their adjacency matrix in the open interval $(-1, 1)$, and raised the question of extending their classification to graphs of maximum degree at most $3$. Together with their cubic classification, our result fully answers this question by characterizing all connected subcubic graphs that are not cubic and have no eigenvalues in $(-1,1)$. We show that exactly two infinite families and seven sporadic examples occur, and that every sporadic graph has at most $18$ vertices. To obtain this complete classification, we build a bridge between spectral graph theory and structural graph theory for graphs whose adjacency matrices, after selected diagonal entries are changed to $-1$, have smallest eigenvalue at least $-2$. This generalizes the classical theorem of Cameron, Goethals, Seidel and Shult for graphs with smallest eigenvalue at least $-2$. As a consequence, we prove that $(-1,1)$ is a maximal spectral gap set for the class of connected subcubic graphs. Guo and Royle, answering a question of Koll\'ar and Sarnak, established this maximality for connected cubic graphs. Our result generalizes their conclusion to the subcubic setting.

==> anc/lean/README.md <==
# Subcubic spectral gap classifications in Lean

This project proves three structural classifications of subcubic graphs in
Lean 4: two for bipartite graphs with restrictions on rooted distance-two
graphs, and one for graphs with a prescribed bipartite double. The statements
are given below. The [graph catalog](SubcubicSpectralGap/Common/README.md)
defines every named graph and forbidden pattern used in them by explicit
edge or incidence data; no figures from the paper are needed.

The theorem and lemma numbers are retained from *Subcubic graphs without
eigenvalues in (-1, 1)* for cross-reference. The formalization covers its
three structural theorems and their supporting arguments, not the spectral
reduction, eigenvalue computations, or final spectral consequences.

## Basic definitions

- **Subcubic graphs:** `SimpleGraph.IsSubcubic` means that every vertex has
  degree at most three. `SimpleGraph.HasMinimumDegree H k` means that all
  degrees are at least `k` and some vertex has degree `k`.
  See [Common/Basic.lean](SubcubicSpectralGap/Common/Basic.lean).
- **Rooted distance-two multigraphs:** between distinct vertices the edge
  multiplicity is the number of their common neighbors; the roots are the
  vertices of degree two in the original graph.
  See [Common/DistanceTwo.lean](SubcubicSpectralGap/Common/DistanceTwo.lean).
- **Induced rooted obstructions:** `ContainsFigure5Obstruction` requires an
  injective map preserving every pairwise multiplicity and the root
  requirements of the selected pattern, including unrestricted root status.
  See [Common/Figure5.lean](SubcubicSpectralGap/Common/Figure5.lean).
- **Graphs with petals:** `GraphWithPetals` records a simple graph with pendant
  double edges attached. Each new petal vertex has just one neighbor and two
  parallel edges to it. The vertices of the generalized line graph `L(F)`
  are individual edges, adjacent when they share exactly one endpoint;
  parallel edges are therefore not adjacent in `L(F)`. A pendant edge has an
  endpoint incident with no other edge, counting parallel edges separately.
  See [Common/GraphWithPetals.lean](SubcubicSpectralGap/Common/GraphWithPetals.lean).
- **Valid decompositions:** `TriangleEdgeDecomposition` partitions the edges
  into edge and triangle parts. `ValidDecomposition` requires each root to
  belong to two parts and each other vertex to three parts. The intersection
  graph joins parts that meet; the incidence graph joins vertices to the
  parts containing them.
  See [Decomposition.lean](SubcubicSpectralGap/Theorem2_14/Decomposition.lean).
- **Bipartite doubles:** the double of `G` has two copies of its vertex set.
  A vertex `u` in one copy is adjacent to `v` in the other exactly when
  `u` and `v` are adjacent in `G`; there are no edges within a copy.
  The project uses mathlib's `bipartiteDoubleCover`.
  `Lemma5_1.CoverInvolution` records an involution exchanging the two parts,
  with no vertex adjacent to its partner, and defines its orbit quotient.
  See [Lemma5_1.lean](SubcubicSpectralGap/Theorem2_15/Lemma5_1.lean).

## Main formalized results

All graphs in these statements are undirected simple graphs, except for the
explicitly mentioned multigraphs. Minimum degree two means that every vertex
has degree at least two **and some vertex has degree exactly two**. All
classifications are up to graph isomorphism.

The notation `HJ_n`, `HJ₁⁺`, `HJ'_n`, and `figureG6a` through `figureG6d`
refers to the explicit graphs in the [graph catalog](SubcubicSpectralGap/Common/README.md).
Rooted patterns (a)–(g) are fully listed in its
[obstruction table](SubcubicSpectralGap/Common/README.md#rooted-obstruction-patterns).

### Theorem 2.8: bipartite graphs of girth four

Let `H` be a finite, connected, subcubic bipartite graph of minimum degree
two and girth four. If its rooted distance-two multigraph contains none of
patterns **(a)–(f)** as an induced rooted subgraph, then `H` is isomorphic to
**`HJ_n` for some `n ≥ 1`, or `HJ₁⁺`**. Pattern (g) is not excluded.

Lean declaration: `SubcubicSpectralGap.theorem_2_8` in
[Theorem2_8/Main.lean](SubcubicSpectralGap/Theorem2_8/Main.lean).
The hypotheses are explicit arguments; `Theorem2_8.Conclusion` is the graph
list above. See the [proof map](SubcubicSpectralGap/Theorem2_8/README.md).

### Theorem 2.14: bipartite graphs of girth at least six

Let `H` be a finite, connected, subcubic bipartite graph of minimum degree
two and girth at least six. Suppose its rooted distance-two multigraph
contains neither pattern **(f)** nor pattern **(g)** as an induced rooted
subgraph. In this girth range the distance-two multigraph is simple.

For each of its connected components `C` containing at least one root,
assume there is a finite connected graph with petals `F` and an isomorphism
`C ≅ L(F)` under which every root corresponds to a pendant edge of `F`.
No representation is required for a component with no roots, and not every
pendant edge of `F` is required to represent a root.

Then `H` is isomorphic to one of **`figureG6a`, `figureG6b`, `figureG6c`, or
`figureG6d`**, of orders 6, 8, 14, and 18 respectively. The first is a
six-cycle; the other three have explicit
[incidence tables](SubcubicSpectralGap/Common/README.md#the-four-sporadic-graphs).

Lean declaration: `SubcubicSpectralGap.theorem_2_14` in
[Theorem2_14/Main.lean](SubcubicSpectralGap/Theorem2_14/Main.lean).
`Theorem2_14.HasComponentRepresentations` is precisely the representation
hypothesis, and `Theorem2_14.IsClassified` is the four-graph conclusion.
See the [proof map](SubcubicSpectralGap/Theorem2_14/README.md).

### Theorem 2.15: classification through the bipartite double

Let `G` be a graph. If its bipartite double is isomorphic to **`HJ_n` for
some `n ≥ 1`, `HJ₁⁺`, or one of `figureG6a` through `figureG6d`**, then `G`
is isomorphic to **the triangle `K₃` or `HJ'_m` for some `m ≥ 1`**.

No finiteness, connectedness, or non-bipartiteness hypothesis is added:
finiteness follows from the graph list for the double. In the family case,
`n = 2m`; the double of `HJ'_m` is `HJ_(2m)`.

Lean declaration: `SubcubicSpectralGap.theorem_2_15` in
[Theorem2_15/Main.lean](SubcubicSpectralGap/Theorem2_15/Main.lean).
`Theorem2_15.Hypotheses` and `Theorem2_15.Conclusion`, defined in the same
file, give the two graph lists. See the [proof map](SubcubicSpectralGap/Theorem2_15/README.md).

To use all three results in another Lean file in this project:

```lean
import SubcubicSpectralGap

#check SubcubicSpectralGap.theorem_2_8
#check SubcubicSpectralGap.theorem_2_14
#check SubcubicSpectralGap.theorem_2_15
```

## Repository layout

```text
SubcubicSpectralGap.lean          # aggregate import of all three results
SubcubicSpectralGap/
  Basic.lean                     # convenience import of shared definitions
  Common/                        # definitions and a standalone graph catalog
  Theorem2_8.lean                 # public import for Theorem 2.8
  Theorem2_8/                     # maximal twisted-ladder argument
    Main.lean                    # final statement and proof of Theorem 2.8
  Theorem2_14.lean                # public import for Theorem 2.14
  Theorem2_14/                    # decompositions and line graphs
    Main.lean                    # final statement and proof of Theorem 2.14
    CliqueCases.lean              # supporting symmetric clique split
    Theorem4_6.lean               # Whitney's theorem
    Theorem4_7.lean               # required direction of Beineke's theorem
    Theorem4_7/                   # selected obstruction proofs and generated data
    Lemma4_3/                    # no-petal argument
    Lemma4_11/                   # clique-number-three case
    Lemma4_12/                   # tree case
  Theorem2_15.lean                # public import for Theorem 2.15
  Theorem2_15/                    # doubles, involutions, and quotients
    Main.lean                    # final statement and proof of Theorem 2.15
data/                            # CSV sources for finite graph patterns
scripts/                         # data generators and axiom checks
lean-toolchain                   # Lean version
lakefile.toml                    # project and mathlib dependency
lake-manifest.json               # resolved dependency revisions
```

Each main theorem has a public import `Theorem2_N.lean`, a directory of
supporting files, a `Main.lean` containing its final declaration, and a
README with its proof map. The split proofs of Lemmas 4.3, 4.11, and 4.12
use the same public-import/`Main.lean` convention. Single-file supporting
results retain their numbered filenames; other helpers are named by their
mathematical role. `Models.lean` holds explicit finite models and
`Setup.lean` holds local definitions and preparatory facts.

Supporting lemmas retain their paper numbers. Some graph identifiers retain
an earlier figure numbering: `figureG6a` through `figureG6d` correspond to
Figure 7(a)–(d) in the paper. Their definitions in the graph catalog do not
depend on that numbering.

## Checking the formalization

The project is pinned to Lean and mathlib **v4.33.1**. With Lean's `elan` and
Lake tools installed, run the following from the project root:

```sh
lake build
lake env lean scripts/check_axioms.lean
```

The first build requires network access to obtain the pinned dependencies.
The paper's LaTeX files and Python are not needed for the Lean build.

The second command checks that the three target theorems and Lemma 4.11 use
only Lean's standard axioms `propext`, `Classical.choice`, and `Quot.sound`.
This rejects proof placeholders and additional axioms, including those from
native evaluation. These checks supplement the proof build; they do not
replace reviewing the mathematical definitions and formal statements.

To build a single target:

```sh
lake build SubcubicSpectralGap.Theorem2_8
lake build SubcubicSpectralGap.Theorem2_14
lake build SubcubicSpectralGap.Theorem2_15
```

## Graph data and scripts

The generated Lean files are included in the project. Python 3 is needed
only to check or regenerate them.

| Source data | Contents | Generated module |
| --- | --- | --- |
| [data/figure5.csv](data/figure5.csv) | Seven rooted multigraph patterns, Figure 5(a)–(g) | [Common/Figure5Data.lean](SubcubicSpectralGap/Common/Figure5Data.lean) |
| [data/beineke_selected.csv](data/beineke_selected.csv) | The five required Beineke obstructions, Figure 8(a), (b), (c), (e), (h) | [Theorem4_7/Graphs.lean](SubcubicSpectralGap/Theorem2_14/Theorem4_7/Graphs.lean) |

`figure5.csv` has columns `label`, `edges`, `roots`, and `arbitrary`.
Edges are encoded in triples such as `ab2` (multiplicity two between `a` and
`b`). Vertices in `roots` must be roots; those in `arbitrary` may or may not
be roots; all remaining vertices must not be roots.

`beineke_selected.csv` has columns `label`, `vertex_count`, and `edges`.
Edges are space-separated endpoint pairs such as `0-1 0-2`.

Check that the generated files agree with their sources:

```sh
python3 scripts/generate_figure5.py --check
python3 scripts/generate_beineke_selected.py --check
```

To regenerate, run the same commands without `--check`. Do not edit the
generated Lean files by hand. The selected forward implications of Beineke's
theorem are proved; the full nine-obstruction characterization is not claimed.


==> anc/lean/SubcubicSpectralGap.lean <==
import SubcubicSpectralGap.Basic
import SubcubicSpectralGap.Theorem2_8
import SubcubicSpectralGap.Theorem2_14
import SubcubicSpectralGap.Theorem2_15

/-!
# Subcubic spectral gap: three structural classifications

The public entry points follow Theorems 2.8, 2.14, and 2.15 of the paper.
All three results are proved. Each target's `README.md` gives its final
declaration and a map of the supporting proof modules.
-/


==> anc/lean/SubcubicSpectralGap/Basic.lean <==
import SubcubicSpectralGap.Common.DistanceTwo
import SubcubicSpectralGap.Common.GraphWithPetals
import SubcubicSpectralGap.Common.Figure5
import SubcubicSpectralGap.Common.GraphFamilies

/-!
# Shared definitions

Convenience import for the common graph vocabulary. Definitions live in
`SubcubicSpectralGap/Common/`; theorem-specific proofs live under their targets.
-/


==> anc/lean/SubcubicSpectralGap/Common/Basic.lean <==
import Mathlib.Combinatorics.SimpleGraph.Bipartite
import Mathlib.Combinatorics.SimpleGraph.Connectivity.Connected
import Mathlib.Combinatorics.SimpleGraph.Copy
import Mathlib.Combinatorics.SimpleGraph.Finite
import Mathlib.Combinatorics.SimpleGraph.Girth
import Mathlib.Combinatorics.SimpleGraph.Subgraph
import Mathlib.Data.Fintype.Card
import Mathlib.Data.Fintype.Sum

/-!
# Shared simple graph vocabulary

Degree bounds, girth, and graph isomorphisms used by the three target theorems.
The graph API itself comes from mathlib.
-/

namespace SubcubicSpectralGap

universe u v

variable {V : Type u}

/-- All inhabitants of the vertex type are vertices.  This wrapper only exists
for the project-local multigraph constructions that still carry explicit vertex
lists. -/
noncomputable def _root_.SimpleGraph.vertexList [Fintype V] : List V :=
  (Finset.univ : Finset V).toList

/-- Minimum degree at least `k`, quantified over listed vertices. -/
def _root_.SimpleGraph.MinDegreeAtLeast [Fintype V] (H : SimpleGraph V) [DecidableRel H.Adj]
    (k : Nat) : Prop :=
  forall v, k <= H.degree v

/-- The minimum degree is exactly `k`, quantified over listed vertices. -/
def _root_.SimpleGraph.HasMinimumDegree [Fintype V] (H : SimpleGraph V) [DecidableRel H.Adj]
    (k : Nat) : Prop :=
  _root_.SimpleGraph.MinDegreeAtLeast H k /\
    exists v, H.degree v = k

/-- The graph is subcubic. -/
def _root_.SimpleGraph.IsSubcubic [Fintype V] (H : SimpleGraph V) [DecidableRel H.Adj] : Prop :=
  forall v, H.degree v <= 3

/-- Girth, using mathlib's `SimpleGraph.girth`, which is defined from
`SimpleGraph.Walk.IsCycle`. -/
abbrev _root_.SimpleGraph.HasGirth (H : SimpleGraph V) (g : Nat) : Prop :=
  H.girth = g

/-- SimpleGraph isomorphism, using mathlib's `SimpleGraph.Iso`. -/
abbrev GraphIso {V : Type u} {W : Type v} (G : SimpleGraph V) (H : SimpleGraph W) :=
  SimpleGraph.Iso G H

end SubcubicSpectralGap


==> anc/lean/SubcubicSpectralGap/Common/DistanceTwo.lean <==
import SubcubicSpectralGap.Common.Multigraph

/-!
# Rooted distance-two constructions

Definitions 2.2–2.4 and the common-neighbor multiplicity used in
the bipartite classifications (Theorems 2.8 and 2.14).
-/

namespace SubcubicSpectralGap

universe u v

variable {V : Type u}

/-- The middle vertices of length-two paths from `u` to `v` in `H`. -/
def _root_.SimpleGraph.lengthTwoCenters [Fintype V] (H : SimpleGraph V) [DecidableRel H.Adj]
    (u v : V) : Finset V :=
  (Finset.univ : Finset V).filter (fun w => H.Adj u w /\ H.Adj w v)

/-- The multiplicity used in the distance-two multigraph: the number of
distinct length-two paths between two distinct vertices. -/
def _root_.SimpleGraph.distanceTwoMultiplicity [Fintype V] [DecidableEq V] (H : SimpleGraph V)
    [DecidableRel H.Adj] (u v : V) : Nat :=
  if u = v then
    0
  else
    (_root_.SimpleGraph.lengthTwoCenters H u v).card

/-- Definition 2.2: the distance-two multigraph of a graph. -/
noncomputable def _root_.SimpleGraph.distanceTwoMultigraph [Fintype V] [DecidableEq V] (H : SimpleGraph V)
    [DecidableRel H.Adj] : Multigraph V where
  vertices := _root_.SimpleGraph.vertexList
  edgeMultiplicity := _root_.SimpleGraph.distanceTwoMultiplicity H
  symm := by
    intro u v
    by_cases huv : u = v
    · subst v
      simp [_root_.SimpleGraph.distanceTwoMultiplicity]
    · have hvu : v ≠ u := fun h => huv h.symm
      have hcenters :
          _root_.SimpleGraph.lengthTwoCenters H u v =
            _root_.SimpleGraph.lengthTwoCenters H v u := by
        ext w
        simp only [_root_.SimpleGraph.lengthTwoCenters, Finset.mem_filter, Finset.mem_univ,
          true_and]
        constructor
        · intro hw
          exact ⟨(H.adj_comm v w).mpr hw.2, (H.adj_comm w u).mpr hw.1⟩
        · intro hw
          exact ⟨(H.adj_comm u w).mpr hw.2, (H.adj_comm w v).mpr hw.1⟩
      simp [_root_.SimpleGraph.distanceTwoMultiplicity, huv, hvu, hcenters]
  loopless := by
    intro v
    simp [_root_.SimpleGraph.distanceTwoMultiplicity]

/-- The rooted distance-two multigraph associated to a graph: the roots are
exactly the vertices of degree two in the original graph. -/
noncomputable def _root_.SimpleGraph.rootedDistanceTwoMultigraph [Fintype V] [DecidableEq V]
    (H : SimpleGraph V)
    [DecidableRel H.Adj] : RootedMultigraph V where
  graph := H.distanceTwoMultigraph
  isRoot := fun v => decide (H.degree v = 2)

/-- Definition 2.4: a rooted distance-two subgraph induced by a vertex subset.

The field `multiplicity_le_distanceTwo` records that this is a subgraph of the
distance-two multigraph induced by `inU`; `root_iff_degree_two` records that
the roots are exactly the vertices of degree two in the original graph. -/
structure RootedDistanceTwoSubgraph {V : Type u} [Fintype V] [DecidableEq V]
    (H : SimpleGraph V) [DecidableRel H.Adj] where
  inU : V -> Bool
  graph : Multigraph V
  isRoot : V -> Bool
  support_subset :
    forall u v, graph.edgeMultiplicity u v ≠ 0 -> inU u = true /\ inU v = true
  multiplicity_le_distanceTwo :
    forall u v,
      graph.edgeMultiplicity u v <=
        ((H.distanceTwoMultigraph).inducedBy inU).edgeMultiplicity u v
  root_iff_degree_two :
    forall v, isRoot v = true <-> inU v = true /\ H.degree v = 2

/-- A rooted distance-two component: the induced rooted distance-two subgraph
coming from a connected component of the distance-two multigraph.  The final two
fields are component-level obligations to be filled in at theorem sites. -/
structure RootedDistanceTwoComponent {V : Type u} [Fintype V] [DecidableEq V]
    (H : SimpleGraph V) [DecidableRel H.Adj]
    extends RootedDistanceTwoSubgraph H where
  connected_in_distanceTwo :
    forall u v,
      inU u = true ->
      inU v = true ->
      ((H.distanceTwoMultigraph).inducedBy inU).Reaches u v
  maximal_connected_in_distanceTwo : Prop

end SubcubicSpectralGap


==> anc/lean/SubcubicSpectralGap/Common/Figure5.lean <==
import SubcubicSpectralGap.Common.DistanceTwo
import SubcubicSpectralGap.Common.Figure5Data

/-!
# Rooted Figure 5 obstructions

Containment predicates shared by Theorems 2.8 and 2.14.
The finite obstruction data is generated in `Common/Figure5Data.lean`.
-/

namespace SubcubicSpectralGap

universe u v

variable {V : Type u}

/-- A rooted multigraph contains a Figure 5 obstruction as an induced rooted
subgraph if some injective vertex map preserves all pairwise multiplicities and
satisfies the root requirements from the figure. -/
def ContainsFigure5Obstruction {V : Type u} [DecidableEq V]
    (P : Figure5Obstruction) (G : RootedMultigraph V) : Prop :=
  exists f : Fin P.vertexCount -> V,
    (forall i, G.graph.isVertex (f i) = true) /\
    (forall i j, f i = f j -> i = j) /\
    (forall i j, G.graph.edgeMultiplicity (f i) (f j) = P.edgeMultiplicity i j) /\
    (forall i, (P.rootRequirement i).Satisfied (G.isRoot (f i)))

/-- The rooted multigraph contains one of the seven forbidden induced rooted
subgraphs in Figure 5. -/
def ContainsFigure5RootedInducedSubgraph {V : Type u} [DecidableEq V]
    (G : RootedMultigraph V) : Prop :=
  exists P : Figure5Obstruction, ContainsFigure5Obstruction P G

end SubcubicSpectralGap


==> anc/lean/SubcubicSpectralGap/Common/Figure5Data.lean <==
import Mathlib.Data.Fin.Basic

/-!
# Figure 5 rooted multigraph data

This file is generated from `data/figure5.csv` by `scripts/generate_figure5.py`.
Do not edit it by hand; update the CSV and rerun the generator.
-/

namespace SubcubicSpectralGap

/-- Labels for the seven rooted multigraph obstructions in Figure 5. -/
inductive Figure5Obstruction where
  | a
  | b
  | c
  | d
  | e
  | f
  | g
deriving DecidableEq, Repr

/-- Root data read from Figure 5.  Half-filled vertices are `arbitrary`. -/
inductive RootRequirement where
  | root
  | nonRoot
  | arbitrary
deriving DecidableEq, Repr

namespace RootRequirement

/-- A root requirement is satisfied by a rooted-multigraph vertex. -/
def Satisfied : RootRequirement -> Bool -> Prop
  | root, isRoot => isRoot = true
  | nonRoot, isRoot => isRoot = false
  | arbitrary, _ => True

end RootRequirement

namespace Figure5Obstruction

/-- Number of vertices in each obstruction in Figure 5. -/
def vertexCount : Figure5Obstruction -> Nat
  | a => 2
  | b => 2
  | c => 3
  | d => 3
  | e => 4
  | f => 4
  | g => 3

/-- Auditable edge data `(left, right, multiplicity)` generated from the CSV. -/
def edgeList : Figure5Obstruction -> List (Nat × Nat × Nat)
  | a => [(0, 1, 2)]
  | b => [(0, 1, 3)]
  | c => [(0, 1, 2), (1, 2, 1)]
  | d => [(0, 1, 2), (0, 2, 1), (1, 2, 2)]
  | e => [(0, 1, 1), (1, 2, 1), (2, 3, 1)]
  | f => [(0, 1, 1), (1, 2, 1), (2, 3, 1), (0, 3, 1)]
  | g => [(0, 1, 1), (0, 2, 1)]

/-- Edge multiplicity generated from `data/figure5.csv`. -/
def edgeMultiplicity (P : Figure5Obstruction) (i j : Fin P.vertexCount) : Nat :=
  match P with
  | a =>
      if i.val = j.val then 0
      else if (i.val = 0 && j.val = 1) || (i.val = 1 && j.val = 0) then 2
      else 0
  | b =>
      if i.val = j.val then 0
      else if (i.val = 0 && j.val = 1) || (i.val = 1 && j.val = 0) then 3
      else 0
  | c =>
      if i.val = j.val then 0
      else if (i.val = 0 && j.val = 1) || (i.val = 1 && j.val = 0) then 2
      else if (i.val = 1 && j.val = 2) || (i.val = 2 && j.val = 1) then 1
      else 0
  | d =>
      if i.val = j.val then 0
      else if (i.val = 0 && j.val = 1) || (i.val = 1 && j.val = 0) then 2
      else if (i.val = 0 && j.val = 2) || (i.val = 2 && j.val = 0) then 1
      else if (i.val = 1 && j.val = 2) || (i.val = 2 && j.val = 1) then 2
      else 0
  | e =>
      if i.val = j.val then 0
      else if (i.val = 0 && j.val = 1) || (i.val = 1 && j.val = 0) then 1
      else if (i.val = 1 && j.val = 2) || (i.val = 2 && j.val = 1) then 1
      else if (i.val = 2 && j.val = 3) || (i.val = 3 && j.val = 2) then 1
      else 0
  | f =>
      if i.val = j.val then 0
      else if (i.val = 0 && j.val = 1) || (i.val = 1 && j.val = 0) then 1
      else if (i.val = 1 && j.val = 2) || (i.val = 2 && j.val = 1) then 1
      else if (i.val = 2 && j.val = 3) || (i.val = 3 && j.val = 2) then 1
      else if (i.val = 0 && j.val = 3) || (i.val = 3 && j.val = 0) then 1
      else 0
  | g =>
      if i.val = j.val then 0
      else if (i.val = 0 && j.val = 1) || (i.val = 1 && j.val = 0) then 1
      else if (i.val = 0 && j.val = 2) || (i.val = 2 && j.val = 0) then 1
      else 0

/-- Root requirement generated from `data/figure5.csv`. -/
def rootRequirement (P : Figure5Obstruction) (i : Fin P.vertexCount) : RootRequirement :=
  match P with
  | a =>
      if i.val = 0 then RootRequirement.root
      else if i.val = 1 then RootRequirement.arbitrary
      else RootRequirement.nonRoot
  | b => RootRequirement.nonRoot
  | c =>
      if i.val = 0 || i.val = 2 then RootRequirement.arbitrary
      else RootRequirement.nonRoot
  | d => RootRequirement.arbitrary
  | e =>
      if i.val = 1 then RootRequirement.root
      else if i.val = 0 || i.val = 3 then RootRequirement.arbitrary
      else RootRequirement.nonRoot
  | f =>
      if i.val = 1 then RootRequirement.root
      else if i.val = 0 then RootRequirement.arbitrary
      else RootRequirement.nonRoot
  | g => RootRequirement.root

/-! Every vertex pair and every root classification is checked after generation. -/

example : edgeMultiplicity .a (⟨0, by decide⟩ : Fin (vertexCount .a)) (⟨0, by decide⟩ : Fin (vertexCount .a)) = 0 := by decide
example : edgeMultiplicity .a (⟨0, by decide⟩ : Fin (vertexCount .a)) (⟨1, by decide⟩ : Fin (vertexCount .a)) = 2 := by decide
example : edgeMultiplicity .a (⟨1, by decide⟩ : Fin (vertexCount .a)) (⟨1, by decide⟩ : Fin (vertexCount .a)) = 0 := by decide
example : rootRequirement .a (⟨0, by decide⟩ : Fin (vertexCount .a)) = .root := by decide
example : rootRequirement .a (⟨1, by decide⟩ : Fin (vertexCount .a)) = .arbitrary := by decide
example : edgeMultiplicity .b (⟨0, by decide⟩ : Fin (vertexCount .b)) (⟨0, by decide⟩ : Fin (vertexCount .b)) = 0 := by decide
example : edgeMultiplicity .b (⟨0, by decide⟩ : Fin (vertexCount .b)) (⟨1, by decide⟩ : Fin (vertexCount .b)) = 3 := by decide
example : edgeMultiplicity .b (⟨1, by decide⟩ : Fin (vertexCount .b)) (⟨1, by decide⟩ : Fin (vertexCount .b)) = 0 := by decide
example : rootRequirement .b (⟨0, by decide⟩ : Fin (vertexCount .b)) = .nonRoot := by decide
example : rootRequirement .b (⟨1, by decide⟩ : Fin (vertexCount .b)) = .nonRoot := by decide
example : edgeMultiplicity .c (⟨0, by decide⟩ : Fin (vertexCount .c)) (⟨0, by decide⟩ : Fin (vertexCount .c)) = 0 := by decide
example : edgeMultiplicity .c (⟨0, by decide⟩ : Fin (vertexCount .c)) (⟨1, by decide⟩ : Fin (vertexCount .c)) = 2 := by decide
example : edgeMultiplicity .c (⟨0, by decide⟩ : Fin (vertexCount .c)) (⟨2, by decide⟩ : Fin (vertexCount .c)) = 0 := by decide
example : edgeMultiplicity .c (⟨1, by decide⟩ : Fin (vertexCount .c)) (⟨1, by decide⟩ : Fin (vertexCount .c)) = 0 := by decide
example : edgeMultiplicity .c (⟨1, by decide⟩ : Fin (vertexCount .c)) (⟨2, by decide⟩ : Fin (vertexCount .c)) = 1 := by decide
example : edgeMultiplicity .c (⟨2, by decide⟩ : Fin (vertexCount .c)) (⟨2, by decide⟩ : Fin (vertexCount .c)) = 0 := by decide
example : rootRequirement .c (⟨0, by decide⟩ : Fin (vertexCount .c)) = .arbitrary := by decide
example : rootRequirement .c (⟨1, by decide⟩ : Fin (vertexCount .c)) = .nonRoot := by decide
example : rootRequirement .c (⟨2, by decide⟩ : Fin (vertexCount .c)) = .arbitrary := by decide
example : edgeMultiplicity .d (⟨0, by decide⟩ : Fin (vertexCount .d)) (⟨0, by decide⟩ : Fin (vertexCount .d)) = 0 := by decide
example : edgeMultiplicity .d (⟨0, by decide⟩ : Fin (vertexCount .d)) (⟨1, by decide⟩ : Fin (vertexCount .d)) = 2 := by decide
example : edgeMultiplicity .d (⟨0, by decide⟩ : Fin (vertexCount .d)) (⟨2, by decide⟩ : Fin (vertexCount .d)) = 1 := by decide
example : edgeMultiplicity .d (⟨1, by decide⟩ : Fin (vertexCount .d)) (⟨1, by decide⟩ : Fin (vertexCount .d)) = 0 := by decide
example : edgeMultiplicity .d (⟨1, by decide⟩ : Fin (vertexCount .d)) (⟨2, by decide⟩ : Fin (vertexCount .d)) = 2 := by decide
example : edgeMultiplicity .d (⟨2, by decide⟩ : Fin (vertexCount .d)) (⟨2, by decide⟩ : Fin (vertexCount .d)) = 0 := by decide
example : rootRequirement .d (⟨0, by decide⟩ : Fin (vertexCount .d)) = .arbitrary := by decide
example : rootRequirement .d (⟨1, by decide⟩ : Fin (vertexCount .d)) = .arbitrary := by decide
example : rootRequirement .d (⟨2, by decide⟩ : Fin (vertexCount .d)) = .arbitrary := by decide
example : edgeMultiplicity .e (⟨0, by decide⟩ : Fin (vertexCount .e)) (⟨0, by decide⟩ : Fin (vertexCount .e)) = 0 := by decide
example : edgeMultiplicity .e (⟨0, by decide⟩ : Fin (vertexCount .e)) (⟨1, by decide⟩ : Fin (vertexCount .e)) = 1 := by decide
example : edgeMultiplicity .e (⟨0, by decide⟩ : Fin (vertexCount .e)) (⟨2, by decide⟩ : Fin (vertexCount .e)) = 0 := by decide
example : edgeMultiplicity .e (⟨0, by decide⟩ : Fin (vertexCount .e)) (⟨3, by decide⟩ : Fin (vertexCount .e)) = 0 := by decide
example : edgeMultiplicity .e (⟨1, by decide⟩ : Fin (vertexCount .e)) (⟨1, by decide⟩ : Fin (vertexCount .e)) = 0 := by decide
example : edgeMultiplicity .e (⟨1, by decide⟩ : Fin (vertexCount .e)) (⟨2, by decide⟩ : Fin (vertexCount .e)) = 1 := by decide
example : edgeMultiplicity .e (⟨1, by decide⟩ : Fin (vertexCount .e)) (⟨3, by decide⟩ : Fin (vertexCount .e)) = 0 := by decide
example : edgeMultiplicity .e (⟨2, by decide⟩ : Fin (vertexCount .e)) (⟨2, by decide⟩ : Fin (vertexCount .e)) = 0 := by decide
example : edgeMultiplicity .e (⟨2, by decide⟩ : Fin (vertexCount .e)) (⟨3, by decide⟩ : Fin (vertexCount .e)) = 1 := by decide
example : edgeMultiplicity .e (⟨3, by decide⟩ : Fin (vertexCount .e)) (⟨3, by decide⟩ : Fin (vertexCount .e)) = 0 := by decide
example : rootRequirement .e (⟨0, by decide⟩ : Fin (vertexCount .e)) = .arbitrary := by decide
example : rootRequirement .e (⟨1, by decide⟩ : Fin (vertexCount .e)) = .root := by decide
example : rootRequirement .e (⟨2, by decide⟩ : Fin (vertexCount .e)) = .nonRoot := by decide
example : rootRequirement .e (⟨3, by decide⟩ : Fin (vertexCount .e)) = .arbitrary := by decide
example : edgeMultiplicity .f (⟨0, by decide⟩ : Fin (vertexCount .f)) (⟨0, by decide⟩ : Fin (vertexCount .f)) = 0 := by decide
example : edgeMultiplicity .f (⟨0, by decide⟩ : Fin (vertexCount .f)) (⟨1, by decide⟩ : Fin (vertexCount .f)) = 1 := by decide
example : edgeMultiplicity .f (⟨0, by decide⟩ : Fin (vertexCount .f)) (⟨2, by decide⟩ : Fin (vertexCount .f)) = 0 := by decide
example : edgeMultiplicity .f (⟨0, by decide⟩ : Fin (vertexCount .f)) (⟨3, by decide⟩ : Fin (vertexCount .f)) = 1 := by decide
example : edgeMultiplicity .f (⟨1, by decide⟩ : Fin (vertexCount .f)) (⟨1, by decide⟩ : Fin (vertexCount .f)) = 0 := by decide
example : edgeMultiplicity .f (⟨1, by decide⟩ : Fin (vertexCount .f)) (⟨2, by decide⟩ : Fin (vertexCount .f)) = 1 := by decide
example : edgeMultiplicity .f (⟨1, by decide⟩ : Fin (vertexCount .f)) (⟨3, by decide⟩ : Fin (vertexCount .f)) = 0 := by decide
example : edgeMultiplicity .f (⟨2, by decide⟩ : Fin (vertexCount .f)) (⟨2, by decide⟩ : Fin (vertexCount .f)) = 0 := by decide
example : edgeMultiplicity .f (⟨2, by decide⟩ : Fin (vertexCount .f)) (⟨3, by decide⟩ : Fin (vertexCount .f)) = 1 := by decide
example : edgeMultiplicity .f (⟨3, by decide⟩ : Fin (vertexCount .f)) (⟨3, by decide⟩ : Fin (vertexCount .f)) = 0 := by decide
example : rootRequirement .f (⟨0, by decide⟩ : Fin (vertexCount .f)) = .arbitrary := by decide
example : rootRequirement .f (⟨1, by decide⟩ : Fin (vertexCount .f)) = .root := by decide
example : rootRequirement .f (⟨2, by decide⟩ : Fin (vertexCount .f)) = .nonRoot := by decide
example : rootRequirement .f (⟨3, by decide⟩ : Fin (vertexCount .f)) = .nonRoot := by decide
example : edgeMultiplicity .g (⟨0, by decide⟩ : Fin (vertexCount .g)) (⟨0, by decide⟩ : Fin (vertexCount .g)) = 0 := by decide
example : edgeMultiplicity .g (⟨0, by decide⟩ : Fin (vertexCount .g)) (⟨1, by decide⟩ : Fin (vertexCount .g)) = 1 := by decide
example : edgeMultiplicity .g (⟨0, by decide⟩ : Fin (vertexCount .g)) (⟨2, by decide⟩ : Fin (vertexCount .g)) = 1 := by decide
example : edgeMultiplicity .g (⟨1, by decide⟩ : Fin (vertexCount .g)) (⟨1, by decide⟩ : Fin (vertexCount .g)) = 0 := by decide
example : edgeMultiplicity .g (⟨1, by decide⟩ : Fin (vertexCount .g)) (⟨2, by decide⟩ : Fin (vertexCount .g)) = 0 := by decide
example : edgeMultiplicity .g (⟨2, by decide⟩ : Fin (vertexCount .g)) (⟨2, by decide⟩ : Fin (vertexCount .g)) = 0 := by decide
example : rootRequirement .g (⟨0, by decide⟩ : Fin (vertexCount .g)) = .root := by decide
example : rootRequirement .g (⟨1, by decide⟩ : Fin (vertexCount .g)) = .root := by decide
example : rootRequirement .g (⟨2, by decide⟩ : Fin (vertexCount .g)) = .root := by decide

end Figure5Obstruction

end SubcubicSpectralGap


==> anc/lean/SubcubicSpectralGap/Common/GraphFamilies.lean <==
import SubcubicSpectralGap.Common.Basic

/-!
# Twisted ladders and the HJ graph family

Concrete graph models used in Theorem 2.8 and in the target statement
of Theorem 2.15, together with their elementary geometry.
-/

namespace SubcubicSpectralGap

universe u v

variable {V : Type u}

/-- Vertex type for the twisted ladder `▷◁_n` from Figure 2.

The vertices are two rows
`a_1, ..., a_{2n}` and `b_1, ..., b_{2n}`.  Lean uses zero-based indices, so
`TwistedLadderVertex.a ⟨i, _⟩` represents the paper's `a_{i+1}`. -/
inductive TwistedLadderVertex (n : Nat) where
  | a : Fin (2 * n) -> TwistedLadderVertex n
  | b : Fin (2 * n) -> TwistedLadderVertex n
deriving DecidableEq, BEq

namespace TwistedLadder

/-- Equivalence exposing the finite two-row vertex set of `▷◁_n`. -/
def vertexEquivSum (n : Nat) :
    TwistedLadderVertex n ≃ (Fin (2 * n) ⊕ Fin (2 * n)) where
  toFun
    | TwistedLadderVertex.a i => Sum.inl i
    | TwistedLadderVertex.b i => Sum.inr i
  invFun
    | Sum.inl i => TwistedLadderVertex.a i
    | Sum.inr i => TwistedLadderVertex.b i
  left_inv := by
    intro x
    cases x <;> rfl
  right_inv := by
    intro x
    cases x <;> rfl

instance vertexFintype (n : Nat) : Fintype (TwistedLadderVertex n) :=
  Fintype.ofEquiv _ (vertexEquivSum n).symm

/-- The twisted ladder has `4n` vertices. -/
theorem vertex_card (n : Nat) : Fintype.card (TwistedLadderVertex n) = 4 * n := by
  rw [Fintype.card_congr (vertexEquivSum n), Fintype.card_sum]
  simp [Fintype.card_fin]
  omega

/-- Vertices of the twisted ladder, listed row by row. -/
def vertices (n : Nat) : List (TwistedLadderVertex n) :=
  (List.finRange (2 * n)).map (TwistedLadderVertex.a (n := n)) ++
    (List.finRange (2 * n)).map (TwistedLadderVertex.b (n := n))

/-- Two row indices are consecutive. -/
def consecutive (i j : Nat) : Bool :=
  decide (i + 1 = j \/ j + 1 = i)

/-- The crossing edges `a_i ~ b_{i+1}` and `b_i ~ a_{i+1}` for odd paper index
`i`.  In zero-based indexing, those are the even indices. -/
def crossedDiagonal (i j : Nat) : Bool :=
  (i % 2 == 0 && decide (i + 1 = j)) ||
    (j % 2 == 0 && decide (j + 1 = i))

/-- Adjacency in the twisted ladder `▷◁_n` from Figure 2. -/
def adj (n : Nat) : TwistedLadderVertex n -> TwistedLadderVertex n -> Bool
  | TwistedLadderVertex.a i, TwistedLadderVertex.a j => consecutive i.val j.val
  | TwistedLadderVertex.b i, TwistedLadderVertex.b j => consecutive i.val j.val
  | TwistedLadderVertex.a i, TwistedLadderVertex.b j => crossedDiagonal i.val j.val
  | TwistedLadderVertex.b i, TwistedLadderVertex.a j => crossedDiagonal j.val i.val

/-- The left endpoint `a_1` of a nonempty twisted ladder. -/
def leftA (n : Nat) (hn : 1 <= n) : TwistedLadderVertex n :=
  TwistedLadderVertex.a ⟨0, by omega⟩

/-- The left endpoint `b_1` of a nonempty twisted ladder. -/
def leftB (n : Nat) (hn : 1 <= n) : TwistedLadderVertex n :=
  TwistedLadderVertex.b ⟨0, by omega⟩

/-- The first internal upper-row neighbor `a_2` of the left endpoint pair. -/
def leftCenterA (n : Nat) (hn : 1 <= n) : TwistedLadderVertex n :=
  TwistedLadderVertex.a ⟨1, by omega⟩

/-- The first internal lower-row neighbor `b_2` of the left endpoint pair. -/
def leftCenterB (n : Nat) (hn : 1 <= n) : TwistedLadderVertex n :=
  TwistedLadderVertex.b ⟨1, by omega⟩

/-- The right endpoint `a_{2n}` of a nonempty twisted ladder. -/
def rightA (n : Nat) (hn : 1 <= n) : TwistedLadderVertex n :=
  TwistedLadderVertex.a ⟨2 * n - 1, by omega⟩

/-- The right endpoint `b_{2n}` of a nonempty twisted ladder. -/
def rightB (n : Nat) (hn : 1 <= n) : TwistedLadderVertex n :=
  TwistedLadderVertex.b ⟨2 * n - 1, by omega⟩

/-- The last internal upper-row neighbor `a_{2n-1}` of the right endpoint pair. -/
def rightCenterA (n : Nat) (hn : 1 <= n) : TwistedLadderVertex n :=
  TwistedLadderVertex.a ⟨2 * n - 2, by omega⟩

/-- The last internal lower-row neighbor `b_{2n-1}` of the right endpoint pair. -/
def rightCenterB (n : Nat) (hn : 1 <= n) : TwistedLadderVertex n :=
  TwistedLadderVertex.b ⟨2 * n - 2, by omega⟩

end TwistedLadder

/-- The twisted ladder `▷◁_n` from Figure 2. -/
def TwistedLadder (n : Nat) : SimpleGraph (TwistedLadderVertex n) :=
  SimpleGraph.fromRel fun u v => TwistedLadder.adj n u v = true

noncomputable instance twistedLadderDecidableAdj (n : Nat) :
    DecidableRel (TwistedLadder n).Adj :=
  Classical.decRel _

namespace TwistedLadder

/-- The left endpoint `a_1` is adjacent to `a_2` in `▷◁_n`. -/
theorem adj_leftA_leftCenterA (n : Nat) (hn : 1 <= n) :
    (TwistedLadder n).Adj (leftA n hn) (leftCenterA n hn) := by
  simp [TwistedLadder, leftA, leftCenterA, adj, consecutive, crossedDiagonal]

/-- The left endpoint `a_1` is adjacent to `b_2` in `▷◁_n`. -/
theorem adj_leftA_leftCenterB (n : Nat) (hn : 1 <= n) :
    (TwistedLadder n).Adj (leftA n hn) (leftCenterB n hn) := by
  simp [TwistedLadder, leftA, leftCenterB, adj, consecutive, crossedDiagonal]

/-- The left endpoint `b_1` is adjacent to `a_2` in `▷◁_n`. -/
theorem adj_leftCenterA_leftB (n : Nat) (hn : 1 <= n) :
    (TwistedLadder n).Adj (leftCenterA n hn) (leftB n hn) := by
  simp [TwistedLadder, leftB, leftCenterA, adj, consecutive, crossedDiagonal]

/-- The left endpoint `b_1` is adjacent to `b_2` in `▷◁_n`. -/
theorem adj_leftCenterB_leftB (n : Nat) (hn : 1 <= n) :
    (TwistedLadder n).Adj (leftCenterB n hn) (leftB n hn) := by
  simp [TwistedLadder, leftB, leftCenterB, adj, consecutive, crossedDiagonal]

theorem leftCenterA_ne_leftCenterB (n : Nat) (hn : 1 <= n) :
    leftCenterA n hn ≠ leftCenterB n hn := by
  simp [leftCenterA, leftCenterB]

theorem leftA_ne_leftB (n : Nat) (hn : 1 <= n) :
    leftA n hn ≠ leftB n hn := by
  simp [leftA, leftB]

/-- The right endpoint `a_{2n}` is adjacent to `a_{2n-1}` in `▷◁_n`. -/
theorem adj_rightA_rightCenterA (n : Nat) (hn : 1 <= n) :
    (TwistedLadder n).Adj (rightA n hn) (rightCenterA n hn) := by
  have hpred : 2 * n - 2 + 1 = 2 * n - 1 := by omega
  have hne : ¬2 * n - 1 = 2 * n - 2 := by omega
  simp [TwistedLadder, rightA, rightCenterA, adj, consecutive, crossedDiagonal, hpred, hne]

/-- The right endpoint `a_{2n}` is adjacent to `b_{2n-1}` in `▷◁_n`. -/
theorem adj_rightA_rightCenterB (n : Nat) (hn : 1 <= n) :
    (TwistedLadder n).Adj (rightA n hn) (rightCenterB n hn) := by
  have hpred : 2 * n - 2 + 1 = 2 * n - 1 := by omega
  have heven : (2 * n - 2) % 2 = 0 := by
    rw [show 2 * n - 2 = 2 * (n - 1) by omega]
    exact Nat.mul_mod_right 2 (n - 1)
  simp [TwistedLadder, rightA, rightCenterB, adj, consecutive, crossedDiagonal, hpred, heven]

/-- The right endpoint `b_{2n}` is adjacent to `a_{2n-1}` in `▷◁_n`. -/
theorem adj_rightCenterA_rightB (n : Nat) (hn : 1 <= n) :
    (TwistedLadder n).Adj (rightCenterA n hn) (rightB n hn) := by
  have hpred : 2 * n - 2 + 1 = 2 * n - 1 := by omega
  have heven : (2 * n - 2) % 2 = 0 := by
    rw [show 2 * n - 2 = 2 * (n - 1) by omega]
    exact Nat.mul_mod_right 2 (n - 1)
  simp [TwistedLadder, rightB, rightCenterA, adj, consecutive, crossedDiagonal, hpred, heven]

/-- The right endpoint `b_{2n}` is adjacent to `b_{2n-1}` in `▷◁_n`. -/
theorem adj_rightCenterB_rightB (n : Nat) (hn : 1 <= n) :
    (TwistedLadder n).Adj (rightCenterB n hn) (rightB n hn) := by
  have hpred : 2 * n - 2 + 1 = 2 * n - 1 := by omega
  have hne : ¬2 * n - 2 = 2 * n - 1 := by omega
  simp [TwistedLadder, rightB, rightCenterB, adj, consecutive, crossedDiagonal, hpred, hne]

theorem rightCenterA_ne_rightCenterB (n : Nat) (hn : 1 <= n) :
    rightCenterA n hn ≠ rightCenterB n hn := by
  simp [rightCenterA, rightCenterB]

theorem rightA_ne_rightB (n : Nat) (hn : 1 <= n) :
    rightA n hn ≠ rightB n hn := by
  simp [rightA, rightB]

/-- The vertex map identifying `▷◁_1` with the 4-cycle `0-1-2-3-0`. -/
def oneCycleIndex : TwistedLadderVertex 1 -> Fin 4
  | TwistedLadderVertex.a i => ⟨i.val, by omega⟩
  | TwistedLadderVertex.b i => ⟨i.val + 2, by omega⟩

/-- The underlying vertex embedding for the identification of `▷◁_1` with
`cycleGraph 4`. -/
def oneCycleVertexEmbedding : TwistedLadderVertex 1 ↪ Fin 4 where
  toFun := oneCycleIndex
  inj' := by
    intro x y hxy
    cases x with
    | a i =>
      cases y with
      | a j => fin_cases i <;> fin_cases j <;> simp [oneCycleIndex] at hxy ⊢
      | b j => fin_cases i <;> fin_cases j <;> simp [oneCycleIndex] at hxy
    | b i =>
      cases y with
      | a j => fin_cases i <;> fin_cases j <;> simp [oneCycleIndex] at hxy
      | b j => fin_cases i <;> fin_cases j <;> simp [oneCycleIndex] at hxy ⊢

@[simp]
theorem oneCycleVertexEmbedding_apply (x : TwistedLadderVertex 1) :
    oneCycleVertexEmbedding x = oneCycleIndex x := rfl

/-- The graph embedding identifying `▷◁_1` with `cycleGraph 4`. -/
def oneCycleEmbedding : TwistedLadder 1 ↪g SimpleGraph.cycleGraph 4 where
  __ := oneCycleVertexEmbedding
  map_rel_iff' := by
    intro x y
    cases x with
    | a i =>
      cases y with
      | a j =>
        fin_cases i <;> fin_cases j <;>
          simp [SimpleGraph.cycleGraph_adj, TwistedLadder, oneCycleIndex, adj, consecutive,
            crossedDiagonal]
      | b j =>
        fin_cases i <;> fin_cases j <;>
          simp [SimpleGraph.cycleGraph_adj, TwistedLadder, oneCycleIndex, adj, consecutive,
            crossedDiagonal] <;>
          decide
    | b i =>
      cases y with
      | a j =>
        fin_cases i <;> fin_cases j <;>
          simp [SimpleGraph.cycleGraph_adj, TwistedLadder, oneCycleIndex, adj, consecutive,
            crossedDiagonal] <;>
          decide
      | b j =>
        fin_cases i <;> fin_cases j <;>
          simp [SimpleGraph.cycleGraph_adj, TwistedLadder, oneCycleIndex, adj, consecutive,
            crossedDiagonal]

end TwistedLadder

/-- Vertex type for the bipartite graph family `HJ_n` from Figure 3. -/
inductive HJVertex (n : Nat) where
  | top : Fin (2 * n + 2) -> HJVertex n
  | bottom : Fin (2 * n + 4) -> HJVertex n
deriving DecidableEq, BEq

namespace HJ

/-- Equivalence exposing the finite two-row vertex set of `HJ_n`. -/
def vertexEquivSum (n : Nat) :
    HJVertex n ≃ (Fin (2 * n + 2) ⊕ Fin (2 * n + 4)) where
  toFun
    | HJVertex.top i => Sum.inl i
    | HJVertex.bottom i => Sum.inr i
  invFun
    | Sum.inl i => HJVertex.top i
    | Sum.inr i => HJVertex.bottom i
  left_inv := by
    intro x
    cases x <;> rfl
  right_inv := by
    intro x
    cases x <;> rfl

instance vertexFintype (n : Nat) : Fintype (HJVertex n) :=
  Fintype.ofEquiv _ (vertexEquivSum n).symm

/-- The graph `HJ_n` has `4n + 6` vertices. -/
theorem vertex_card (n : Nat) : Fintype.card (HJVertex n) = 4 * n + 6 := by
  rw [Fintype.card_congr (vertexEquivSum n), Fintype.card_sum]
  simp [Fintype.card_fin]
  omega

/-- Vertices of `HJ_n`, listed row by row. -/
def vertices (n : Nat) : List (HJVertex n) :=
  (List.finRange (2 * n + 2)).map (HJVertex.top (n := n)) ++
    (List.finRange (2 * n + 4)).map (HJVertex.bottom (n := n))

/-- The left lower endpoint in Figure 3.  In the Case 2.2 construction this is
the vertex corresponding to the common second neighbor `e`. -/
def leftEndpoint (n : Nat) : HJVertex n :=
  HJVertex.bottom ⟨0, by omega⟩

/-- The right lower endpoint in Figure 3.  In the Case 2.2 construction this is
the vertex corresponding to the common second neighbor `v`. -/
def rightEndpoint (n : Nat) : HJVertex n :=
  HJVertex.bottom ⟨2 * n + 3, by omega⟩

/-- Two natural indices are consecutive in a row. -/
def consecutive (i j : Nat) : Bool :=
  decide (i + 1 = j \/ j + 1 = i)

/-- The end diagonals in Figure 3. -/
def endDiagonal (n i j : Nat) : Bool :=
  (i == 0 && j == 0) || (i == 2 * n + 1 && j == 2 * n + 3)

/-- The alternating crossed diagonals in Figure 3. -/
def crossedDiagonal (n i j : Nat) : Bool :=
  (List.finRange n).any fun k =>
    (i == 2 * k.val + 1 && j == 2 * k.val + 3) ||
      (i == 2 * k.val + 2 && j == 2 * k.val + 2)

/-- Incidence between the upper and lower rows of `HJ_n`. -/
def topBottomAdj (n i j : Nat) : Bool :=
  endDiagonal n i j || crossedDiagonal n i j

/-- Adjacency in `HJ_n`, read from Figure 3. -/
def adj (n : Nat) : HJVertex n -> HJVertex n -> Bool
  | HJVertex.top i, HJVertex.top j => consecutive i.val j.val
  | HJVertex.bottom i, HJVertex.bottom j => consecutive i.val j.val
  | HJVertex.top i, HJVertex.bottom j => topBottomAdj n i.val j.val
  | HJVertex.bottom i, HJVertex.top j => topBottomAdj n j.val i.val

/-- The extra lower endpoint arc in Figure 6. -/
def onePlusExtraEdge : HJVertex 1 -> HJVertex 1 -> Bool
  | HJVertex.bottom i, HJVertex.bottom j =>
      (i.val == 0 && j.val == 5) || (i.val == 5 && j.val == 0)
  | _, _ => false

end HJ

/-- The graph `HJ_n` from Figure 3. -/
def HJ (n : Nat) : SimpleGraph (HJVertex n) :=
  SimpleGraph.fromRel fun u v => HJ.adj n u v = true

/-- The sporadic bipartite graph `HJ₁⁺` from Figure 6. -/
def HJOnePlus : SimpleGraph (HJVertex 1) :=
  SimpleGraph.fromRel fun u v => (HJ.adj 1 u v || HJ.onePlusExtraEdge u v) = true

end SubcubicSpectralGap


==> anc/lean/SubcubicSpectralGap/Common/GraphWithPetals.lean <==
import SubcubicSpectralGap.Common.Multigraph

/-!
# Graphs with petals and generalized line graphs

Definition 2.10 and its supporting edge-occurrence vocabulary.
-/

namespace SubcubicSpectralGap

universe u v

variable {V : Type u}

/-- An occurrence of an edge in a multigraph.  Parallel edges are distinguished
by the `copy` index. -/
structure EdgeOccurrence {V : Type u} (G : Multigraph V) where
  left : V
  right : V
  copy : Fin (G.edgeMultiplicity left right)
  left_ne_right : Not (left = right)

namespace EdgeOccurrence

variable {V : Type u} {G : Multigraph V}

/-- A vertex is incident to an edge occurrence. -/
def incident [DecidableEq V] (e : EdgeOccurrence G) (v : V) : Bool :=
  decide (v = e.left \/ v = e.right)

/-- Two edge occurrences share exactly one endpoint.  Parallel edges in the same
double edge share two endpoints, so they are not adjacent under this predicate. -/
def sharesSingleVertex [DecidableEq V] (e f : EdgeOccurrence G) : Bool :=
  let sharedLeft := if f.incident e.left then 1 else 0
  let sharedRight := if f.incident e.right then 1 else 0
  sharedLeft + sharedRight == 1

end EdgeOccurrence

/-- A pendant double edge from `base` to `petal`. -/
def IsPendantDoubleEdge {V : Type u} (G : Multigraph V) (base petal : V) : Prop :=
  Not (base = petal) /\
    G.edgeMultiplicity base petal = 2 /\
    G.degree petal = 2 /\
    forall w, Not (w = base) -> Not (w = petal) -> G.edgeMultiplicity petal w = 0

/-- Definition 2.10: a graph with petals.  The base graph is simple away from
petal vertices, and each petal vertex is attached by a pendant double edge. -/
structure GraphWithPetals (V : Type u) where
  graph : Multigraph V
  edgeOccurrences : List (EdgeOccurrence graph)
  isPetal : V -> Bool
  petalNeighbor : V -> Option V
  petal_spec :
    forall p b, petalNeighbor p = some b -> IsPendantDoubleEdge graph b p
  petalNeighbor_exists :
    forall p, isPetal p = true -> exists b, petalNeighbor p = some b
  petalNeighbor_isPetal :
    forall p b, petalNeighbor p = some b -> isPetal p = true
  petalBase_not_isPetal :
    forall p b, petalNeighbor p = some b -> isPetal b = false
  nonPetalMultiplicity_le_one :
    forall u v, isPetal u = false -> isPetal v = false ->
      graph.edgeMultiplicity u v <= 1

namespace GraphWithPetals

/-- Every edge of a graph with petals has multiplicity at most two. -/
theorem edgeMultiplicity_le_two {V : Type u} (F : GraphWithPetals V)
    (u v : V) : F.graph.edgeMultiplicity u v ≤ 2 := by
  by_cases hu : F.isPetal u = true
  · obtain ⟨b, hb⟩ := F.petalNeighbor_exists u hu
    have hspec := F.petal_spec u b hb
    by_cases hvb : v = b
    · subst v
      rw [F.graph.edgeMultiplicity_comm, hspec.2.1]
    · by_cases hvu : v = u
      · subst v
        simp
      · rw [hspec.2.2.2 v hvb hvu]
        omega
  · have hu' : F.isPetal u = false := Bool.eq_false_of_not_eq_true hu
    by_cases hv : F.isPetal v = true
    · obtain ⟨b, hb⟩ := F.petalNeighbor_exists v hv
      have hspec := F.petal_spec v b hb
      by_cases hub : u = b
      · subst u
        rw [hspec.2.1]
      · by_cases huv : u = v
        · subst v
          simp
        · rw [F.graph.edgeMultiplicity_comm, hspec.2.2.2 u hub huv]
          omega
    · have hv' : F.isPetal v = false := Bool.eq_false_of_not_eq_true hv
      exact (F.nonPetalMultiplicity_le_one u v hu' hv').trans (by omega)

end GraphWithPetals

/-- Definition 2.10: the generalized line graph of a graph with petals.  Its
vertices are edge occurrences of the graph with petals, and adjacency means the
corresponding edges share exactly one endpoint. -/
def generalizedLineGraph {V : Type u} [DecidableEq V]
    (F : GraphWithPetals V) : SimpleGraph (Multigraph.Edge F.graph) where
  Adj := Multigraph.Edge.SharesSingleVertex
  symm := ⟨by
    intro e f hef
    simpa [Multigraph.Edge.SharesSingleVertex, Finset.inter_comm] using hef⟩
  loopless := ⟨by
    intro e he
    have hcard := e.card_endpointFinset
    simp only [Multigraph.Edge.SharesSingleVertex, Finset.inter_self] at he
    omega⟩

instance generalizedLineGraph.instDecidableAdj {V : Type u} [DecidableEq V]
    (F : GraphWithPetals V) : DecidableRel (generalizedLineGraph F).Adj := by
  intro e f
  change Decidable ((e.endpointFinset ∩ f.endpointFinset).card = 1)
  infer_instance

/-- A graph with petals has no attached pendant double edge. -/
def GraphWithPetals.HasNoPetals {V : Type u} (F : GraphWithPetals V) : Prop :=
  forall p, F.isPetal p = false

end SubcubicSpectralGap


==> anc/lean/SubcubicSpectralGap/Common/Multigraph.lean <==
import SubcubicSpectralGap.Common.Basic

/-!
# Multigraphs and rooted multigraphs

Edge multiplicities, unordered edge occurrences, and roots for the
distance-two and generalized line graph constructions.
-/

namespace SubcubicSpectralGap

universe u v

variable {V : Type u}

/-- A finite multigraph, represented by edge multiplicities. -/
structure Multigraph (V : Type u) where
  vertices : List V
  edgeMultiplicity : V -> V -> Nat
  symm : forall u v, edgeMultiplicity u v = edgeMultiplicity v u
  loopless : forall v, edgeMultiplicity v v = 0

namespace Multigraph

variable {V : Type u}

/-- The listed vertices of a multigraph, as a Boolean membership test. -/
def isVertex [DecidableEq V] (G : Multigraph V) (v : V) : Bool :=
  decide (v ∈ G.vertices)

/-- The multiplicity function is symmetric. -/
def IsUndirected (G : Multigraph V) : Prop :=
  forall u v, G.edgeMultiplicity u v = G.edgeMultiplicity v u

/-- The multigraph has no loops. -/
def IsLoopless (G : Multigraph V) : Prop :=
  forall v, G.edgeMultiplicity v v = 0

@[simp]
theorem edgeMultiplicity_self (G : Multigraph V) (v : V) :
    G.edgeMultiplicity v v = 0 :=
  G.loopless v

theorem edgeMultiplicity_comm (G : Multigraph V) (u v : V) :
    G.edgeMultiplicity u v = G.edgeMultiplicity v u :=
  G.symm u v

/-- One undirected edge occurrence of a multigraph. Parallel edges have the
same unordered endpoint pair and different copy indices. -/
structure Edge (G : Multigraph V) where
  endpoints : Sym2 V
  copy : Fin (G.edgeMultiplicity endpoints.out.1 endpoints.out.2)

namespace Edge

variable {G : Multigraph V}

/-- The sigma-type presentation of an undirected edge occurrence. -/
noncomputable def equivSigma : Edge G ≃
    Σ endpoints : Sym2 V,
      Fin (G.edgeMultiplicity endpoints.out.1 endpoints.out.2) where
  toFun e := ⟨e.endpoints, e.copy⟩
  invFun e := ⟨e.1, e.2⟩
  left_inv _ := rfl
  right_inv _ := rfl

noncomputable instance [Fintype V] : Fintype (Edge G) :=
  Fintype.ofEquiv _ equivSigma.symm

noncomputable instance [DecidableEq V] : DecidableEq (Edge G) :=
  Classical.decEq _

/-- The endpoints of an edge occurrence are distinct. -/
theorem not_isDiag (e : Edge G) : ¬ e.endpoints.IsDiag := by
  intro hdiag
  have hout : s(e.endpoints.out.1, e.endpoints.out.2) = e.endpoints :=
    Quot.out_eq e.endpoints
  have heq : e.endpoints.out.1 = e.endpoints.out.2 := by
    rw [← hout, Sym2.mk_isDiag_iff] at hdiag
    exact hdiag
  have hzero : G.edgeMultiplicity e.endpoints.out.1 e.endpoints.out.2 = 0 := by
    rw [heq]
    exact G.loopless _
  exact Fin.elim0 (Fin.cast hzero e.copy)

/-- The two endpoints of an edge occurrence. -/
def endpointFinset [DecidableEq V] (e : Edge G) : Finset V :=
  e.endpoints.toFinset

@[simp]
theorem card_endpointFinset [DecidableEq V] (e : Edge G) :
    e.endpointFinset.card = 2 :=
  Sym2.card_toFinset_of_not_isDiag e.endpoints e.not_isDiag

/-- A vertex is incident with an undirected edge occurrence. -/
def Incident (e : Edge G) (v : V) : Prop :=
  v ∈ e.endpoints

@[simp]
theorem incident_iff_mem_endpointFinset [DecidableEq V]
    (e : Edge G) (v : V) :
    e.Incident v ↔ v ∈ e.endpointFinset := by
  exact Sym2.mem_toFinset.symm

/-- Two multigraph edge occurrences are adjacent in the generalized line
graph exactly when they share one endpoint. -/
def SharesSingleVertex [DecidableEq V] (e f : Edge G) : Prop :=
  (e.endpointFinset ∩ f.endpointFinset).card = 1

/-- The finite set of edge occurrences incident with a vertex. -/
noncomputable def incidentEdgeFinset [Fintype V] [DecidableEq V]
    (G : Multigraph V) (v : V) : Finset (Edge G) :=
  Finset.univ.filter fun e => v ∈ e.endpointFinset

@[simp]
theorem mem_incidentEdgeFinset [Fintype V] [DecidableEq V]
    (G : Multigraph V) (v : V) (e : Edge G) :
    e ∈ incidentEdgeFinset G v ↔ e.Incident v := by
  simp [incidentEdgeFinset, incident_iff_mem_endpointFinset]

/-- Two occurrences through a common vertex share exactly that vertex unless
they have the same unordered pair of endpoints. -/
theorem sharesSingleVertex_of_incident_of_endpoints_ne [DecidableEq V]
    {e f : Edge G} {v : V} (he : e.Incident v) (hf : f.Incident v)
    (hef : e.endpoints ≠ f.endpoints) :
    e.SharesSingleVertex f := by
  have hev : v ∈ e.endpointFinset :=
    (incident_iff_mem_endpointFinset e v).mp he
  have hfv : v ∈ f.endpointFinset :=
    (incident_iff_mem_endpointFinset f v).mp hf
  have hinter : e.endpointFinset ∩ f.endpointFinset = {v} := by
    ext x
    simp only [Finset.mem_inter, Finset.mem_singleton]
    constructor
    · intro hx
      by_contra hxv
      apply hef
      have heq : e.endpoints = s(x, v) :=
        (Sym2.mem_and_mem_iff hxv).mp
          ⟨Sym2.mem_toFinset.mp hx.1, he⟩
      have hfq : f.endpoints = s(x, v) :=
        (Sym2.mem_and_mem_iff hxv).mp
          ⟨Sym2.mem_toFinset.mp hx.2, hf⟩
      exact heq.trans hfq.symm
    · rintro rfl
      exact ⟨hev, hfv⟩
  simp [SharesSingleVertex, hinter]

/-- An edge occurrence is pendant when one endpoint is incident with no
other edge occurrence. -/
def IsPendant [DecidableEq V] (e : Edge G) : Prop :=
  exists v, e.Incident v /\ forall f : Edge G, f.Incident v -> f = e

end Edge

/-- Two vertices are adjacent in a multigraph when their multiplicity is nonzero. -/
def adj (G : Multigraph V) (u v : V) : Bool :=
  decide (G.edgeMultiplicity u v ≠ 0)

/-- Degree in a loopless multigraph, counted with multiplicity. -/
def degree (G : Multigraph V) (v : V) : Nat :=
  (G.vertices.map (fun w => G.edgeMultiplicity v w)).foldl Nat.add 0

/-- The induced multigraph on a Boolean vertex subset.  Vertices outside the
subset stay in the ambient type but have zero incident multiplicity. -/
def inducedBy (G : Multigraph V) (inU : V -> Bool) : Multigraph V where
  vertices := G.vertices.filter inU
  edgeMultiplicity := fun u v =>
    if inU u && inU v then
      G.edgeMultiplicity u v
    else
      0
  symm := by
    intro u v
    by_cases hu : inU u = true <;> by_cases hv : inU v = true <;>
      simp [hu, hv, G.symm]
  loopless := by
    intro v
    by_cases hv : inU v = true <;> simp [hv]

/-- Reachability in the underlying simple graph of a multigraph. -/
inductive Reaches (G : Multigraph V) : V -> V -> Prop where
  | refl (u : V) : Reaches G u u
  | step {u v w : V} :
      G.edgeMultiplicity u v ≠ 0 -> Reaches G v w -> Reaches G u w

end Multigraph

/-- Definition 2.3: a rooted multigraph is a multigraph with a distinguished
root set. -/
structure RootedMultigraph (V : Type u) where
  graph : Multigraph V
  isRoot : V -> Bool

namespace RootedMultigraph

variable {V : Type u}

/-- The listed roots of a rooted multigraph. -/
def roots (G : RootedMultigraph V) : List V :=
  G.graph.vertices.filter G.isRoot

end RootedMultigraph

end SubcubicSpectralGap


==> anc/lean/SubcubicSpectralGap/Common/README.md <==
# Graphs and rooted patterns

This catalog defines the objects in the [three main theorem statements](../../README.md#main-formalized-results).
The names retain their original numbering, but the definitions below do not
require the paper or its drawings. Edges are undirected; only the listed
edges occur, and all vertex labels within a graph are distinct.

## The HJ families

### HJ_n and HJ₁⁺

For `n ≥ 1`, `HJ_n` has two rows of vertices:

```text
t_0, t_1, ..., t_(2n+1)
b_0, b_1, ..., b_(2n+3)
```

Join consecutive vertices in each row. Add the two end edges
`t_0 b_0` and `t_(2n+1) b_(2n+3)`. For every `0 ≤ k < n`, also add
`t_(2k+1) b_(2k+3)` and `t_(2k+2) b_(2k+2)`.
There are `4n + 6` vertices.

`HJ₁⁺` is `HJ_1` with the additional edge `b_0 b_5`.

Lean definitions: `HJ` and `HJOnePlus` in [GraphFamilies.lean](GraphFamilies.lean).
The constructors `HJVertex.top` and `HJVertex.bottom` use the zero-based
indices above.

### HJ'_n

For `n ≥ 1`, `HJ'_n` has two rows:

```text
t_0, t_1, ..., t_(2n)
b_0, b_1, ..., b_(2n+1)
```

Join consecutive vertices in each row. Add the end edges `t_0 b_0` and
`t_(2n) b_(2n+1)`. For every `0 ≤ k < n`, also add
`t_(2k+1) b_(2k+3)` and `t_(2k+2) b_(2k+2)`.
There are `4n + 3` vertices. The three vertices `t_(2n)`, `b_(2n)`, and
`b_(2n+1)` form a triangle.

Lean definition: `HJPrime` in [HJPrime.lean](../Theorem2_15/HJPrime.lean).
Its bipartite double is isomorphic to `HJ_(2n)`, as proved in
[HJDouble.lean](../Theorem2_15/HJDouble.lean).

## The four sporadic graphs

`figureG6a` is the cycle on six vertices. The other three graphs are
incidence graphs: one side consists of the letters in the second column
below, the other of the parts in the third column. A letter and a part
are adjacent exactly when the letter belongs to the part. For example,
the vertex for the part `abc` is adjacent to `a`, `b`, and `c`.
There are no edges within either side.

| Lean graph | Letters | Parts | Vertices | Edges |
| --- | --- | --- | --- | --- |
| `Lemma4_12.figureG6a` | — | six-cycle | 6 | 6 |
| `Lemma4_12.figureG6b` | `a,b,c,d` | `abc, ad, bd, cd` | 8 | 9 |
| `Lemma4_11.figureG6c` | `a,b,c,d,e,f,g` | `abc, adg, aef, be, bf, cd, cg` | 14 | 17 |
| `Lemma4_10.figureG6d` | `a,b,c,d,e,f,g,h,i` | `abf, ace, def, bcg, cdh, bdi, ag, eh, fi` | 18 | 24 |

These names are relative to the namespace `SubcubicSpectralGap`. The
definitions are in [Lemma4_12/Models.lean](../Theorem2_14/Lemma4_12/Models.lean),
[Lemma4_11/Models.lean](../Theorem2_14/Lemma4_11/Models.lean), and
[Lemma4_10.lean](../Theorem2_14/Lemma4_10.lean).

## Rooted obstruction patterns

The rooted distance-two multigraph of a finite graph `H` has the same
vertices as `H`. For distinct `u,v`, the edge multiplicity is the number of
common neighbors of `u` and `v` in `H`. A vertex is a **root** exactly when
its degree in `H` is two. See [DistanceTwo.lean](DistanceTwo.lean).

The patterns below have labels (a)–(g). Vertex letters are local to each
pattern. In the edge column, `ab:2` means multiplicity two between `a` and
`b`; unlisted pairs have multiplicity zero. All patterns are loopless.

| Pattern | Vertices | Nonzero edge multiplicities | Must be roots | Must not be roots | Either status |
| --- | --- | --- | --- | --- | --- |
| (a) | `a,b` | `ab:2` | `a` | — | `b` |
| (b) | `a,b` | `ab:3` | — | `a,b` | — |
| (c) | `a,b,c` | `ab:2, bc:1` | — | `b` | `a,c` |
| (d) | `a,b,c` | `ab:2, ac:1, bc:2` | — | — | `a,b,c` |
| (e) | `a,b,c,d` | `ab:1, bc:1, cd:1` | `b` | `c` | `a,d` |
| (f) | `a,b,c,d` | `ab:1, bc:1, cd:1, ad:1` | `b` | `c,d` | `a` |
| (g) | `a,b,c` | `ab:1, ac:1` | `a,b,c` | — | — |

An **induced rooted occurrence** is an injective vertex map preserving
every pairwise multiplicity, including zero, and satisfying the listed
root requirements. A vertex in the last column may map to either a root
or a nonroot. Multiplicities count common neighbors in the full ambient
graph `H`, not just among the selected vertices.

Theorem 2.8 excludes (a)–(f); Theorem 2.14 excludes (f) and (g).
The Lean labels are `Figure5Obstruction.a` through `.g`, and containment is
`ContainsFigure5Obstruction` in [Figure5.lean](Figure5.lean).
The table comes from [data/figure5.csv](../../data/figure5.csv), whose
generated Lean counterpart is [Figure5Data.lean](Figure5Data.lean).

## Other shared definitions

[Basic.lean](Basic.lean) defines subcubic graphs and exact minimum degree.
[Multigraph.lean](Multigraph.lean) defines edge multiplicities and pendant
edges. [GraphWithPetals.lean](GraphWithPetals.lean) defines graphs with
pendant double edges and their generalized line graphs.


==> anc/lean/SubcubicSpectralGap/Theorem2_14.lean <==
import SubcubicSpectralGap.Theorem2_14.Main


==> anc/lean/SubcubicSpectralGap/Theorem2_14/Bipartition.lean <==
import SubcubicSpectralGap.Theorem2_14.Decomposition

/-!
# Finite bipartitions and their distance-two graphs

This file gives a concrete finite bipartition of a bipartite graph and defines
the two rooted distance-two graphs carried by its two sides.
-/

namespace SubcubicSpectralGap

universe u

variable {V : Type u}

/-- A finite bipartition records two disjoint finite vertex classes covering
the ambient type, together with the assertion that every edge crosses between
them. -/
structure FiniteBipartition [Fintype V] [DecidableEq V] (H : SimpleGraph V) where
  left : Finset V
  right : Finset V
  disjoint : Disjoint left right
  cover : left ∪ right = Finset.univ
  isBipartiteWith : H.IsBipartiteWith (left : Set V) (right : Set V)

namespace FiniteBipartition

variable [Fintype V] [DecidableEq V] {H : SimpleGraph V}

/-- The left-side vertex type. -/
abbrev Left (P : FiniteBipartition H) := {v : V // v ∈ P.left}

/-- The right-side vertex type. -/
abbrev Right (P : FiniteBipartition H) := {v : V // v ∈ P.right}

/-- Swap the two sides of a finite bipartition. -/
def swap (P : FiniteBipartition H) : FiniteBipartition H where
  left := P.right
  right := P.left
  disjoint := P.disjoint.symm
  cover := by rw [Finset.union_comm, P.cover]
  isBipartiteWith := P.isBipartiteWith.symm

/-- Every ambient vertex lies on one of the two sides. -/
theorem mem_left_or_mem_right (P : FiniteBipartition H) (v : V) :
    v ∈ P.left \/ v ∈ P.right := by
  have hv : v ∈ P.left ∪ P.right := by simp [P.cover]
  simpa using hv

/-- No vertex lies on both sides. -/
theorem not_mem_right_of_mem_left (P : FiniteBipartition H) {v : V}
    (hv : v ∈ P.left) : v ∉ P.right :=
  Finset.disjoint_left.mp P.disjoint hv

/-- A left vertex and a right vertex are distinct. -/
theorem left_ne_right (P : FiniteBipartition H) (a : P.Left) (b : P.Right) :
    (a : V) ≠ (b : V) := by
  intro h
  apply P.not_mem_right_of_mem_left a.property
  simpa [h] using b.property

/-- A bipartite graph of positive minimum degree admits a finite bipartition
that covers every vertex. -/
noncomputable def ofIsBipartite [DecidableRel H.Adj]
    (hmin : H.MinDegreeAtLeast 1) (hbip : H.IsBipartite) :
    FiniteBipartition H := by
  classical
  let s : Set V := Classical.choose hbip.exists_isBipartiteWith
  let ht : ∃ t : Set V, H.IsBipartiteWith s t :=
    Classical.choose_spec hbip.exists_isBipartiteWith
  let t : Set V := Classical.choose ht
  have hst : H.IsBipartiteWith s t := Classical.choose_spec ht
  let A : Finset V := s.toFinset
  let B : Finset V := t.toFinset
  refine
    { left := A
      right := B
      disjoint := ?_
      cover := ?_
      isBipartiteWith := ?_ }
  · rw [Finset.disjoint_left]
    intro v hvA hvB
    exact Set.disjoint_left.mp hst.disjoint (by simpa [A] using hvA) (by simpa [B] using hvB)
  · ext v
    simp only [Finset.mem_union, Finset.mem_univ, iff_true]
    have hpos : 0 < H.degree v := lt_of_lt_of_le Nat.zero_lt_one (hmin v)
    obtain ⟨w, hvw⟩ := (H.degree_pos_iff_exists_adj v).mp hpos
    rcases hst.mem_of_adj hvw with h | h
    · exact Or.inl (by simpa [A] using h.1)
    · exact Or.inr (by simpa [B] using h.1)
  · simpa [A, B] using hst

/-- The distance-two graph on the left side: two distinct left vertices are
adjacent when they have a common neighbor on the right. -/
def leftDistanceTwoGraph (P : FiniteBipartition H) : SimpleGraph P.Left where
  Adj a c := a ≠ c /\ ∃ b : P.Right, H.Adj a b /\ H.Adj b c
  symm := ⟨by
    rintro a c ⟨hac, b, hab, hbc⟩
    exact ⟨hac.symm, b, hbc.symm, hab.symm⟩⟩
  loopless := ⟨by
    rintro a ⟨haa, -⟩
    exact haa rfl⟩

/-- The distance-two graph on the right side. -/
def rightDistanceTwoGraph (P : FiniteBipartition H) : SimpleGraph P.Right where
  Adj b d := b ≠ d /\ ∃ a : P.Left, H.Adj b a /\ H.Adj a d
  symm := ⟨by
    rintro b d ⟨hbd, a, hba, had⟩
    exact ⟨hbd.symm, a, had.symm, hba.symm⟩⟩
  loopless := ⟨by
    rintro b ⟨hbb, -⟩
    exact hbb rfl⟩

/-- The rooted distance-two graph on the left side; roots are precisely the
vertices of degree two in `H`. -/
def leftRootedDistanceTwoGraph [DecidableRel H.Adj]
    (P : FiniteBipartition H) : RootedGraph P.Left where
  graph := P.leftDistanceTwoGraph
  roots := {a | H.degree (a : V) = 2}

/-- The rooted distance-two graph on the right side. -/
def rightRootedDistanceTwoGraph [DecidableRel H.Adj]
    (P : FiniteBipartition H) : RootedGraph P.Right where
  graph := P.rightDistanceTwoGraph
  roots := {b | H.degree (b : V) = 2}

@[simp]
theorem leftDistanceTwoGraph_adj_iff (P : FiniteBipartition H) {a c : P.Left} :
    P.leftDistanceTwoGraph.Adj a c <->
      a ≠ c /\ ∃ b : P.Right, H.Adj a b /\ H.Adj b c :=
  Iff.rfl

@[simp]
theorem rightDistanceTwoGraph_adj_iff (P : FiniteBipartition H) {b d : P.Right} :
    P.rightDistanceTwoGraph.Adj b d <->
      b ≠ d /\ ∃ a : P.Left, H.Adj b a /\ H.Adj a d :=
  Iff.rfl

end FiniteBipartition

end SubcubicSpectralGap


==> anc/lean/SubcubicSpectralGap/Theorem2_14/ChordalTree.lean <==
import SubcubicSpectralGap.Theorem2_14.Lemma4_8
import Mathlib.Combinatorics.SimpleGraph.Girth

/-!
# Chordal graphs with clique number at most two

A shortest cycle is induced. Therefore a triangle-free chordal graph is a
forest, and a connected finite chordal graph with clique number at most two
is a tree. These are the final clique-two bridges for Theorem 2.14.
-/

namespace SubcubicSpectralGap.ChordalTree

open SimpleGraph

universe u

/-- Natural-number description of cyclic adjacency, separating consecutive
vertices from the closing edge. -/
theorem cycleGraph_adj_iff_nat {n : Nat} (hn : 3 ≤ n) (i j : Fin n) :
    (cycleGraph n).Adj i j ↔
      i.val + 1 = j.val ∨ j.val + 1 = i.val ∨
      (i.val = 0 ∧ j.val + 1 = n) ∨ (j.val = 0 ∧ i.val + 1 = n) := by
  by_cases hij : i = j
  · subst j
    simp
    omega
  have hval : i.val ≠ j.val := fun h => hij (Fin.ext h)
  rcases lt_or_gt_of_ne hval with hlt | hgt
  · rw [cycleGraph_adj', Fin.coe_sub_iff_lt.mpr hlt,
      Fin.sub_val_of_le (by exact Nat.le_of_lt hlt)]
    omega
  · rw [cycleGraph_adj', Fin.sub_val_of_le (by exact Nat.le_of_lt hgt),
      Fin.coe_sub_iff_lt.mpr hgt]
    omega

/-- A chord in a cycle copy produces a strictly shorter cycle copy. -/
theorem shorter_cycle_of_chord
    {V : Type u} {G : SimpleGraph V} {n : Nat} (hn : 3 ≤ n)
    (c : SimpleGraph.Copy (cycleGraph n) G)
    {i j : Fin n} (hij : i.val < j.val)
    (hchord : G.Adj (c i) (c j)) (hnadj : ¬ (cycleGraph n).Adj i j) :
    ∃ m : Nat, 3 ≤ m ∧ m < n ∧ SimpleGraph.IsContained (cycleGraph m) G := by
  have hncon := (cycleGraph_adj_iff_nat hn i j).not.mp hnadj
  have hgap : 2 ≤ j.val - i.val := by omega
  let m := j.val - i.val + 1
  have hm : 3 ≤ m := by omega
  have hmn : m < n := by dsimp [m]; omega
  let offset : Fin m → Fin n := fun x => ⟨i.val + x.val, by
    have hx := x.isLt
    dsimp [m] at hx
    have hj := j.isLt
    omega⟩
  have hoffinj : Function.Injective offset := by
    intro x y h
    have heq := congrArg Fin.val h
    apply Fin.ext
    dsimp [offset] at heq
    omega
  refine ⟨m, hm, hmn, ⟨{
    toHom := { toFun := fun x => c (offset x), map_rel' := ?_ }
    injective' := c.injective.comp hoffinj }⟩⟩
  intro x y hxy
  rcases (cycleGraph_adj_iff_nat hm x y).mp hxy with hxy | hyx | ⟨hx0, hyLast⟩ |
    ⟨hy0, hxLast⟩
  · exact c.toHom.map_adj ((cycleGraph_adj_iff_nat hn (offset x) (offset y)).mpr
      (Or.inl (by dsimp [offset]; omega)))
  · exact c.toHom.map_adj ((cycleGraph_adj_iff_nat hn (offset x) (offset y)).mpr
      (Or.inr (Or.inl (by dsimp [offset]; omega))))
  · have hx : offset x = i := Fin.ext (by dsimp [offset]; omega)
    have hy : offset y = j := Fin.ext (by dsimp [offset]; dsimp [m] at hyLast; omega)
    simpa [hx, hy] using hchord
  · have hx : offset x = j := Fin.ext (by dsimp [offset]; dsimp [m] at hxLast; omega)
    have hy : offset y = i := Fin.ext (by dsimp [offset]; omega)
    simpa [hx, hy] using hchord.symm

/-- A cycle copy of length equal to the girth is induced. -/
theorem isIndContained_cycleGraph_girth
    {V : Type u} {G : SimpleGraph V} (hn : 3 ≤ G.girth)
    (c : SimpleGraph.Copy (cycleGraph G.girth) G) :
    SimpleGraph.IsIndContained (cycleGraph G.girth) G := by
  have hreflect {i j : Fin G.girth} (hij : i.val < j.val)
      (hAdj : G.Adj (c i) (c j)) : (cycleGraph G.girth).Adj i j := by
    by_contra hnadj
    obtain ⟨m, hm, hmn, hcopy⟩ := shorter_cycle_of_chord hn c hij hAdj hnadj
    obtain ⟨a, p, hp, hlength⟩ := (cycleGraph_isContained_iff hm).mp hcopy
    have hle := G.girth_le_length hp
    omega
  refine ⟨{ toFun := c, inj' := c.injective, map_rel_iff' := ?_ }⟩
  intro i j
  constructor
  · intro hAdj
    have hne : i.val ≠ j.val := by
      intro h
      exact hAdj.ne (congrArg c (Fin.ext h))
    rcases lt_or_gt_of_ne hne with hlt | hgt
    · exact hreflect hlt hAdj
    · exact (hreflect hgt hAdj.symm).symm
  · exact c.toHom.map_adj

/-- Every graph containing a cycle contains an induced cycle of minimum
length, including for infinite vertex types. -/
theorem exists_induced_cycle_of_not_isAcyclic
    {V : Type u} {G : SimpleGraph V} (hG : ¬ G.IsAcyclic) :
    ∃ n : Nat, 3 ≤ n ∧ SimpleGraph.IsIndContained (cycleGraph n) G := by
  obtain ⟨a, p, hp, hlength⟩ := exists_girth_eq_length.mpr hG
  have hn := G.three_le_girth hG
  obtain ⟨c⟩ := (cycleGraph_isContained_iff hn).mpr ⟨a, p, hp, hlength.symm⟩
  exact ⟨G.girth, hn, isIndContained_cycleGraph_girth hn c⟩

end SubcubicSpectralGap.ChordalTree

namespace SimpleGraph.IsChordal

universe u

/-- A triangle-free chordal graph is acyclic. -/
theorem isAcyclic_of_cliqueFree_three
    {V : Type u} {G : SimpleGraph V} (hChordal : G.IsChordal)
    (hClique : G.CliqueFree 3) : G.IsAcyclic := by
  by_contra hG
  obtain ⟨n, hn, hcycle⟩ :=
    SubcubicSpectralGap.ChordalTree.exists_induced_cycle_of_not_isAcyclic hG
  by_cases hn3 : n = 3
  · subst n
    have hcopy : SimpleGraph.IsContained (completeGraph (Fin 3)) G := by
      simpa [cycleGraph_three_eq_top, completeGraph] using hcycle.isContained
    exact ((not_cliqueFree_iff_top_isContained 3).mpr hcopy) hClique
  · exact hChordal n (by omega) hcycle

/-- A finite connected chordal graph with clique number at most two is a tree. -/
theorem isTree_of_cliqueNum_le_two
    {V : Type u} [Finite V] {G : SimpleGraph V} (hChordal : G.IsChordal)
    (hConnected : G.Connected) (hClique : G.cliqueNum ≤ 2) : G.IsTree := by
  refine ⟨hConnected, hChordal.isAcyclic_of_cliqueFree_three ?_⟩
  intro s hs
  have hle := hs.isClique.card_le_cliqueNum
  rw [hs.card_eq] at hle
  omega

end SimpleGraph.IsChordal


==> anc/lean/SubcubicSpectralGap/Theorem2_14/CliqueCases.lean <==
import SubcubicSpectralGap.Theorem2_14.Components
import SubcubicSpectralGap.Theorem2_14.ChordalTree
import SubcubicSpectralGap.Theorem2_14.Lemma4_10
import SubcubicSpectralGap.Theorem2_14.Lemma4_11
import SubcubicSpectralGap.Theorem2_14.Lemma4_12

/-!
# The clique split for Theorem 2.14

The four possible conclusions and all clique branches are collected here.
`Main.lean` combines this classification with the component reduction to prove
`SubcubicSpectralGap.theorem_2_14`.
-/

namespace SubcubicSpectralGap.Theorem2_14

open scoped Classical

universe u

/-- The four graphs in the conclusion of Theorem 2.14. -/
def IsClassified {V : Type u} (H : SimpleGraph V) : Prop :=
  Nonempty (H ≃g Lemma4_12.figureG6a) ∨
    Nonempty (H ≃g Lemma4_12.figureG6b) ∨
    Nonempty (H ≃g Lemma4_11.figureG6c) ∨
    Nonempty (H ≃g Lemma4_10.figureG6d)

namespace SimpleClassificationData

variable {V : Type u} {H : SimpleGraph V} (C : SimpleClassificationData H)

theorem classified_of_left_clique_ge_four (h : 4 ≤ C.leftGraph.cliqueNum) :
    IsClassified H := by
  obtain ⟨e⟩ := Lemma4_10.lemma4_10 C.leftGraph C.leftConnected C.leftRoots
    C.leftRoots_nonempty C.leftRoots_pendant C.decomposition C.rightGraph
    C.intersectionIso.toGraphIso C.edgeParts_pendant C.left_diamond_free h
  exact Or.inr (Or.inr (Or.inr ⟨C.incidenceIso.trans e⟩))

theorem classified_of_right_clique_ge_four (h : 4 ≤ C.rightGraph.cliqueNum) :
    IsClassified H := C.swap.classified_of_left_clique_ge_four h

theorem classified_of_left_clique_three (h : C.leftGraph.cliqueNum = 3) :
    IsClassified H := by
  obtain ⟨e⟩ := Lemma4_11.lemma4_11 C.leftGraph C.leftConnected C.leftRoots
    C.leftRoots_pendant C.decomposition C.rightGraph C.intersectionIso.toGraphIso
    C.edgeParts_pendant C.left_diamond_free C.right_diamond_free h
  exact Or.inr (Or.inr (Or.inl ⟨C.incidenceIso.trans e⟩))

theorem classified_of_cliques_le_two
    (hleft : C.leftGraph.cliqueNum ≤ 2) (hright : C.rightGraph.cliqueNum ≤ 2) :
    IsClassified H := by
  have hl := C.left_chordal.isTree_of_cliqueNum_le_two C.leftConnected hleft
  have hr := C.right_chordal.isTree_of_cliqueNum_le_two C.rightConnected hright
  rcases Lemma4_12.lemma4_12 C.leftGraph hl C.leftRoots C.decomposition
      C.edgeParts_nonempty C.rightGraph hr C.intersectionIso.toGraphIso with h | h
  · obtain ⟨e⟩ := h
    exact Or.inl ⟨C.incidenceIso.trans e⟩
  · obtain ⟨e⟩ := h
    exact Or.inr (Or.inl ⟨C.incidenceIso.trans e⟩)

/-- The symmetric clique split isolates the clique-three branch. -/
theorem classified_or_clique_three :
    IsClassified H ∨ C.leftGraph.cliqueNum = 3 ∨ C.rightGraph.cliqueNum = 3 := by
  by_cases hl4 : 4 ≤ C.leftGraph.cliqueNum
  · exact Or.inl (C.classified_of_left_clique_ge_four hl4)
  by_cases hr4 : 4 ≤ C.rightGraph.cliqueNum
  · exact Or.inl (C.classified_of_right_clique_ge_four hr4)
  by_cases hl3 : C.leftGraph.cliqueNum = 3
  · exact Or.inr (Or.inl hl3)
  by_cases hr3 : C.rightGraph.cliqueNum = 3
  · exact Or.inr (Or.inr hr3)
  exact Or.inl (C.classified_of_cliques_le_two (by omega) (by omega))

include C in
/-- Every pair of represented graphs gives one of the four conclusions. -/
theorem classified : IsClassified H := by
  rcases C.classified_or_clique_three with h | h | h
  · exact h
  · exact C.classified_of_left_clique_three h
  · exact C.swap.classified_of_left_clique_three h

end SimpleClassificationData
end SubcubicSpectralGap.Theorem2_14


==> anc/lean/SubcubicSpectralGap/Theorem2_14/ComponentBridge.lean <==
import SubcubicSpectralGap.Theorem2_14.Lemma4_2
import SubcubicSpectralGap.Theorem2_14.Transport

/-!
# Rooted distance-two sides and obstruction avoidance

The side graphs used by Lemma 4.2 retain exactly the multiplicities and root
requirements of the ambient rooted distance-two multigraph in girth at least
six. This transfers the paper's exclusions to the rooted intersection graph.
-/

namespace SubcubicSpectralGap

universe u

namespace FiniteBipartition

variable {V : Type u} [Fintype V] [DecidableEq V]
variable {H : SimpleGraph V} [DecidableRel H.Adj]

theorem left_distanceTwoMultiplicity_le_one (P : FiniteBipartition H)
    (hgirth : 6 ≤ H.girth) (a c : P.Left) :
    H.distanceTwoMultiplicity a c ≤ 1 := by
  by_cases hac : a = c
  · subst c
    simp [SimpleGraph.distanceTwoMultiplicity]
  have hac' : (a : V) ≠ (c : V) := fun h => hac (Subtype.ext h)
  rw [SimpleGraph.distanceTwoMultiplicity, if_neg hac']
  apply Finset.card_le_one.mpr
  intro x hx y hy
  have hx' : H.Adj a x ∧ H.Adj x c := by
    simpa [SimpleGraph.lengthTwoCenters] using hx
  have hy' : H.Adj a y ∧ H.Adj y c := by
    simpa [SimpleGraph.lengthTwoCenters] using hy
  let b : P.Right := ⟨x, P.isBipartiteWith.mem_of_mem_adj a.property hx'.1⟩
  let d : P.Right := ⟨y, P.isBipartiteWith.mem_of_mem_adj a.property hy'.1⟩
  exact congrArg Subtype.val (P.commonNeighbor_unique_of_six_le_girth hgirth
    hac (b := b) (d := d) hx'.1 hx'.2 hy'.1 hy'.2)

theorem left_adj_iff_distanceTwoMultiplicity_ne_zero (P : FiniteBipartition H)
    (a c : P.Left) :
    P.leftDistanceTwoGraph.Adj a c ↔ H.distanceTwoMultiplicity a c ≠ 0 := by
  constructor
  · rintro ⟨hac, b, hab, hbc⟩
    have hac' : (a : V) ≠ (c : V) := fun h => hac (Subtype.ext h)
    rw [SimpleGraph.distanceTwoMultiplicity, if_neg hac']
    apply Nat.ne_of_gt
    apply Finset.card_pos.mpr
    exact ⟨b, by simp [SimpleGraph.lengthTwoCenters, hab, hbc]⟩
  · intro h
    have hac : a ≠ c := by
      rintro rfl
      simp [SimpleGraph.distanceTwoMultiplicity] at h
    have hac' : (a : V) ≠ (c : V) := fun h => hac (Subtype.ext h)
    rw [SimpleGraph.distanceTwoMultiplicity, if_neg hac'] at h
    obtain ⟨x, hx⟩ := Finset.card_pos.mp (Nat.pos_of_ne_zero h)
    have hx' : H.Adj a x ∧ H.Adj x c := by
      simpa [SimpleGraph.lengthTwoCenters] using hx
    exact ⟨hac, ⟨x, P.isBipartiteWith.mem_of_mem_adj a.property hx'.1⟩, hx'⟩

theorem left_adj_iff_distanceTwoMultiplicity_eq_one (P : FiniteBipartition H)
    (hgirth : 6 ≤ H.girth) (a c : P.Left) :
    P.leftDistanceTwoGraph.Adj a c ↔ H.distanceTwoMultiplicity a c = 1 := by
  rw [P.left_adj_iff_distanceTwoMultiplicity_ne_zero]
  have hle := P.left_distanceTwoMultiplicity_le_one hgirth a c
  omega

/-- A simple rooted obstruction on a side occurs in the ambient multigraph. -/
theorem containsFigure5_of_left (P : FiniteBipartition H)
    (hgirth : 6 ≤ H.girth) (Q : Figure5Obstruction)
    (hQ : ∀ i j, Q.edgeMultiplicity i j ≤ 1)
    (h : P.leftRootedDistanceTwoGraph.ContainsFigure5Induced Q) :
    ContainsFigure5Obstruction Q H.rootedDistanceTwoMultigraph := by
  obtain ⟨f, hf, ha, hr⟩ := h
  refine ⟨fun i => (f i : V), ?_, ?_, ?_, ?_⟩
  · intro i
    simp [SimpleGraph.rootedDistanceTwoMultigraph, SimpleGraph.distanceTwoMultigraph,
      Multigraph.isVertex, SimpleGraph.vertexList]
  · intro i j hij
    exact hf (Subtype.ext hij)
  · intro i j
    change H.distanceTwoMultiplicity (f i) (f j) = Q.edgeMultiplicity i j
    have hle := P.left_distanceTwoMultiplicity_le_one hgirth (f i) (f j)
    have heq := (P.left_adj_iff_distanceTwoMultiplicity_eq_one hgirth (f i) (f j)).symm.trans
      (ha i j)
    have hleQ := hQ i j
    omega
  · intro i
    have hri := hr i
    cases hreq : Q.rootRequirement i <;>
      simp only [hreq] at hri ⊢
    · simpa [RootRequirement.Satisfied, SimpleGraph.rootedDistanceTwoMultigraph,
        leftRootedDistanceTwoGraph] using hri
    · simpa [RootRequirement.Satisfied, SimpleGraph.rootedDistanceTwoMultigraph,
        leftRootedDistanceTwoGraph] using hri
    · trivial

/-- The corresponding transfer for the other bipartition side. -/
theorem containsFigure5_of_right (P : FiniteBipartition H)
    (hgirth : 6 ≤ H.girth) (Q : Figure5Obstruction)
    (hQ : ∀ i j, Q.edgeMultiplicity i j ≤ 1)
    (h : P.rightRootedDistanceTwoGraph.ContainsFigure5Induced Q) :
    ContainsFigure5Obstruction Q H.rootedDistanceTwoMultigraph :=
  P.swap.containsFigure5_of_left hgirth Q hQ h

/-- An ambient exclusion passes to the rooted intersection graph of Lemma 4.2. -/
theorem not_containsFigure5_rootedIntersection (P : FiniteBipartition H)
    (hmin : H.MinDegreeAtLeast 2) (hsub : H.IsSubcubic) (hgirth : 6 ≤ H.girth)
    (Q : Figure5Obstruction) (hQ : ∀ i j, Q.edgeMultiplicity i j ≤ 1)
    (havoid : ¬ ContainsFigure5Obstruction Q H.rootedDistanceTwoMultigraph) :
    ¬ (P.leftValidDecomposition hmin hsub hgirth).rootedIntersectionGraph.ContainsFigure5Induced Q := by
  intro h
  apply havoid
  apply P.containsFigure5_of_right hgirth Q hQ
  exact (P.rightRootedIntersectionIso hmin hsub hgirth).symm.containsFigure5Induced Q h

/-- In particular, the two exclusions required by Lemma 4.3 are inherited. -/
theorem avoids_f_g_rootedIntersection (P : FiniteBipartition H)
    (hmin : H.MinDegreeAtLeast 2) (hsub : H.IsSubcubic) (hgirth : 6 ≤ H.girth)
    (hf : ¬ ContainsFigure5Obstruction .f H.rootedDistanceTwoMultigraph)
    (hg : ¬ ContainsFigure5Obstruction .g H.rootedDistanceTwoMultigraph) :
    ¬ (P.leftValidDecomposition hmin hsub hgirth).rootedIntersectionGraph.ContainsFigure5Induced .f ∧
    ¬ (P.leftValidDecomposition hmin hsub hgirth).rootedIntersectionGraph.ContainsFigure5Induced .g := by
  exact ⟨P.not_containsFigure5_rootedIntersection hmin hsub hgirth .f (by decide) hf,
    P.not_containsFigure5_rootedIntersection hmin hsub hgirth .g (by decide) hg⟩

/-- Orient the two sides so a degree-two vertex is a root on the left. -/
theorem exists_nonempty_left_roots (P : FiniteBipartition H)
    (hmin : H.HasMinimumDegree 2) :
    ∃ Q : FiniteBipartition H, Q.leftRootedDistanceTwoGraph.roots.Nonempty := by
  obtain ⟨x, hx⟩ := hmin.2
  rcases P.mem_left_or_mem_right x with hleft | hright
  · exact ⟨P, ⟨x, hleft⟩, hx⟩
  · exact ⟨P.swap, ⟨x, hright⟩, hx⟩

end FiniteBipartition
end SubcubicSpectralGap


==> anc/lean/SubcubicSpectralGap/Theorem2_14/Components.lean <==
import SubcubicSpectralGap.Theorem2_14.Setup

/-!
# Actual connected components of the rooted distance-two graph

The connected components here use mathlib's quotient by reachability. In
girth at least six the distance-two multiplicities are at most one on each
bipartition side, so these are the components in Theorem 2.14. The bridge
below derives the side representation hypothesis used by the reduction.
-/

namespace SubcubicSpectralGap.Theorem2_14

universe u

/-- The underlying simple graph of the distance-two multigraph. -/
def distanceTwoGraph {V : Type u} (H : SimpleGraph V) : SimpleGraph V where
  Adj x y := x ≠ y ∧ ∃ z, H.Adj x z ∧ H.Adj z y
  symm := ⟨by
    rintro x y ⟨hxy, z, hxz, hzy⟩
    exact ⟨hxy.symm, z, hzy.symm, hxz.symm⟩⟩
  loopless := ⟨by rintro x ⟨h, -⟩; exact h rfl⟩

variable {V : Type u} [Fintype V] [DecidableEq V]
variable {H : SimpleGraph V} [DecidableRel H.Adj]

theorem distanceTwoGraph_adj_iff (x y : V) :
    (distanceTwoGraph H).Adj x y ↔ H.distanceTwoMultiplicity x y ≠ 0 := by
  classical
  by_cases hxy : x = y
  · subst y
    simp [distanceTwoGraph, SimpleGraph.distanceTwoMultiplicity]
  · simp [distanceTwoGraph, SimpleGraph.distanceTwoMultiplicity, hxy,
      SimpleGraph.lengthTwoCenters]

/-- The induced rooted graph on a genuine connected component. -/
def componentRootedGraph (C : (distanceTwoGraph H).ConnectedComponent) :
    RootedGraph C.supp where
  graph := (distanceTwoGraph H).induce C.supp
  roots := {x | H.degree (x : V) = 2}

/-- The paper's representation hypothesis, on actual connected components. -/
def HasComponentRepresentations (H : SimpleGraph V) [DecidableRel H.Adj] : Prop :=
  ∀ C : (distanceTwoGraph H).ConnectedComponent,
    (componentRootedGraph C).roots.Nonempty →
      HasPetalRepresentation (componentRootedGraph C)

namespace FiniteBipartition

variable (P : SubcubicSpectralGap.FiniteBipartition H)

omit [DecidableRel H.Adj] in
theorem left_mem_of_distanceTwo_adj {x y : V} (hx : x ∈ P.left)
    (hxy : (distanceTwoGraph H).Adj x y) : y ∈ P.left := by
  obtain ⟨-, z, hxz, hzy⟩ := hxy
  exact P.isBipartiteWith.symm.mem_of_mem_adj
    (P.isBipartiteWith.mem_of_mem_adj hx hxz) hzy

omit [DecidableRel H.Adj] in
theorem left_mem_of_distanceTwo_reachable {x y : V} (hx : x ∈ P.left)
    (hxy : (distanceTwoGraph H).Reachable x y) : y ∈ P.left := by
  obtain ⟨p⟩ := hxy
  induction p with
  | nil => exact hx
  | cons h p ih => exact ih (left_mem_of_distanceTwo_adj P hx h)

def leftDistanceTwoHom : P.leftDistanceTwoGraph →g distanceTwoGraph H where
  toFun x := x
  map_rel' := by
    rintro x y ⟨hxy, z, hxz, hzy⟩
    exact ⟨fun h => hxy (Subtype.ext h), z, hxz, hzy⟩

theorem left_component_supp (hconn : H.Connected) (hmin : H.MinDegreeAtLeast 1)
    (a : P.Left) : ((distanceTwoGraph H).connectedComponentMk (a : V)).supp =
      (P.left : Set V) := by
  ext x
  change (distanceTwoGraph H).connectedComponentMk x =
    (distanceTwoGraph H).connectedComponentMk (a : V) ↔ x ∈ P.left
  rw [SimpleGraph.ConnectedComponent.eq]
  constructor
  · intro h
    exact left_mem_of_distanceTwo_reachable P a.property h.symm
  · intro hx
    exact ((P.leftDistanceTwoGraph_connected hconn hmin).preconnected
      ⟨x, hx⟩ a).map (leftDistanceTwoHom P)

/-- A whole bipartition side, with its roots, is a connected component. -/
noncomputable def leftComponentIso (hconn : H.Connected)
    (hmin : H.MinDegreeAtLeast 1) (a : P.Left) :
    P.leftRootedDistanceTwoGraph.Iso
      (componentRootedGraph ((distanceTwoGraph H).connectedComponentMk (a : V))) where
  toGraphIso := {
    toEquiv := Equiv.subtypeEquivRight (by
      intro x
      rw [left_component_supp P hconn hmin a]
      rfl)
    map_rel_iff' := by
      intro x y
      change ((x : V) ≠ (y : V) ∧ ∃ z, H.Adj x z ∧ H.Adj z y) ↔
        x ≠ y ∧ ∃ z : P.Right, H.Adj x z ∧ H.Adj z y
      constructor
      · rintro ⟨hxy, z, hxz, hzy⟩
        exact ⟨fun h => hxy (congrArg Subtype.val h),
          ⟨z, P.isBipartiteWith.mem_of_mem_adj x.property hxz⟩, hxz, hzy⟩
      · rintro ⟨hxy, z, hxz, hzy⟩
        exact ⟨fun h => hxy (Subtype.ext h), z, hxz, hzy⟩ }
  map_roots := by intro x; rfl

end FiniteBipartition

theorem HasComponentRepresentations.hasSideRepresentations
    (hconn : H.Connected) (hmin : H.MinDegreeAtLeast 1)
    (h : HasComponentRepresentations H) : HasSideRepresentations H := by
  intro P hroots
  obtain ⟨a, ha⟩ := hroots
  let e := FiniteBipartition.leftComponentIso P hconn hmin a
  obtain ⟨n, F, R, hF, hR, ⟨f⟩⟩ := h _ (e.roots_nonempty ⟨a, ha⟩)
  exact ⟨n, F, R, hF, hR, ⟨e.trans f⟩⟩

end SubcubicSpectralGap.Theorem2_14


==> anc/lean/SubcubicSpectralGap/Theorem2_14/Decomposition.lean <==
import SubcubicSpectralGap.Common.Figure5
import SubcubicSpectralGap.Common.GraphWithPetals

/-!
# Triangle-edge decompositions

This file formalizes the decomposition language from Definition 4.1 of the
paper. A part is represented by the finite set of its vertices. Thus an edge
part has two vertices and a triangle part has three vertices.
-/

namespace SubcubicSpectralGap

universe u v

variable {V : Type u}

/-- A rooted simple graph is a simple graph together with a distinguished set
of vertices. -/
structure RootedGraph (V : Type u) where
  graph : SimpleGraph V
  roots : Set V

namespace RootedGraph

/-- An isomorphism of rooted graphs is a graph isomorphism preserving the
distinguished root sets. -/
structure Iso {V : Type u} {W : Type v} (G : RootedGraph V) (H : RootedGraph W) where
  toGraphIso : SimpleGraph.Iso G.graph H.graph
  map_roots : forall x, x ∈ G.roots <-> toGraphIso x ∈ H.roots

end RootedGraph

namespace TriangleEdgeDecomposition

/-- The vertices in `P` are pairwise adjacent in `G`. -/
def IsCompletePart (G : SimpleGraph V) (P : Finset V) : Prop :=
  forall ⦃u⦄, u ∈ P -> forall ⦃v⦄, v ∈ P -> u ≠ v -> G.Adj u v

/-- An edge part is a two-vertex set spanning an edge of `G`. -/
def IsEdgePart (G : SimpleGraph V) (P : Finset V) : Prop :=
  P.card = 2 /\ IsCompletePart G P

/-- A triangle part is a three-vertex set spanning a triangle of `G`. -/
def IsTrianglePart (G : SimpleGraph V) (P : Finset V) : Prop :=
  P.card = 3 /\ IsCompletePart G P

/-- A permitted part of a triangle-edge decomposition is either one edge or
one triangle. -/
def IsPart (G : SimpleGraph V) (P : Finset V) : Prop :=
  IsEdgePart G P \/ IsTrianglePart G P

/-- An adjacent pair gives the corresponding edge part `{a, b}`. -/
theorem isEdgePart_pair [DecidableEq V] {G : SimpleGraph V} {a b : V}
    (hab : G.Adj a b) :
    IsEdgePart G {a, b} := by
  constructor
  · simp [hab.ne]
  · intro u hu v hv huv
    simp only [Finset.mem_insert, Finset.mem_singleton] at hu hv
    rcases hu with rfl | rfl <;> rcases hv with rfl | rfl
    · exact (huv rfl).elim
    · exact hab
    · exact hab.symm
    · exact (huv rfl).elim

/-- Three cyclically adjacent vertices give the triangle part `{a, b, c}`. -/
theorem isTrianglePart_triple [DecidableEq V] {G : SimpleGraph V} {a b c : V}
    (hab : G.Adj a b) (hbc : G.Adj b c) (hca : G.Adj c a) :
    IsTrianglePart G {a, b, c} := by
  constructor
  · exact Finset.card_eq_three.mpr
      ⟨a, b, c, hab.ne, hca.ne.symm, hbc.ne, rfl⟩
  · intro u hu v hv huv
    simp only [Finset.mem_insert, Finset.mem_singleton] at hu hv
    rcases hu with (rfl | rfl | rfl) <;> rcases hv with (rfl | rfl | rfl)
    · exact (huv rfl).elim
    · exact hab
    · exact hca.symm
    · exact hab.symm
    · exact (huv rfl).elim
    · exact hbc
    · exact hca
    · exact hbc.symm
    · exact (huv rfl).elim

/-- Edge parts are exactly two-element vertex sets spanning an edge. -/
theorem isEdgePart_iff_exists_pair [DecidableEq V] {G : SimpleGraph V}
    {P : Finset V} :
    IsEdgePart G P <-> ∃ a b, G.Adj a b /\ P = {a, b} := by
  constructor
  · rintro ⟨hcard, hcomplete⟩
    obtain ⟨a, b, hab, rfl⟩ := Finset.card_eq_two.mp hcard
    refine ⟨a, b, hcomplete (u := a) (by simp) (v := b) (by simp) hab, rfl⟩
  · rintro ⟨a, b, hab, rfl⟩
    exact isEdgePart_pair hab

/-- Triangle parts are exactly three-element vertex sets spanning a triangle. -/
theorem isTrianglePart_iff_exists_triple [DecidableEq V] {G : SimpleGraph V}
    {P : Finset V} :
    IsTrianglePart G P <->
      ∃ a b c, G.Adj a b /\ G.Adj b c /\ G.Adj c a /\ P = {a, b, c} := by
  constructor
  · rintro ⟨hcard, hcomplete⟩
    obtain ⟨a, b, c, hab, hac, hbc, rfl⟩ := Finset.card_eq_three.mp hcard
    refine ⟨a, b, c,
      hcomplete (u := a) (by simp) (v := b) (by simp) hab,
      hcomplete (u := b) (by simp) (v := c) (by simp) hbc,
      hcomplete (u := c) (by simp) (v := a) (by simp) hac.symm,
      rfl⟩
  · rintro ⟨a, b, c, hab, hbc, hca, rfl⟩
    exact isTrianglePart_triple hab hbc hca

/-- An edge part cannot also be a triangle part. -/
theorem not_isTrianglePart_of_isEdgePart {G : SimpleGraph V} {P : Finset V}
    (hP : IsEdgePart G P) :
    ¬ IsTrianglePart G P := by
  rintro hTriangle
  rcases hP with ⟨hTwo, -⟩
  rcases hTriangle with ⟨hThree, -⟩
  omega

end TriangleEdgeDecomposition

/-- A triangle-edge decomposition of `G` is a finite family of edge and
triangle parts in which every edge of `G` belongs to exactly one part.

Since every part is a clique, the final field says precisely that the edge sets
of the parts partition `G.edgeSet`. -/
structure TriangleEdgeDecomposition [DecidableEq V] (G : SimpleGraph V) where
  parts : Finset (Finset V)
  isPart_of_mem :
    forall ⦃P⦄, P ∈ parts -> TriangleEdgeDecomposition.IsPart G P
  existsUnique_part_of_adj :
    forall ⦃u v⦄, G.Adj u v ->
      ExistsUnique fun P : Finset V => P ∈ parts /\ u ∈ P /\ v ∈ P

namespace TriangleEdgeDecomposition

variable [DecidableEq V] {G : SimpleGraph V} (D : TriangleEdgeDecomposition G)

/-- The vertices of a decomposition part that remain after restricting to a
finite vertex set.  The result is a finset in the induced vertex subtype. -/
def restrictPart (U : Finset V) (P : Finset V) : Finset U :=
  U.attach.filter fun x => (x : V) ∈ P

@[simp]
theorem mem_restrictPart {U : Finset V} {P : Finset V} {x : U} :
    x ∈ restrictPart U P ↔ (x : V) ∈ P := by
  simp [restrictPart]

theorem card_restrictPart_le {U : Finset V} {P : Finset V} :
    (restrictPart U P).card ≤ P.card := by
  classical
  let f : U ↪ V := Function.Embedding.subtype _
  have hmap : (restrictPart U P).map f ⊆ P := by
    intro x hx
    obtain ⟨y, hy, rfl⟩ := Finset.mem_map.mp hx
    exact (mem_restrictPart.mp hy)
  rw [← Finset.card_map f]
  exact Finset.card_le_card hmap

/-- A part of `D`, bundled with its membership proof. -/
abbrev Part := {P : Finset V // P ∈ D.parts}

/-- The parts containing a given vertex. -/
def partsContaining (v : V) : Finset (Finset V) :=
  D.parts.filter fun P => v ∈ P

@[simp]
theorem mem_partsContaining {v : V} {P : Finset V} :
    P ∈ D.partsContaining v <-> P ∈ D.parts /\ v ∈ P := by
  simp [partsContaining]

/-- The number of decomposition parts containing `v`. -/
def partDegree (v : V) : Nat :=
  (D.partsContaining v).card

/-- The edge parts of `D`, denoted `D_{sharp 2}` in the paper. -/
def edgeParts : Finset (Finset V) :=
  D.parts.filter fun P => P.card = 2

/-- The triangle parts of `D`, denoted `D_{sharp 3}` in the paper. -/
def triangleParts : Finset (Finset V) :=
  D.parts.filter fun P => P.card = 3

@[simp]
theorem mem_edgeParts {P : Finset V} :
    P ∈ D.edgeParts <-> P ∈ D.parts /\ P.card = 2 := by
  simp [edgeParts]

@[simp]
theorem mem_triangleParts {P : Finset V} :
    P ∈ D.triangleParts <-> P ∈ D.parts /\ P.card = 3 := by
  simp [triangleParts]

/-- Membership in `edgeParts` supplies the full edge-part property. -/
theorem isEdgePart_of_mem_edgeParts {P : Finset V} (hP : P ∈ D.edgeParts) :
    IsEdgePart G P := by
  have hmem := (D.mem_edgeParts).1 hP
  rcases D.isPart_of_mem hmem.1 with hEdge | hTriangle
  · exact hEdge
  · have h : (2 : Nat) = 3 := hmem.2.symm.trans hTriangle.1
    omega

/-- Membership in `triangleParts` supplies the full triangle-part property. -/
theorem isTrianglePart_of_mem_triangleParts {P : Finset V}
    (hP : P ∈ D.triangleParts) :
    IsTrianglePart G P := by
  have hmem := (D.mem_triangleParts).1 hP
  rcases D.isPart_of_mem hmem.1 with hEdge | hTriangle
  · have h : (2 : Nat) = 3 := hEdge.1.symm.trans hmem.2
    omega
  · exact hTriangle

/-- Every part has either two or three vertices. -/
theorem card_eq_two_or_three {P : Finset V} (hP : P ∈ D.parts) :
    P.card = 2 \/ P.card = 3 := by
  rcases D.isPart_of_mem hP with hP | hP
  · exact Or.inl hP.1
  · exact Or.inr hP.1

/-- Distinct vertices in one decomposition part are adjacent in `G`. -/
theorem adj_of_mem_part {P : Finset V} (hP : P ∈ D.parts)
    {u v : V} (hu : u ∈ P) (hv : v ∈ P) (huv : u ≠ v) :
    G.Adj u v := by
  rcases D.isPart_of_mem hP with hEdge | hTriangle
  · exact hEdge.2 hu hv huv
  · exact hTriangle.2 hu hv huv

/-- Every decomposition part is an edge part or a triangle part. -/
theorem mem_edgeParts_or_mem_triangleParts {P : Finset V} (hP : P ∈ D.parts) :
    P ∈ D.edgeParts \/ P ∈ D.triangleParts := by
  rcases D.isPart_of_mem hP with hEdge | hTriangle
  · exact Or.inl ((D.mem_edgeParts).2 ⟨hP, hEdge.1⟩)
  · exact Or.inr ((D.mem_triangleParts).2 ⟨hP, hTriangle.1⟩)

/-- No part is simultaneously an edge part and a triangle part. -/
theorem edgeParts_disjoint_triangleParts : Disjoint D.edgeParts D.triangleParts := by
  rw [Finset.disjoint_left]
  intro P hEdge hTriangle
  have hTwo := ((D.mem_edgeParts).1 hEdge).2
  have hThree := ((D.mem_triangleParts).1 hTriangle).2
  omega

/-- The edge parts and triangle parts together are all parts. -/
theorem edgeParts_union_triangleParts : D.edgeParts ∪ D.triangleParts = D.parts := by
  ext P
  constructor
  · simp only [Finset.mem_union, mem_edgeParts, mem_triangleParts]
    rintro (⟨hP, -⟩ | ⟨hP, -⟩) <;> exact hP
  · intro hP
    simpa only [Finset.mem_union] using D.mem_edgeParts_or_mem_triangleParts hP

/-- Double-counting vertex-part incidences: summing the number of parts at
each vertex equals summing the cardinalities of all parts. -/
theorem sum_partDegree_eq_sum_card [Fintype V] :
    (∑ v : V, D.partDegree v) = ∑ P ∈ D.parts, P.card := by
  classical
  simp only [partDegree, partsContaining, Finset.card_eq_sum_ones]
  simp_rw [Finset.sum_filter]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro P hP
  simp

/-- The set of vertices occurring in the decomposition. -/
def support : Finset V :=
  D.parts.biUnion id

/-- The left vertex class `union D` of the incidence graph. -/
abbrev SupportVertex := {v : V // v ∈ D.support}

@[simp]
theorem mem_support {v : V} :
    v ∈ D.support <-> ∃ P ∈ D.parts, v ∈ P := by
  simp [support]

/-- The closure of an edge is the unique part containing both endpoints. -/
noncomputable def closure {u v : V} (h : G.Adj u v) : D.Part :=
  ⟨Classical.choose (D.existsUnique_part_of_adj h).exists,
    (Classical.choose_spec (D.existsUnique_part_of_adj h).exists).1⟩

@[simp]
theorem closure_mem_parts {u v : V} (h : G.Adj u v) :
    (D.closure h : Finset V) ∈ D.parts :=
  (D.closure h).property

@[simp]
theorem left_mem_closure {u v : V} (h : G.Adj u v) :
    u ∈ (D.closure h : Finset V) :=
  (Classical.choose_spec (D.existsUnique_part_of_adj h).exists).2.1

@[simp]
theorem right_mem_closure {u v : V} (h : G.Adj u v) :
    v ∈ (D.closure h : Finset V) :=
  (Classical.choose_spec (D.existsUnique_part_of_adj h).exists).2.2

/-- A part containing both endpoints of an edge is its closure. -/
theorem eq_closure_of_mem {u v : V} (h : G.Adj u v)
    {P : Finset V} (hP : P ∈ D.parts) (hu : u ∈ P) (hv : v ∈ P) :
    P = (D.closure h : Finset V) := by
  exact (D.existsUnique_part_of_adj h).unique
    ⟨hP, hu, hv⟩
    ⟨D.closure_mem_parts h, D.left_mem_closure h, D.right_mem_closure h⟩

/-- Two decomposition parts containing the same two distinct vertices are
equal.  Equivalently, distinct parts intersect in at most one vertex. -/
theorem eq_of_two_mem {P Q : Finset V} (hP : P ∈ D.parts) (hQ : Q ∈ D.parts)
    {u v : V} (huP : u ∈ P) (hvP : v ∈ P)
    (huQ : u ∈ Q) (hvQ : v ∈ Q) (huv : u ≠ v) :
    P = Q := by
  have hadj : G.Adj u v := D.adj_of_mem_part hP huP hvP huv
  calc
    P = (D.closure hadj : Finset V) := D.eq_closure_of_mem hadj hP huP hvP
    _ = Q := (D.eq_closure_of_mem hadj hQ huQ hvQ).symm

/-- Restrict a triangle-edge decomposition to the graph induced by `U`,
discarding parts that retain fewer than two vertices. -/
def restrict (U : Finset V) : TriangleEdgeDecomposition (G.induce (U : Set V)) where
  parts := (D.parts.image (restrictPart U)).filter fun P => 2 ≤ P.card
  isPart_of_mem := by
    intro P hP
    rw [Finset.mem_filter] at hP
    obtain ⟨Q, hQ, rfl⟩ := Finset.mem_image.mp hP.1
    have hupper : (restrictPart U Q).card ≤ 3 := by
      calc
        (restrictPart U Q).card ≤ Q.card := card_restrictPart_le
        _ ≤ 3 := by
          rcases D.card_eq_two_or_three hQ with h | h <;> omega
    have hcomplete : IsCompletePart (G.induce (U : Set V)) (restrictPart U Q) := by
      intro x hx y hy hxy
      change G.Adj (x : V) (y : V)
      exact D.adj_of_mem_part hQ (mem_restrictPart.mp hx)
        (mem_restrictPart.mp hy) (fun h => hxy (Subtype.ext h))
    have hcard : (restrictPart U Q).card = 2 ∨
        (restrictPart U Q).card = 3 := by omega
    rcases hcard with hcard | hcard
    · exact Or.inl ⟨hcard, hcomplete⟩
    · exact Or.inr ⟨hcard, hcomplete⟩
  existsUnique_part_of_adj := by
    intro x y hxy
    have hxyG : G.Adj (x : V) (y : V) := hxy
    let Q := D.closure hxyG
    let P := restrictPart U (Q : Finset V)
    have hxP : x ∈ P := by
      exact mem_restrictPart.mpr (D.left_mem_closure hxyG)
    have hyP : y ∈ P := by
      exact mem_restrictPart.mpr (D.right_mem_closure hxyG)
    have hcard : 2 ≤ P.card := by
      have hxyne : x ≠ y := hxy.ne
      exact Finset.one_lt_card.mpr ⟨x, hxP, y, hyP, hxyne⟩
    refine ⟨P, ⟨Finset.mem_filter.mpr
      ⟨Finset.mem_image.mpr ⟨Q, Q.property, rfl⟩, hcard⟩, hxP, hyP⟩, ?_⟩
    intro P' hP'
    rw [Finset.mem_filter] at hP'
    obtain ⟨Q', hQ', hrestrict⟩ := Finset.mem_image.mp hP'.1.1
    have hxQ' : (x : V) ∈ Q' := by
      apply mem_restrictPart.mp
      rw [hrestrict]
      exact hP'.2.1
    have hyQ' : (y : V) ∈ Q' := by
      apply mem_restrictPart.mp
      rw [hrestrict]
      exact hP'.2.2
    have hQ'eq : Q' = (Q : Finset V) :=
      D.eq_closure_of_mem hxyG hQ' hxQ' hyQ'
    rw [← hrestrict, hQ'eq]

@[simp]
theorem mem_restrict_parts {U : Finset V} {P : Finset U} :
    P ∈ (D.restrict U).parts ↔
      2 ≤ P.card ∧ ∃ Q ∈ D.parts, restrictPart U Q = P := by
  simp [restrict, and_comm]

/-- If every part through a selected vertex retains another selected vertex,
restriction preserves the number of parts through that vertex. -/
theorem restrict_partDegree_eq {U : Finset V} (x : U)
    (hsurvive : forall P, P ∈ D.partsContaining (x : V) ->
      2 ≤ (restrictPart U P).card) :
    (D.restrict U).partDegree x = D.partDegree (x : V) := by
  classical
  have hparts : (D.restrict U).partsContaining x =
      (D.partsContaining (x : V)).image (restrictPart U) := by
    ext Q
    constructor
    · intro hQ
      have hQ' := (D.restrict U).mem_partsContaining.mp hQ
      obtain ⟨hcard, P, hP, hrestrict⟩ :=
        (D.mem_restrict_parts).mp hQ'.1
      have hxP : (x : V) ∈ P := by
        apply mem_restrictPart.mp
        rw [hrestrict]
        exact hQ'.2
      exact Finset.mem_image.mpr
        ⟨P, D.mem_partsContaining.mpr ⟨hP, hxP⟩, hrestrict⟩
    · intro hQ
      obtain ⟨P, hP, rfl⟩ := Finset.mem_image.mp hQ
      have hP' := D.mem_partsContaining.mp hP
      exact (D.restrict U).mem_partsContaining.mpr
        ⟨(D.mem_restrict_parts).mpr
          ⟨hsurvive P hP, P, hP'.1, rfl⟩,
          mem_restrictPart.mpr hP'.2⟩
  rw [partDegree, partDegree, hparts]
  apply Finset.card_image_iff.mpr
  intro P hP Q hQ heq
  have hP' := D.mem_partsContaining.mp hP
  have hQ' := D.mem_partsContaining.mp hQ
  have hcard := hsurvive P hP
  obtain ⟨y, hy, hyx⟩ : ∃ y ∈ restrictPart U P, y ≠ x := by
    have htwo : 1 < (restrictPart U P).card := by omega
    rw [Finset.one_lt_card] at htwo
    obtain ⟨a, ha, b, hb, hab⟩ := htwo
    by_cases hax : a = x
    · exact ⟨b, hb, fun hbx => hab (hax.trans hbx.symm)⟩
    · exact ⟨a, ha, hax⟩
  apply D.eq_of_two_mem hP'.1 hQ'.1 hP'.2
    (mem_restrictPart.mp hy) hQ'.2
  · apply mem_restrictPart.mp
    rw [← heq]
    exact hy
  · exact fun h => hyx (Subtype.ext h.symm)

/-- Restriction cannot increase the number of decomposition parts through a
selected vertex. -/
theorem restrict_partDegree_le {U : Finset V} (x : U) :
    (D.restrict U).partDegree x ≤ D.partDegree (x : V) := by
  classical
  have hsubset : (D.restrict U).partsContaining x ⊆
      (D.partsContaining (x : V)).image (restrictPart U) := by
    intro Q hQ
    have hQ' := (D.restrict U).mem_partsContaining.mp hQ
    obtain ⟨_hcard, P, hP, hrestrict⟩ :=
      (D.mem_restrict_parts).mp hQ'.1
    have hxP : (x : V) ∈ P := by
      apply mem_restrictPart.mp
      rw [hrestrict]
      exact hQ'.2
    exact Finset.mem_image.mpr
      ⟨P, D.mem_partsContaining.mpr ⟨hP, hxP⟩, hrestrict⟩
  calc
    (D.restrict U).partDegree x =
        ((D.restrict U).partsContaining x).card := rfl
    _ ≤ ((D.partsContaining (x : V)).image (restrictPart U)).card :=
      Finset.card_le_card hsubset
    _ ≤ (D.partsContaining (x : V)).card := Finset.card_image_le
    _ = D.partDegree (x : V) := rfl

/-- The neighbors of `v` are partitioned by the decomposition parts through
`v`; each such part contributes its other vertices. -/
theorem degree_eq_sum_card_erase [Fintype V] [DecidableRel G.Adj] (v : V) :
    G.degree v = ∑ P ∈ D.partsContaining v, (P.erase v).card := by
  classical
  have hneighbors : G.neighborFinset v =
      (D.partsContaining v).biUnion fun P => P.erase v := by
    ext w
    constructor
    · intro hw
      have hadj : G.Adj v w := by simpa using hw
      refine Finset.mem_biUnion.mpr
        ⟨D.closure hadj, D.mem_partsContaining.mpr
          ⟨D.closure_mem_parts hadj, D.left_mem_closure hadj⟩, ?_⟩
      exact Finset.mem_erase.mpr ⟨hadj.ne.symm, D.right_mem_closure hadj⟩
    · intro hw
      obtain ⟨P, hP, hwP⟩ := Finset.mem_biUnion.mp hw
      have hPv := (D.mem_partsContaining.mp hP).2
      have hPw := Finset.mem_erase.mp hwP
      simpa using D.adj_of_mem_part (D.mem_partsContaining.mp hP).1
        hPv hPw.2 hPw.1.symm
  have hdisjoint :
      ((D.partsContaining v : Finset (Finset V)) : Set (Finset V)).PairwiseDisjoint
        fun P => P.erase v := by
    intro P hP Q hQ hPQ
    dsimp only [Function.onFun]
    rw [Finset.disjoint_left]
    intro w hwP hwQ
    have hP' := D.mem_partsContaining.mp hP
    have hQ' := D.mem_partsContaining.mp hQ
    have hwP' := Finset.mem_erase.mp hwP
    have hwQ' := Finset.mem_erase.mp hwQ
    exact hPQ <| D.eq_of_two_mem hP'.1 hQ'.1 hP'.2 hwP'.2
      hQ'.2 hwQ'.2 hwP'.1.symm
  rw [← G.card_neighborFinset_eq_degree, hneighbors,
    Finset.card_biUnion hdisjoint]

/-- Every part through a vertex contributes at least one neighbor. -/
theorem one_le_card_erase_of_mem_partsContaining
    {v : V} {P : Finset V} (hP : P ∈ D.partsContaining v) :
    1 ≤ (P.erase v).card := by
  have hP' := D.mem_partsContaining.mp hP
  rw [Finset.card_erase_of_mem hP'.2]
  rcases D.card_eq_two_or_three hP'.1 with hcard | hcard <;> omega

/-- Every part through `v` contributes at least one neighbor. -/
theorem partDegree_le_degree [Fintype V] [DecidableRel G.Adj] (v : V) :
    D.partDegree v ≤ G.degree v := by
  rw [D.degree_eq_sum_card_erase]
  calc
    D.partDegree v = ∑ _P ∈ D.partsContaining v, 1 := by
      simp [partDegree]
    _ ≤ ∑ P ∈ D.partsContaining v, (P.erase v).card :=
      Finset.sum_le_sum fun P hP =>
        D.one_le_card_erase_of_mem_partsContaining hP

/-- An edge or triangle part contributes at most two neighbors. -/
theorem degree_le_two_mul_partDegree [Fintype V] [DecidableRel G.Adj] (v : V) :
    G.degree v ≤ 2 * D.partDegree v := by
  rw [D.degree_eq_sum_card_erase]
  calc
    (∑ P ∈ D.partsContaining v, (P.erase v).card) ≤
        ∑ _P ∈ D.partsContaining v, 2 := by
      apply Finset.sum_le_sum
      intro P hP
      have hP' := D.mem_partsContaining.mp hP
      rw [Finset.card_erase_of_mem hP'.2]
      rcases D.card_eq_two_or_three hP'.1 with hcard | hcard <;> omega
    _ = 2 * D.partDegree v := by
      simp [partDegree, Nat.mul_comm]

/-- If the graph degree equals the number of parts through `v`, then every
such part contributes exactly one neighbor. -/
theorem card_erase_eq_one_of_degree_eq_partDegree
    [Fintype V] [DecidableRel G.Adj] {v : V} {P : Finset V}
    (hdegree : G.degree v = D.partDegree v)
    (hP : P ∈ D.partsContaining v) :
    (P.erase v).card = 1 := by
  let f : Finset V → Nat := fun Q => (Q.erase v).card
  have hsum : ∑ Q ∈ D.partsContaining v, f Q = D.partDegree v := by
    rw [← hdegree, D.degree_eq_sum_card_erase]
  have hadd := (D.partsContaining v).add_sum_erase f hP
  have hdecomp : f P + ∑ Q ∈ (D.partsContaining v).erase P, f Q =
      D.partDegree v := hadd.trans hsum
  have hrest : ((D.partsContaining v).erase P).card ≤
      ∑ Q ∈ (D.partsContaining v).erase P, f Q := by
    calc
      ((D.partsContaining v).erase P).card =
          ∑ _Q ∈ (D.partsContaining v).erase P, 1 := by simp
      _ ≤ ∑ Q ∈ (D.partsContaining v).erase P, f Q := by
        apply Finset.sum_le_sum
        intro Q hQ
        exact D.one_le_card_erase_of_mem_partsContaining
          (Finset.mem_of_mem_erase hQ)
  have hcardErase : ((D.partsContaining v).erase P).card + 1 =
      D.partDegree v := by
    simpa [partDegree] using Finset.card_erase_add_one hP
  have hpositive := D.one_le_card_erase_of_mem_partsContaining hP
  change 1 ≤ f P at hpositive
  change f P = 1
  omega

/-- Under the same equality, every part through `v` is an edge part. -/
theorem isEdgePart_of_mem_of_degree_eq_partDegree
    [Fintype V] [DecidableRel G.Adj] {v : V} {P : Finset V}
    (hdegree : G.degree v = D.partDegree v)
    (hP : P ∈ D.partsContaining v) :
    IsEdgePart G P := by
  have hP' := D.mem_partsContaining.mp hP
  have herase := D.card_erase_eq_one_of_degree_eq_partDegree hdegree hP
  have hcard : P.card = 2 := by
    have hcardAdd := Finset.card_erase_add_one hP'.2
    rw [herase] at hcardAdd
    omega
  rcases D.isPart_of_mem hP'.1 with hEdge | hTriangle
  · exact hEdge
  · have hthree := hTriangle.1
    omega

/-- If `u` has as many neighbors as decomposition parts, the closure of an
edge at `u` is exactly its two endpoints. -/
theorem coe_closure_eq_pair_of_degree_eq_partDegree
    [Fintype V] [DecidableRel G.Adj] {u v : V}
    (huv : G.Adj u v) (hdegree : G.degree u = D.partDegree u) :
    (D.closure huv : Finset V) = {u, v} := by
  have hmem : (D.closure huv : Finset V) ∈ D.partsContaining u :=
    D.mem_partsContaining.mpr
      ⟨D.closure_mem_parts huv, D.left_mem_closure huv⟩
  have hEdge := D.isEdgePart_of_mem_of_degree_eq_partDegree hdegree hmem
  have hsubset : ({u, v} : Finset V) ⊆ (D.closure huv : Finset V) := by
    intro x hx
    simp only [Finset.mem_insert, Finset.mem_singleton] at hx
    rcases hx with rfl | rfl
    · exact D.left_mem_closure huv
    · exact D.right_mem_closure huv
  symm
  exact Finset.eq_of_subset_of_card_le hsubset (by simp [huv.ne, hEdge.1])

/-- Two edges have the same closure exactly when some part contains all four
of their endpoints. -/
theorem closure_eq_iff {a b c d : V} (hab : G.Adj a b) (hcd : G.Adj c d) :
    D.closure hab = D.closure hcd <->
      ∃ P ∈ D.parts, a ∈ P /\ b ∈ P /\ c ∈ P /\ d ∈ P := by
  constructor
  · intro h
    refine ⟨D.closure hab, D.closure_mem_parts hab,
      D.left_mem_closure hab, D.right_mem_closure hab, ?_, ?_⟩
    · rw [h]
      exact D.left_mem_closure hcd
    · rw [h]
      exact D.right_mem_closure hcd
  · rintro ⟨P, hP, ha, hb, hc, hd⟩
    apply Subtype.ext
    calc
      (D.closure hab : Finset V) = P :=
        (D.eq_closure_of_mem hab hP ha hb).symm
      _ = (D.closure hcd : Finset V) :=
        D.eq_closure_of_mem hcd hP hc hd

/-- The intersection graph `I(D)`: distinct parts are adjacent exactly when
they have a common vertex. -/
def intersectionGraph : SimpleGraph D.Part where
  Adj P Q := P ≠ Q /\ ∃ v, v ∈ (P : Finset V) /\ v ∈ (Q : Finset V)
  symm := ⟨by
    intro P Q h
    exact ⟨h.1.symm, h.2.imp fun v hv => ⟨hv.2, hv.1⟩⟩⟩
  loopless := ⟨by
    intro P h
    exact h.1 rfl⟩

@[simp]
theorem intersectionGraph_adj_iff {P Q : D.Part} :
    D.intersectionGraph.Adj P Q <->
      P ≠ Q /\ ∃ v, v ∈ (P : Finset V) /\ v ∈ (Q : Finset V) :=
  Iff.rfl

/-- The incidence graph of `D`. The left vertices are members of `union D`;
the right vertices are parts of `D`. -/
def incidenceGraph : SimpleGraph (D.SupportVertex ⊕ D.Part) where
  Adj x y :=
    match x, y with
    | Sum.inl v, Sum.inr P => (v : V) ∈ (P : Finset V)
    | Sum.inr P, Sum.inl v => (v : V) ∈ (P : Finset V)
    | _, _ => False
  symm := ⟨by
    intro x y
    cases x <;> cases y <;> simp⟩
  loopless := ⟨by
    intro x
    cases x <;> simp⟩

@[simp]
theorem incidenceGraph_adj_left_right_iff {v : D.SupportVertex} {P : D.Part} :
    D.incidenceGraph.Adj (Sum.inl v) (Sum.inr P) <-> (v : V) ∈ (P : Finset V) :=
  Iff.rfl

@[simp]
theorem incidenceGraph_adj_right_left_iff {v : D.SupportVertex} {P : D.Part} :
    D.incidenceGraph.Adj (Sum.inr P) (Sum.inl v) <-> (v : V) ∈ (P : Finset V) :=
  Iff.rfl

@[simp]
theorem not_incidenceGraph_adj_left_left {u v : D.SupportVertex} :
    ¬ D.incidenceGraph.Adj (Sum.inl u) (Sum.inl v) := by
  simp [incidenceGraph]

@[simp]
theorem not_incidenceGraph_adj_right_right {P Q : D.Part} :
    ¬ D.incidenceGraph.Adj (Sum.inr P) (Sum.inr Q) := by
  simp [incidenceGraph]

/-- The incidence graph is bipartite in its two displayed vertex classes. -/
theorem incidenceGraph_isBipartiteWith :
    D.incidenceGraph.IsBipartiteWith
      {x | x.isLeft} {x | x.isRight} where
  disjoint := by
    rw [Set.disjoint_left]
    intro x hxLeft hxRight
    cases x <;> simp at hxLeft hxRight
  mem_of_adj := by
    intro x y hxy
    cases x <;> cases y <;> simp_all [incidenceGraph]

/-- The incidence graph is bipartite. -/
theorem incidenceGraph_isBipartite : D.incidenceGraph.IsBipartite :=
  D.incidenceGraph_isBipartiteWith.isBipartite

end TriangleEdgeDecomposition

/-- Definition 4.1: a valid decomposition of a rooted graph is a
triangle-edge decomposition in which roots belong to exactly two parts and
non-roots belong to exactly three parts. -/
structure ValidDecomposition [DecidableEq V] (GR : RootedGraph V)
    extends TriangleEdgeDecomposition GR.graph where
  root_partDegree :
    forall ⦃v⦄, v ∈ GR.roots -> toTriangleEdgeDecomposition.partDegree v = 2
  nonRoot_partDegree :
    forall ⦃v⦄, v ∉ GR.roots -> toTriangleEdgeDecomposition.partDegree v = 3

namespace ValidDecomposition

variable [DecidableEq V] {GR : RootedGraph V} (D : ValidDecomposition GR)

/-- The underlying triangle-edge decomposition. -/
abbrev decomposition : TriangleEdgeDecomposition GR.graph :=
  D.toTriangleEdgeDecomposition

/-- Parts of a valid decomposition. -/
abbrev Part := D.decomposition.Part

/-- The parts containing a vertex. -/
abbrev partsContaining (v : V) : Finset (Finset V) :=
  D.decomposition.partsContaining v

/-- The edge parts `D_{sharp 2}`. -/
abbrev edgeParts : Finset (Finset V) :=
  D.decomposition.edgeParts

/-- The triangle parts `D_{sharp 3}`. -/
abbrev triangleParts : Finset (Finset V) :=
  D.decomposition.triangleParts

/-- The closure of an edge in a valid decomposition. -/
noncomputable abbrev closure {u v : V} (h : GR.graph.Adj u v) : D.Part :=
  D.decomposition.closure h

/-- The intersection graph `I(D)`. -/
abbrev intersectionGraph : SimpleGraph D.Part :=
  D.decomposition.intersectionGraph

/-- The incidence graph of `D`. -/
abbrev incidenceGraph : SimpleGraph (D.decomposition.SupportVertex ⊕ D.Part) :=
  D.decomposition.incidenceGraph

/-- The rooted intersection graph whose roots are the edge parts of `D`. This
is the rooted graph denoted `I(D)_{D_{sharp 2}}` in the paper. -/
def rootedIntersectionGraph : RootedGraph D.Part where
  graph := D.intersectionGraph
  roots := {P | TriangleEdgeDecomposition.IsEdgePart GR.graph (P : Finset V)}

/-- The roots of the rooted intersection graph are exactly `D_{sharp 2}`. -/
@[simp]
theorem mem_rootedIntersectionGraph_roots_iff {P : D.Part} :
    P ∈ D.rootedIntersectionGraph.roots <-> (P : Finset V) ∈ D.edgeParts := by
  constructor
  · intro hP
    exact (D.decomposition.mem_edgeParts).2 ⟨P.property, hP.1⟩
  · intro hP
    exact D.decomposition.isEdgePart_of_mem_edgeParts hP

/-- Every vertex of a valid decomposition occurs in its support. -/
theorem mem_support (v : V) : v ∈ D.decomposition.support := by
  rw [D.decomposition.mem_support]
  by_cases hv : v ∈ GR.roots
  · have hcard := D.root_partDegree hv
    have hcard' : (D.partsContaining v).card = 2 := hcard
    have hpos : 0 < (D.partsContaining v).card := by omega
    rcases Finset.card_pos.mp hpos with ⟨P, hP⟩
    exact ⟨P, (D.decomposition.mem_partsContaining).1 hP⟩
  · have hcard := D.nonRoot_partDegree hv
    have hcard' : (D.partsContaining v).card = 3 := hcard
    have hpos : 0 < (D.partsContaining v).card := by omega
    rcases Finset.card_pos.mp hpos with ⟨P, hP⟩
    exact ⟨P, (D.decomposition.mem_partsContaining).1 hP⟩

/-- For a valid decomposition, every ambient vertex occurs in `union D`, so
the left vertex class of the incidence graph is canonically equivalent to the
vertex type of the rooted graph. -/
def supportVertexEquiv : V ≃ D.decomposition.SupportVertex where
  toFun v := ⟨v, D.mem_support v⟩
  invFun v := v
  left_inv _ := rfl
  right_inv _ := rfl

end ValidDecomposition

end SubcubicSpectralGap


==> anc/lean/SubcubicSpectralGap/Theorem2_14/DualDecomposition.lean <==
import SubcubicSpectralGap.Theorem2_14.Transport

/-!
# Duality of valid decompositions

Interchange the two sides of the incidence graph: each original vertex gives
a part consisting of all original parts through it. This is again a valid
decomposition, and its rooted intersection graph is the original rooted graph.
-/

namespace SubcubicSpectralGap.ValidDecomposition

universe u
variable {V : Type u} [Fintype V] [DecidableEq V]
variable {G : RootedGraph V} (D : ValidDecomposition G)

/-- A part of the dual decomposition, indexed by an original vertex. -/
def vertexPart (v : V) : Finset D.Part :=
  Finset.univ.filter fun P => v ∈ (P : Finset V)

omit [Fintype V] in
@[simp] theorem mem_vertexPart (v : V) (P : D.Part) :
    P ∈ D.vertexPart v ↔ v ∈ (P : Finset V) := by
  simp [vertexPart]

@[simp] theorem card_vertexPart (v : V) :
    (D.vertexPart v).card = D.decomposition.partDegree v := by
  unfold TriangleEdgeDecomposition.partDegree
  symm
  apply Finset.card_bij (fun P hP =>
    (⟨P, (D.decomposition.mem_partsContaining.mp hP).1⟩ : D.Part))
  · intro P hP
    exact (D.mem_vertexPart v _).mpr (D.decomposition.mem_partsContaining.mp hP).2
  · intro P hP Q hQ h
    exact congrArg Subtype.val h
  · intro P hP
    refine ⟨P, D.decomposition.mem_partsContaining.mpr
      ⟨P.property, (D.mem_vertexPart v P).mp hP⟩, ?_⟩
    rfl

theorem two_le_card_vertexPart (v : V) : 2 ≤ (D.vertexPart v).card := by
  rw [D.card_vertexPart]
  by_cases hv : v ∈ G.roots
  · rw [D.root_partDegree hv]
  · rw [D.nonRoot_partDegree hv]
    omega

/-- Two distinct vertices cannot have the same incident parts. -/
theorem vertexPart_injective : Function.Injective D.vertexPart := by
  intro v w h
  by_contra hvw
  obtain ⟨P, hP, Q, hQ, hPQ⟩ := Finset.one_lt_card.mp
    (by have := D.two_le_card_vertexPart v; omega : 1 < (D.vertexPart v).card)
  have hwP : w ∈ (P : Finset V) := (D.mem_vertexPart w P).mp (h ▸ hP)
  have hwQ : w ∈ (Q : Finset V) := (D.mem_vertexPart w Q).mp (h ▸ hQ)
  apply hPQ
  apply Subtype.ext
  exact D.decomposition.eq_of_two_mem P.property Q.property
    ((D.mem_vertexPart v P).mp hP) hwP ((D.mem_vertexPart v Q).mp hQ) hwQ hvw

theorem vertexPart_isPart (v : V) :
    TriangleEdgeDecomposition.IsPart D.intersectionGraph (D.vertexPart v) := by
  have hc : TriangleEdgeDecomposition.IsCompletePart D.intersectionGraph (D.vertexPart v) := by
    intro P hP Q hQ hPQ
    exact ⟨hPQ, v, (D.mem_vertexPart v P).mp hP, (D.mem_vertexPart v Q).mp hQ⟩
  by_cases hv : v ∈ G.roots
  · exact Or.inl ⟨by rw [D.card_vertexPart, D.root_partDegree hv], hc⟩
  · exact Or.inr ⟨by rw [D.card_vertexPart, D.nonRoot_partDegree hv], hc⟩

/-- The triangle-edge decomposition obtained by interchanging incidence sides. -/
def dualDecomposition : TriangleEdgeDecomposition D.intersectionGraph where
  parts := Finset.univ.image D.vertexPart
  isPart_of_mem := by
    intro A hA
    obtain ⟨v, -, rfl⟩ := Finset.mem_image.mp hA
    exact D.vertexPart_isPart v
  existsUnique_part_of_adj := by
    intro P Q hPQ
    obtain ⟨hne, v, hvP, hvQ⟩ := hPQ
    refine ⟨D.vertexPart v, ⟨Finset.mem_image.mpr ⟨v, Finset.mem_univ _, rfl⟩,
      (D.mem_vertexPart v P).mpr hvP, (D.mem_vertexPart v Q).mpr hvQ⟩, ?_⟩
    intro A hA
    obtain ⟨w, -, rfl⟩ := Finset.mem_image.mp hA.1
    have hwP := (D.mem_vertexPart w P).mp hA.2.1
    have hwQ := (D.mem_vertexPart w Q).mp hA.2.2
    by_cases hwv : w = v
    · exact congrArg D.vertexPart hwv
    · exact (hne (Subtype.ext (D.decomposition.eq_of_two_mem P.property Q.property
        hwP hvP hwQ hvQ hwv))).elim

theorem dual_partsContaining (P : D.Part) :
    D.dualDecomposition.partsContaining P = (P : Finset V).image D.vertexPart := by
  ext A
  simp only [TriangleEdgeDecomposition.partsContaining, dualDecomposition,
    Finset.mem_filter, Finset.mem_image, Finset.mem_univ, true_and]
  constructor
  · rintro ⟨⟨v, rfl⟩, hv⟩
    exact ⟨v, (D.mem_vertexPart v P).mp hv, rfl⟩
  · rintro ⟨v, hv, rfl⟩
    exact ⟨⟨v, rfl⟩, (D.mem_vertexPart v P).mpr hv⟩

@[simp] theorem dual_partDegree (P : D.Part) :
    D.dualDecomposition.partDegree P = (P : Finset V).card := by
  rw [TriangleEdgeDecomposition.partDegree, D.dual_partsContaining]
  exact Finset.card_image_of_injective _ D.vertexPart_injective

/-- Duality preserves validity: edge parts are precisely the dual roots. -/
def dual : ValidDecomposition D.rootedIntersectionGraph where
  toTriangleEdgeDecomposition := D.dualDecomposition
  root_partDegree := by
    intro P hP
    exact (D.dual_partDegree P).trans hP.1
  nonRoot_partDegree := by
    intro P hP
    apply (D.dual_partDegree P).trans
    rcases D.decomposition.card_eq_two_or_three P.property with h2 | h3
    · exact (hP (D.decomposition.isEdgePart_of_mem_edgeParts
        ((D.decomposition.mem_edgeParts).mpr ⟨P.property, h2⟩))).elim
    · exact h3

/-- Original vertices are exactly the dual decomposition's parts. -/
noncomputable def dualPartEquiv : V ≃ D.dual.Part :=
  Equiv.ofBijective
    (fun v => ⟨D.vertexPart v, Finset.mem_image.mpr ⟨v, Finset.mem_univ _, rfl⟩⟩)
    ⟨by
      intro v w h
      exact D.vertexPart_injective (congrArg Subtype.val h), by
      intro A
      obtain ⟨v, -, hv⟩ := Finset.mem_image.mp A.property
      exact ⟨v, Subtype.ext hv⟩⟩

@[simp] theorem dualPartEquiv_val (v : V) :
    (D.dualPartEquiv v : Finset D.Part) = D.vertexPart v := rfl

/-- The dual intersection graph recovers the original graph. -/
noncomputable def dualIntersectionIso : G.graph ≃g D.dual.intersectionGraph where
  toEquiv := D.dualPartEquiv
  map_rel_iff' := by
    intro v w
    change (D.dualPartEquiv v ≠ D.dualPartEquiv w ∧
      ∃ P : D.Part, P ∈ D.vertexPart v ∧ P ∈ D.vertexPart w) ↔ G.graph.Adj v w
    constructor
    · rintro ⟨hne, P, hv, hw⟩
      exact D.decomposition.adj_of_mem_part P.property
        ((D.mem_vertexPart v P).mp hv) ((D.mem_vertexPart w P).mp hw)
        (fun h => hne (congrArg D.dualPartEquiv h))
    · intro hvw
      obtain ⟨P, ⟨hP, hv, hw⟩, -⟩ := D.decomposition.existsUnique_part_of_adj hvw
      exact ⟨fun h => G.graph.ne_of_adj hvw (D.dualPartEquiv.injective h),
        ⟨P, hP⟩, (D.mem_vertexPart v _).mpr hv, (D.mem_vertexPart w _).mpr hw⟩

/-- Duality also recovers the original root set. -/
noncomputable def dualRootedIntersectionIso : G.Iso D.dual.rootedIntersectionGraph where
  toGraphIso := D.dualIntersectionIso
  map_roots := by
    intro v
    rw [mem_rootedIntersectionGraph_roots_iff, TriangleEdgeDecomposition.mem_edgeParts]
    change v ∈ G.roots ↔ D.vertexPart v ∈ D.dualDecomposition.parts ∧
      (D.vertexPart v).card = 2
    have hm : D.vertexPart v ∈ D.dualDecomposition.parts :=
      Finset.mem_image.mpr ⟨v, Finset.mem_univ _, rfl⟩
    simp only [hm, true_and, D.card_vertexPart]
    constructor
    · intro hv
      exact D.root_partDegree hv
    · intro hc
      by_contra hv
      have hn : D.decomposition.partDegree v = 3 := D.nonRoot_partDegree hv
      omega

/-- Duality exchanges the two sides of the incidence graph. -/
noncomputable def dualIncidenceIso : D.incidenceGraph ≃g D.dual.incidenceGraph where
  toEquiv := (Equiv.sumCongr
    (D.supportVertexEquiv.symm.trans D.dualPartEquiv)
    D.dual.supportVertexEquiv).trans (Equiv.sumComm _ _)
  map_rel_iff' := by
    intro x y
    cases x with
    | inl x =>
      cases y with
      | inl y => exact Iff.rfl
      | inr P =>
        change P ∈ D.vertexPart (x : V) ↔ (x : V) ∈ (P : Finset V)
        exact D.mem_vertexPart _ _
    | inr P =>
      cases y with
      | inl x =>
        change P ∈ D.vertexPart (x : V) ↔ (x : V) ∈ (P : Finset V)
        exact D.mem_vertexPart _ _
      | inr Q => exact Iff.rfl

end SubcubicSpectralGap.ValidDecomposition


==> anc/lean/SubcubicSpectralGap/Theorem2_14/Lemma4_10.lean <==
import SubcubicSpectralGap.Theorem2_14.Lemma4_5
import SubcubicSpectralGap.Theorem2_14.Theorem4_6
import SubcubicSpectralGap.Theorem2_14.Theorem4_7.Beineke
import Mathlib.Combinatorics.SimpleGraph.Clique
import Mathlib.Combinatorics.SimpleGraph.Connectivity.Connected
import Mathlib.Data.Fin.VecNotation

/-!
# Lemma 4.10

This file treats the case in which the graph underlying a rooted line graph is
diamond-free and has clique number at least four.  The graph `figureG6d` is a
labelled copy of Figure 6(d) in the paper.  Its two colour classes are the nine
edges `a,...,i` and the nine decomposition parts

`abf, ace, def, bcg, cdh, bdi, ag, eh, fi`.
-/

namespace SubcubicSpectralGap

universe u v

namespace Lemma4_10

open SimpleGraph

/-! ## The two finite graphs occurring in the statement -/

/-- The diamond is `K₄` with the edge `1--3` removed. -/
def diamondGraph : SimpleGraph (Fin 4) :=
  SimpleGraph.fromRel fun i j =>
    (i = 0 ∧ j = 1) ∨ (i = 0 ∧ j = 2) ∨ (i = 0 ∧ j = 3) ∨
    (i = 1 ∧ j = 2) ∨ (i = 2 ∧ j = 3)

instance : DecidableRel diamondGraph.Adj := by
  unfold diamondGraph
  infer_instance

/-- A graph is diamond-free when it has no induced copy of the diamond. -/
def IsDiamondFree {V : Type u} (F : SimpleGraph V) : Prop :=
  ¬ SimpleGraph.IsIndContained diamondGraph F

/-- The vertices on one side of Figure 6(d), labelled `a,...,i`. -/
abbrev G6dLeft := Fin 9

/-- The vertices on the other side of Figure 6(d), in the order
`abf, ace, def, bcg, cdh, bdi, ag, eh, fi`. -/
abbrev G6dRight := Fin 9

/-- Incidence table for the nine displayed parts of Figure 6(d). -/
def g6dPart : G6dRight → Finset G6dLeft
  | ⟨0, _⟩ => {0, 1, 5}
  | ⟨1, _⟩ => {0, 2, 4}
  | ⟨2, _⟩ => {3, 4, 5}
  | ⟨3, _⟩ => {1, 2, 6}
  | ⟨4, _⟩ => {2, 3, 7}
  | ⟨5, _⟩ => {1, 3, 8}
  | ⟨6, _⟩ => {0, 6}
  | ⟨7, _⟩ => {4, 7}
  | ⟨8, _⟩ => {5, 8}

/-- The sporadic bipartite graph in Figure 6(d), presented as an incidence
graph. -/
def figureG6d : SimpleGraph (G6dLeft ⊕ G6dRight) where
  Adj x y :=
    match x, y with
    | Sum.inl i, Sum.inr P => i ∈ g6dPart P
    | Sum.inr P, Sum.inl i => i ∈ g6dPart P
    | _, _ => False
  symm := ⟨by
    intro x y h
    cases x <;> cases y <;> simp_all⟩
  loopless := ⟨by
    intro x h
    cases x <;> simp_all⟩

instance : DecidableRel figureG6d.Adj := by
  intro x y
  cases x <;> cases y <;> simp only [figureG6d] <;> infer_instance

@[simp]
theorem figureG6d_adj_left_right_iff {i : G6dLeft} {P : G6dRight} :
    figureG6d.Adj (Sum.inl i) (Sum.inr P) ↔ i ∈ g6dPart P :=
  Iff.rfl

@[simp]
theorem figureG6d_adj_right_left_iff {i : G6dLeft} {P : G6dRight} :
    figureG6d.Adj (Sum.inr P) (Sum.inl i) ↔ i ∈ g6dPart P :=
  Iff.rfl

@[simp]
theorem not_figureG6d_adj_left_left {i j : G6dLeft} :
    ¬ figureG6d.Adj (Sum.inl i) (Sum.inl j) := by
  simp [figureG6d]

@[simp]
theorem not_figureG6d_adj_right_right {P Q : G6dRight} :
    ¬ figureG6d.Adj (Sum.inr P) (Sum.inr Q) := by
  simp [figureG6d]

theorem g6dPart_injective : Function.Injective g6dPart := by
  decide +kernel

theorem figureG6d_vertex_card : Fintype.card (G6dLeft ⊕ G6dRight) = 18 := by
  simp

theorem figureG6d_edge_card : figureG6d.edgeFinset.card = 24 := by
  decide +kernel

/-- Any decomposition whose vertices and parts admit the displayed Figure
6(d) numbering has Figure 6(d) as its incidence graph.  Keeping this transport
lemma separate makes the final step of Lemma 4.10 independent of the preceding
case analysis. -/
def incidenceGraphIsoFigureG6d
    {V : Type u} [DecidableEq V] {G : SimpleGraph V}
    (D : TriangleEdgeDecomposition G)
    (vertexEquiv : D.SupportVertex ≃ G6dLeft)
    (partEquiv : D.Part ≃ G6dRight)
    (hmem : ∀ (x : D.SupportVertex) (P : D.Part),
      (x : V) ∈ (P : Finset V) ↔
        vertexEquiv x ∈ g6dPart (partEquiv P)) :
    D.incidenceGraph ≃g figureG6d where
  toEquiv := Equiv.sumCongr vertexEquiv partEquiv
  map_rel_iff' := by
    intro x y
    cases x with
    | inl v =>
      cases y with
      | inl w => simp
      | inr P => simpa using (hmem v P).symm
    | inr P =>
      cases y with
      | inl v => simpa using (hmem v P).symm
      | inr Q => simp

/-! ## General consequences of validity -/

/-- Every vertex of a valid decomposition belongs to at most three parts. -/
theorem partDegree_le_three {V : Type u} [DecidableEq V]
    {GR : RootedGraph V} (D : ValidDecomposition GR) (x : V) :
    D.decomposition.partDegree x ≤ 3 := by
  by_cases hx : x ∈ GR.roots
  · rw [D.root_partDegree hx]
    omega
  · rw [D.nonRoot_partDegree hx]

/-- Consequently every vertex of the decomposed graph has degree at most six. -/
theorem degree_le_six {V : Type u} [Fintype V] [DecidableEq V]
    {GR : RootedGraph V} [DecidableRel GR.graph.Adj]
    (D : ValidDecomposition GR) (x : V) :
    GR.graph.degree x ≤ 6 := by
  have hdegree := D.decomposition.degree_le_two_mul_partDegree x
  have hparts := partDegree_le_three D x
  omega

/-- Restricting a decomposition cannot increase the number of parts through a
selected vertex. -/
theorem restrict_partDegree_le
    {V : Type u} [DecidableEq V] {G : SimpleGraph V}
    (D : TriangleEdgeDecomposition G) (U : Finset V) (x : U) :
    (D.restrict U).partDegree x ≤ D.partDegree (x : V) := by
  classical
  have hsub : (D.restrict U).partsContaining x ⊆
      (D.partsContaining (x : V)).image
        (TriangleEdgeDecomposition.restrictPart U) := by
    intro Q hQ
    have hQ' := (D.restrict U).mem_partsContaining.mp hQ
    obtain ⟨-, P, hP, hrestrict⟩ :=
      (D.mem_restrict_parts).mp hQ'.1
    have hxP : (x : V) ∈ P := by
      apply TriangleEdgeDecomposition.mem_restrictPart.mp
      rw [hrestrict]
      exact hQ'.2
    exact Finset.mem_image.mpr
      ⟨P, D.mem_partsContaining.mpr ⟨hP, hxP⟩, hrestrict⟩
  calc
    (D.restrict U).partDegree x =
        ((D.restrict U).partsContaining x).card := rfl
    _ ≤ ((D.partsContaining (x : V)).image
        (TriangleEdgeDecomposition.restrictPart U)).card :=
      Finset.card_le_card hsub
    _ ≤ (D.partsContaining (x : V)).card := Finset.card_image_le
    _ = D.partDegree (x : V) := rfl

/-- If a vertex has more graph-neighbors than decomposition parts, some part
through it is a triangle. -/
theorem exists_trianglePart_containing_of_partDegree_lt_degree
    {V : Type u} [Fintype V] [DecidableEq V]
    {G : SimpleGraph V} [DecidableRel G.Adj]
    (D : TriangleEdgeDecomposition G) (x : V)
    (hdegree : D.partDegree x < G.degree x) :
    ∃ P ∈ D.triangleParts, x ∈ P := by
  by_contra h
  push Not at h
  have hcard : ∀ P ∈ D.partsContaining x, (P.erase x).card = 1 := by
    intro P hP
    have hP' := D.mem_partsContaining.mp hP
    have hnotTriangle : P ∉ D.triangleParts := fun hTriangle =>
      h P hTriangle hP'.2
    have hEdge : P ∈ D.edgeParts := by
      rcases D.mem_edgeParts_or_mem_triangleParts hP'.1 with hEdge | hTriangle
      · exact hEdge
      · exact False.elim (hnotTriangle hTriangle)
    rw [Finset.card_erase_of_mem hP'.2,
      (D.mem_edgeParts.mp hEdge).2]
  have heq : G.degree x = D.partDegree x := by
    rw [D.degree_eq_sum_card_erase]
    calc
      (∑ P ∈ D.partsContaining x, (P.erase x).card) =
          ∑ _P ∈ D.partsContaining x, 1 := by
        apply Finset.sum_congr rfl
        intro P hP
        exact hcard P hP
      _ = D.partDegree x := by simp [TriangleEdgeDecomposition.partDegree]
  omega

/-- The displayed five-edge configuration is an induced diamond. -/
theorem diamond_of_configuration
    {V : Type u} (F : SimpleGraph V)
    {a y b c : V}
    (hay : F.Adj a y) (hab : F.Adj a b) (hac : F.Adj a c)
    (hyb : F.Adj y b) (hbc : F.Adj b c) (hyc_ne : y ≠ c)
    (hyc : ¬ F.Adj y c) :
    SimpleGraph.IsIndContained diamondGraph F := by
  let f : Fin 4 → V := ![a, y, b, c]
  have hf : Function.Injective f := by
    intro i j hij
    fin_cases i <;> fin_cases j <;>
      simp_all [f, F.ne_of_adj]
  refine ⟨{
    toFun := f
    inj' := hf
    map_rel_iff' := ?_ }⟩
  intro i j
  fin_cases i <;> fin_cases j <;>
    simp_all [diamondGraph, f, F.adj_comm]

/-- In a diamond-free graph, a vertex outside a four-clique that sees two
clique vertices sees all four. -/
theorem adjacent_to_two_of_clique_four_implies_adjacent_to_all
    {V : Type u} [DecidableEq V] (F : SimpleGraph V)
    (hdiamond : IsDiamondFree F)
    {K : Finset V} (hK : F.IsNClique 4 K) {y a b : V}
    (hy : y ∉ K) (ha : a ∈ K) (hb : b ∈ K) (hab : a ≠ b)
    (hya : F.Adj y a) (hyb : F.Adj y b) :
    ∀ c ∈ K, F.Adj y c := by
  intro c hc
  by_contra hyc
  have hca : c ≠ a := by
    intro h
    subst c
    exact hyc hya
  have hcb : c ≠ b := by
    intro h
    subst c
    exact hyc hyb
  have hab' : F.Adj a b := hK.isClique ha hb hab
  have hac : F.Adj a c := hK.isClique ha hc hca.symm
  have hbc : F.Adj b c := hK.isClique hb hc hcb.symm
  have hyc_ne : y ≠ c := fun h => hy (h ▸ hc)
  exact hdiamond <|
    diamond_of_configuration F hya.symm hab' hac hyb hbc hyc_ne hyc

/-- In a diamond-free, `K₅`-free graph, a vertex outside a four-clique has at
most one neighbor in that clique. -/
theorem outside_clique_four_attaches_at_most_one
    {V : Type u} [DecidableEq V] (F : SimpleGraph V) [DecidableRel F.Adj]
    (hdiamond : IsDiamondFree F) (hK5 : F.CliqueFree 5)
    {K : Finset V} (hK : F.IsNClique 4 K) {y : V} (hy : y ∉ K) :
    (K.filter fun x => F.Adj y x).card ≤ 1 := by
  by_contra hcard
  obtain ⟨a, ha, b, hb, hab⟩ := Finset.one_lt_card.mp
    (show 1 < (K.filter fun x => F.Adj y x).card by omega)
  have haK : a ∈ K := (Finset.mem_filter.mp ha).1
  have hbK : b ∈ K := (Finset.mem_filter.mp hb).1
  have hya : F.Adj y a := (Finset.mem_filter.mp ha).2
  have hyb : F.Adj y b := (Finset.mem_filter.mp hb).2
  have hall : ∀ c ∈ K, F.Adj y c :=
    adjacent_to_two_of_clique_four_implies_adjacent_to_all F hdiamond hK hy
      haK hbK hab hya hyb
  have hClique : F.IsClique (insert y (K : Set V)) := by
    rw [isClique_insert]
    exact ⟨hK.isClique, fun c hc _ => hall c hc⟩
  have hcard5 : (insert y K).card = 5 := by
    rw [Finset.card_insert_of_notMem hy, hK.card_eq]
  exact hK5 (insert y K) ⟨by simpa using hClique, hcard5⟩

/-- A path from outside a nonempty finite set into it contains a boundary
edge. -/
theorem exists_adj_across_finset
    {V : Type u} (F : SimpleGraph V) (hconn : F.Connected)
    {K : Finset V} (hK : K.Nonempty) {y : V} (hy : y ∉ K) :
    ∃ u ∈ K, ∃ z ∉ K, F.Adj u z := by
  obtain ⟨u, hu⟩ := hK
  obtain ⟨p⟩ := hconn y u
  obtain ⟨⟨⟨z, x⟩, hzx⟩, -, hz, hx⟩ :=
    p.exists_boundary_dart (K : Set V)ᶜ (by simpa) (by simpa)
  exact ⟨x, by simpa using hx, z, by simpa using hz, hzx.symm⟩

/-- The other vertices of a finite clique inject into the neighborhood of a
chosen clique vertex. -/
theorem card_erase_le_degree_of_isClique
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    {K : Finset V} (hK : F.IsClique K) {u : V} (hu : u ∈ K) :
    (K.erase u).card ≤ F.degree u := by
  rw [← F.card_neighborFinset_eq_degree]
  apply Finset.card_le_card
  intro x hx
  have hxK := Finset.mem_of_mem_erase hx
  have hxu := (Finset.mem_erase.mp hx).1
  simpa using hK hu hxK hxu.symm

theorem degree_one_not_mem_clique_five
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    {K : Finset V} (hK : F.IsNClique 5 K) {y : V}
    (hdy : F.degree y = 1) :
    y ∉ K := by
  intro hy
  have hle := card_erase_le_degree_of_isClique F hK.isClique hy
  rw [Finset.card_erase_of_mem hy, hK.card_eq, hdy] at hle
  omega

theorem degree_ge_five_at_boundary_of_clique_five
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    {K : Finset V} (hK : F.IsNClique 5 K) {u z : V}
    (hu : u ∈ K) (hz : z ∉ K) (huz : F.Adj u z) :
    5 ≤ F.degree u := by
  rw [← F.card_neighborFinset_eq_degree]
  have hsub : insert z (K.erase u) ⊆ F.neighborFinset u := by
    intro x hx
    simp only [Finset.mem_insert, Finset.mem_erase] at hx
    rcases hx with rfl | ⟨hxu, hxK⟩
    · simpa using huz
    · simpa using hK.isClique hu hxK hxu.symm
  calc
    5 = (insert z (K.erase u)).card := by
      rw [Finset.card_insert_of_notMem, Finset.card_erase_of_mem hu, hK.card_eq]
      exact fun hzErase => hz (Finset.mem_of_mem_erase hzErase)
    _ ≤ (F.neighborFinset u).card := Finset.card_le_card hsub

/-- The valid-decomposition degree bound excludes a `K₅`: connectedness and
a pendant root force an edge leaving any putative five-clique, producing a
line-graph vertex of degree at least seven. -/
theorem cliqueFree_five_of_valid_decomposition
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (hconn : F.Connected)
    (R : Set F.edgeSet) (hR : R.Nonempty)
    (hPendant : ∀ e, e ∈ R → F.IsPendantEdge e)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet)) :
    F.CliqueFree 5 := by
  intro K hK
  obtain ⟨r, hr⟩ := hR
  obtain ⟨y, -, hdy⟩ := hPendant r hr
  have hy : y ∉ K := degree_one_not_mem_clique_five F hK hdy
  have hKne : K.Nonempty := Finset.card_pos.mp (by
    rw [hK.card_eq]
    omega)
  obtain ⟨u, hu, z, hz, huz⟩ := exists_adj_across_finset F hconn hKne hy
  have hdu : 5 ≤ F.degree u :=
    degree_ge_five_at_boundary_of_clique_five F hK hu hz huz
  obtain ⟨v, hv⟩ := Finset.card_pos.mp (by
    rw [Finset.card_erase_of_mem hu, hK.card_eq]
    omega : 0 < (K.erase u).card)
  have hvK : v ∈ K := Finset.mem_of_mem_erase hv
  have hvu : v ≠ u := (Finset.mem_erase.mp hv).1
  have huv : F.Adj u v := hK.isClique hu hvK hvu.symm
  have hdv : 4 ≤ F.degree v := by
    have hle := card_erase_le_degree_of_isClique F hK.isClique hvK
    rw [Finset.card_erase_of_mem hvK, hK.card_eq] at hle
    omega
  let e : F.edgeSet := ⟨s(u, v), (F.mem_edgeSet).2 huv⟩
  have hformula :=
    F.lineGraph_degree_add_two_eq (e := e) (u := u) (v := v) rfl
  have hlower : 7 ≤ F.lineGraph.degree e := by omega
  have hupper := degree_le_six D e
  change F.lineGraph.degree e ≤ 6 at hupper
  omega

/-! ## Recognizing triangle parts from the second line-graph model -/

/-- The neighbors of a pendant edge form a clique in the line graph. -/
theorem lineGraph_neighbors_adj_of_pendant
    {W : Type v} [Fintype W] [DecidableEq W]
    {F' : SimpleGraph W} [DecidableRel F'.Adj]
    [DecidableRel F'.lineGraph.Adj]
    {e f g : F'.edgeSet} (he : F'.IsPendantEdge e)
    (hef : F'.lineGraph.Adj e f) (heg : F'.lineGraph.Adj e g)
    (hfg : f ≠ g) :
    F'.lineGraph.Adj f g := by
  rcases he with ⟨u, hu, hdu⟩
  let w := Sym2.Mem.other hu
  have heq : (e : Sym2 W) = s(u, w) :=
    (Sym2.other_spec hu).symm
  have hwf : w ∈ (f : Sym2 W) :=
    F'.mem_other_of_lineGraph_adj_of_degree_eq_one heq hdu hef
  have hwg : w ∈ (g : Sym2 W) :=
    F'.mem_other_of_lineGraph_adj_of_degree_eq_one heq hdu heg
  exact SimpleGraph.lineGraph_adj_iff_exists.mpr
    ⟨hfg, w, hwf, hwg⟩

/-- In an intersection graph that is a line graph, a vertex with two
nonadjacent neighbors cannot represent a pendant edge. -/
theorem not_pendant_of_two_nonadjacent_neighbors
    {A : Type u} {W : Type v}
    {J : SimpleGraph A}
    [Fintype W] [DecidableEq W]
    {F' : SimpleGraph W} [DecidableRel F'.Adj]
    [DecidableRel F'.lineGraph.Adj]
    (hI : J ≃g F'.lineGraph)
    {P Q S : A} (hPQ : J.Adj P Q) (hPS : J.Adj P S)
    (hQneS : Q ≠ S) (hQS : ¬ J.Adj Q S) :
    ¬ F'.IsPendantEdge (hI P) := by
  intro hPendant
  have hQneS' : hI Q ≠ hI S := hI.injective.ne hQneS
  have h := lineGraph_neighbors_adj_of_pendant hPendant
    ((hI.map_rel_iff).2 hPQ) ((hI.map_rel_iff).2 hPS) hQneS'
  exact hQS ((hI.map_rel_iff).1 h)

/-- Under the paper's pendant-edge hypothesis, a part with two nonadjacent
neighbors is necessarily a triangle part. -/
theorem mem_triangleParts_of_two_nonadjacent_neighbors
    {V : Type u} [DecidableEq V] {GR : RootedGraph V}
    (D : ValidDecomposition GR)
    {W : Type v} [Fintype W] [DecidableEq W]
    (F' : SimpleGraph W) [DecidableRel F'.Adj]
    [DecidableRel F'.lineGraph.Adj]
    (hI : D.intersectionGraph ≃g F'.lineGraph)
    (hPendant : ∀ T : D.Part,
      (T : Finset V) ∈ D.edgeParts → F'.IsPendantEdge (hI T))
    {P Q S : D.Part}
    (hPQ : D.intersectionGraph.Adj P Q)
    (hPS : D.intersectionGraph.Adj P S)
    (hQneS : Q ≠ S)
    (hQS : ¬ D.intersectionGraph.Adj Q S) :
    (P : Finset V) ∈ D.triangleParts := by
  rcases D.decomposition.mem_edgeParts_or_mem_triangleParts P.property with
      hEdge | hTriangle
  · exact False.elim <|
      not_pendant_of_two_nonadjacent_neighbors hI hPQ hPS hQneS hQS
        (hPendant P hEdge)
  · exact hTriangle

/-! ## The finite `K₄` calculation

The six edges of a displayed `K₄` are ordered as in the paper:
`a,b,c,d,e,f`.  Its line graph is the octahedral graph.  The following eight
sets are exactly its triangles.  The first four and last four are its two
triangle decompositions.
-/

/-- The six edges `a=01,b=12,c=13,d=23,e=30,f=02` of the canonical `K₄`. -/
def canonicalK4Edge : Fin 6 → (completeGraph (Fin 4)).edgeSet
  | ⟨0, _⟩ => ⟨s(0, 1), by simp⟩
  | ⟨1, _⟩ => ⟨s(1, 2), by simp⟩
  | ⟨2, _⟩ => ⟨s(1, 3), by simp⟩
  | ⟨3, _⟩ => ⟨s(2, 3), by simp⟩
  | ⟨4, _⟩ => ⟨s(3, 0), by simp⟩
  | ⟨5, _⟩ => ⟨s(0, 2), by simp⟩

theorem canonicalK4Edge_bijective : Function.Bijective canonicalK4Edge := by
  decide +kernel

/-- The displayed numbering is an equivalence with the edge set of `K₄`. -/
noncomputable def canonicalK4EdgeEquiv :
    Fin 6 ≃ (completeGraph (Fin 4)).edgeSet :=
  Equiv.ofBijective canonicalK4Edge canonicalK4Edge_bijective

/-- The octahedral line graph of `K₄`; opposite pairs are `0,3`, `1,4`, and
`2,5`. -/
def canonicalK4LineGraph : SimpleGraph (Fin 6) :=
  SimpleGraph.fromRel fun i j => i.val % 3 ≠ j.val % 3

instance : DecidableRel canonicalK4LineGraph.Adj := by
  unfold canonicalK4LineGraph
  infer_instance

theorem canonicalK4LineGraph_degree (x : Fin 6) :
    canonicalK4LineGraph.degree x = 4 := by
  decide +kernel +revert

theorem canonicalK4Edge_lineGraph_adj_iff (i j : Fin 6) :
    (completeGraph (Fin 4)).lineGraph.Adj
        (canonicalK4Edge i) (canonicalK4Edge j) ↔
      canonicalK4LineGraph.Adj i j := by
  fin_cases i <;> fin_cases j <;>
    simp [canonicalK4Edge, canonicalK4LineGraph,
      SimpleGraph.lineGraph_adj_iff_exists, Sym2.mem_iff]

/-- A displayed `K₄` induces the corresponding six vertices in `F.lineGraph`. -/
noncomputable def displayedK4EdgeEmbedding
    {V : Type u} {F : SimpleGraph V}
    (κ : completeGraph (Fin 4) ↪g F) : Fin 6 ↪ F.edgeSet :=
  canonicalK4EdgeEquiv.toEmbedding.trans
    κ.toCopy.toLineGraphEmbedding.toEmbedding

/-- The six line-graph vertices belonging to a displayed `K₄`. -/
noncomputable def displayedK4Edges
    {V : Type u} {F : SimpleGraph V}
    (κ : completeGraph (Fin 4) ↪g F) : Finset F.edgeSet :=
  Finset.univ.map (displayedK4EdgeEmbedding κ)

/-- The canonical equivalence between labels and the six displayed edges. -/
noncomputable def displayedK4EdgeEquiv
    {V : Type u} {F : SimpleGraph V}
    (κ : completeGraph (Fin 4) ↪g F) :
    Fin 6 ≃ displayedK4Edges κ :=
  let e := Finset.equivMap (displayedK4EdgeEmbedding κ)
    (Finset.univ : Finset (Fin 6))
  { toFun := fun i => e ⟨i, Finset.mem_univ i⟩
    invFun := fun x => (e.symm x).1
    left_inv := fun i =>
      congrArg Subtype.val (e.symm_apply_apply ⟨i, Finset.mem_univ i⟩)
    right_inv := fun x => e.apply_symm_apply x }

/-- The displayed six line-graph vertices induce the canonical octahedral
graph. -/
noncomputable def displayedK4LineGraphIso
    {V : Type u} {F : SimpleGraph V}
    (κ : completeGraph (Fin 4) ↪g F) :
    canonicalK4LineGraph ≃g
      F.lineGraph.induce (displayedK4Edges κ : Set F.edgeSet) where
  toEquiv := displayedK4EdgeEquiv κ
  map_rel_iff' := by
    intro i j
    change F.lineGraph.Adj
      (displayedK4EdgeEmbedding κ i)
      (displayedK4EdgeEmbedding κ j) ↔ canonicalK4LineGraph.Adj i j
    rw [← canonicalK4Edge_lineGraph_adj_iff]
    exact κ.toCopy.toLineGraphEmbedding.map_rel_iff

theorem displayedK4LineGraph_degree
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (κ : completeGraph (Fin 4) ↪g F) (x : displayedK4Edges κ) :
    (F.lineGraph.induce (displayedK4Edges κ : Set F.edgeSet)).degree x = 4 := by
  let e := displayedK4LineGraphIso κ
  let i : Fin 6 := e.symm x
  have ec := Fintype.card_congr (e.mapNeighborSet i)
  rw [canonicalK4LineGraph.card_neighborSet_eq_degree,
    (F.lineGraph.induce
      (displayedK4Edges κ : Set F.edgeSet)).card_neighborSet_eq_degree] at ec
  rw [e.apply_symm_apply x] at ec
  rw [← ec, canonicalK4LineGraph_degree]

/-- Triangle parts transport backwards across a graph isomorphism. -/
theorem isTrianglePart_map_symm
    {A : Type u} {B : Type v} [DecidableEq A] [DecidableEq B]
    {G : SimpleGraph A} {H : SimpleGraph B} (e : G ≃g H)
    {P : Finset B}
    (hP : TriangleEdgeDecomposition.IsTrianglePart H P) :
    TriangleEdgeDecomposition.IsTrianglePart G
      (P.map e.symm.toEquiv.toEmbedding) := by
  constructor
  · simpa using hP.1
  · intro a ha b hb hab
    obtain ⟨a', ha', rfl⟩ := Finset.mem_map.mp ha
    obtain ⟨b', hb', hbeq⟩ := Finset.mem_map.mp hb
    subst b
    apply (e.symm.map_rel_iff).2
    apply hP.2 ha' hb'
    intro h
    apply hab
    exact congrArg e.symm h

/-- The eight triangles in the line graph of `K₄`, ordered
`abc,aef,bdf,cde,abf,ace,bcd,def`. -/
def k4Triangle : Fin 8 → Finset (Fin 6)
  | ⟨0, _⟩ => {0, 1, 2}
  | ⟨1, _⟩ => {0, 4, 5}
  | ⟨2, _⟩ => {1, 3, 5}
  | ⟨3, _⟩ => {2, 3, 4}
  | ⟨4, _⟩ => {0, 1, 5}
  | ⟨5, _⟩ => {0, 2, 4}
  | ⟨6, _⟩ => {1, 2, 3}
  | ⟨7, _⟩ => {3, 4, 5}

theorem k4Triangle_injective : Function.Injective k4Triangle := by
  decide +kernel

theorem k4Triangle_isTrianglePart (t : Fin 8) :
    TriangleEdgeDecomposition.IsTrianglePart
      canonicalK4LineGraph (k4Triangle t) := by
  fin_cases t <;>
    simp only [k4Triangle] <;>
    apply TriangleEdgeDecomposition.isTrianglePart_triple <;> decide

/-- The preceding list contains every triangle of the octahedral graph. -/
theorem isTrianglePart_canonicalK4LineGraph_iff (P : Finset (Fin 6)) :
    TriangleEdgeDecomposition.IsTrianglePart canonicalK4LineGraph P ↔
      ∃ t : Fin 8, P = k4Triangle t := by
  constructor
  · rintro ⟨hcard, hcomplete⟩
    obtain ⟨a, b, c, hab, hac, hbc, rfl⟩ :=
      Finset.card_eq_three.mp hcard
    have hab' := hcomplete (u := a) (by simp) (v := b) (by simp) hab
    have hac' := hcomplete (u := a) (by simp) (v := c) (by simp) hac
    have hbc' := hcomplete (u := b) (by simp) (v := c) (by simp) hbc
    fin_cases a <;> fin_cases b <;> fin_cases c <;>
      simp [canonicalK4LineGraph, k4Triangle] at hab' hac' hbc' ⊢
    all_goals first
      | exact ⟨0, by decide⟩
      | exact ⟨1, by decide⟩
      | exact ⟨2, by decide⟩
      | exact ⟨3, by decide⟩
      | exact ⟨4, by decide⟩
      | exact ⟨5, by decide⟩
      | exact ⟨6, by decide⟩
      | exact ⟨7, by decide⟩
  · rintro ⟨t, rfl⟩
    exact k4Triangle_isTrianglePart t

/-- Every triangle in the displayed induced octahedron is one of the eight
catalogued triangles. -/
theorem displayedK4_trianglePart_eq
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (κ : completeGraph (Fin 4) ↪g F)
    (P : Finset (displayedK4Edges κ))
    (hP : TriangleEdgeDecomposition.IsTrianglePart
      (F.lineGraph.induce (displayedK4Edges κ : Set F.edgeSet)) P) :
    ∃ t, P = (k4Triangle t).map (displayedK4EdgeEquiv κ).toEmbedding := by
  let e := displayedK4LineGraphIso κ
  have hpull := isTrianglePart_map_symm e hP
  obtain ⟨t, ht⟩ :=
    (isTrianglePart_canonicalK4LineGraph_iff _).mp hpull
  refine ⟨t, ?_⟩
  have hm := congrArg (Finset.map e.toEquiv.toEmbedding) ht
  simpa [e, displayedK4LineGraphIso, Finset.map_map] using hm

/-- Every one of the six edge-labels occurs in a selected internal triangle. -/
def K4Profile.Covers (S : Finset (Fin 8)) : Prop :=
  ∀ x : Fin 6, ∃ t ∈ S, x ∈ k4Triangle t

instance (S : Finset (Fin 8)) : Decidable (K4Profile.Covers S) := by
  unfold K4Profile.Covers
  infer_instance

/-- Selected internal triangles can be parts of a decomposition: distinct
ones share at most one vertex. -/
def K4Profile.Compatible (S : Finset (Fin 8)) : Prop :=
  ∀ t ∈ S, ∀ u ∈ S, t ≠ u →
    ((k4Triangle t) ∩ (k4Triangle u)).card ≤ 1

instance (S : Finset (Fin 8)) : Decidable (K4Profile.Compatible S) := by
  unfold K4Profile.Compatible
  infer_instance

/-- The `abc,aef,bdf,cde` triangle decomposition. -/
def firstK4TriangleDecomposition : Finset (Fin 8) := {0, 1, 2, 3}

/-- The `abf,ace,bcd,def` triangle decomposition. -/
def secondK4TriangleDecomposition : Finset (Fin 8) := {4, 5, 6, 7}

/-- The finite calculation behind the `2/3/4`-triangle split in the paper.
There are four complementary pairs, eight three-element subfamilies of one
of the two decompositions, and the two full decompositions. -/
theorem classify_k4_profile :
    ∀ S : Finset (Fin 8), K4Profile.Covers S → K4Profile.Compatible S →
      (S = {0, 7} ∨ S = {1, 6} ∨ S = {2, 5} ∨ S = {3, 4}) ∨
      (S.card = 3 ∧
        (S ⊆ firstK4TriangleDecomposition ∨
          S ⊆ secondK4TriangleDecomposition)) ∨
      S = firstK4TriangleDecomposition ∨
      S = secondK4TriangleDecomposition := by
  decide +kernel

/-- The same finite calculation with every three-triangle profile listed
explicitly.  This is convenient for the geometric case analysis. -/
theorem classify_k4_profile_explicit :
    ∀ S : Finset (Fin 8), K4Profile.Covers S → K4Profile.Compatible S →
      S = {0, 7} ∨ S = {1, 6} ∨ S = {2, 5} ∨ S = {3, 4} ∨
      S = {0, 1, 2} ∨ S = {0, 1, 3} ∨
      S = {0, 2, 3} ∨ S = {1, 2, 3} ∨
      S = {4, 5, 6} ∨ S = {4, 5, 7} ∨
      S = {4, 6, 7} ∨ S = {5, 6, 7} ∨
      S = firstK4TriangleDecomposition ∨
      S = secondK4TriangleDecomposition := by
  decide +kernel

theorem expand_k4_profile_classification :
    ∀ S : Finset (Fin 8),
      ((S = {0, 7} ∨ S = {1, 6} ∨ S = {2, 5} ∨ S = {3, 4}) ∨
        (S.card = 3 ∧
          (S ⊆ firstK4TriangleDecomposition ∨
            S ⊆ secondK4TriangleDecomposition)) ∨
        S = firstK4TriangleDecomposition ∨
        S = secondK4TriangleDecomposition) →
      (S = {0, 7} ∨ S = {1, 6} ∨ S = {2, 5} ∨ S = {3, 4} ∨
        S = {0, 1, 2} ∨ S = {0, 1, 3} ∨
        S = {0, 2, 3} ∨ S = {1, 2, 3} ∨
        S = {4, 5, 6} ∨ S = {4, 5, 7} ∨
        S = {4, 6, 7} ∨ S = {5, 6, 7} ∨
        S = firstK4TriangleDecomposition ∨
        S = secondK4TriangleDecomposition) := by
  decide +kernel

namespace K4Profile

variable {V : Type u} [Fintype V] [DecidableEq V]
  {G : SimpleGraph V} [DecidableRel G.Adj]

/-- The selected internal triangles of a restricted decomposition, expressed
in the fixed eight-triangle numbering. -/
def ofRestricted {U : Finset V}
    (E : TriangleEdgeDecomposition (G.induce (U : Set V)))
    (edgeEquiv : Fin 6 ≃ U) : Finset (Fin 8) :=
  Finset.univ.filter fun t =>
    (k4Triangle t).map edgeEquiv.toEmbedding ∈ E.triangleParts

@[simp]
theorem mem_ofRestricted {U : Finset V}
    (E : TriangleEdgeDecomposition (G.induce (U : Set V)))
    (edgeEquiv : Fin 6 ≃ U) {t : Fin 8} :
    t ∈ ofRestricted E edgeEquiv ↔
      (k4Triangle t).map edgeEquiv.toEmbedding ∈ E.triangleParts := by
  simp [ofRestricted]

theorem covers_of_restricted
    {U : Finset V}
    (E : TriangleEdgeDecomposition (G.induce (U : Set V)))
    (edgeEquiv : Fin 6 ≃ U)
    (hdegree : ∀ x : U, (G.induce (U : Set V)).degree x = 4)
    (hpartDegree : ∀ x : U, E.partDegree x ≤ 3)
    (htriangles : ∀ P ∈ E.triangleParts,
      ∃ t : Fin 8, P = (k4Triangle t).map edgeEquiv.toEmbedding) :
    Covers (ofRestricted E edgeEquiv) := by
  intro i
  let x : U := edgeEquiv i
  have hlt : E.partDegree x < (G.induce (U : Set V)).degree x := by
    rw [hdegree x]
    exact Nat.lt_of_le_of_lt (hpartDegree x) (by omega)
  obtain ⟨P, hP, hxP⟩ :=
    exists_trianglePart_containing_of_partDegree_lt_degree E x hlt
  obtain ⟨t, rfl⟩ := htriangles P hP
  refine ⟨t, (mem_ofRestricted E edgeEquiv).2 hP, ?_⟩
  rw [Finset.mem_map] at hxP
  obtain ⟨j, hj, hji⟩ := hxP
  have : j = i := edgeEquiv.injective hji
  simpa [this] using hj

theorem compatible_of_restricted
    {U : Finset V}
    (E : TriangleEdgeDecomposition (G.induce (U : Set V)))
    (edgeEquiv : Fin 6 ≃ U) :
    Compatible (ofRestricted E edgeEquiv) := by
  intro t ht s hs hts
  have hPt := (mem_ofRestricted E edgeEquiv).1 ht
  have hPs := (mem_ofRestricted E edgeEquiv).1 hs
  by_contra hcard
  obtain ⟨i, hi, j, hj, hij⟩ := Finset.one_lt_card.mp
    (show 1 < ((k4Triangle t) ∩ (k4Triangle s)).card by omega)
  have hit : i ∈ k4Triangle t := (Finset.mem_inter.mp hi).1
  have his : i ∈ k4Triangle s := (Finset.mem_inter.mp hi).2
  have hjt : j ∈ k4Triangle t := (Finset.mem_inter.mp hj).1
  have hjs : j ∈ k4Triangle s := (Finset.mem_inter.mp hj).2
  have hEq := E.eq_of_two_mem
    (E.mem_triangleParts.mp hPt).1 (E.mem_triangleParts.mp hPs).1
    (Finset.mem_map.mpr ⟨i, hit, rfl⟩)
    (Finset.mem_map.mpr ⟨j, hjt, rfl⟩)
    (Finset.mem_map.mpr ⟨i, his, rfl⟩)
    (Finset.mem_map.mpr ⟨j, hjs, rfl⟩)
    (fun h => hij (edgeEquiv.injective h))
  have hTriEq : k4Triangle t = k4Triangle s := by
    apply Finset.map_injective edgeEquiv.toEmbedding
    exact hEq
  exact hts (k4Triangle_injective hTriEq)

theorem classify_restricted
    {U : Finset V}
    (E : TriangleEdgeDecomposition (G.induce (U : Set V)))
    (edgeEquiv : Fin 6 ≃ U)
    (hdegree : ∀ x : U, (G.induce (U : Set V)).degree x = 4)
    (hpartDegree : ∀ x : U, E.partDegree x ≤ 3)
    (htriangles : ∀ P ∈ E.triangleParts,
      ∃ t : Fin 8, P = (k4Triangle t).map edgeEquiv.toEmbedding) :
    let S := ofRestricted E edgeEquiv
    (S = {0, 7} ∨ S = {1, 6} ∨ S = {2, 5} ∨ S = {3, 4}) ∨
      (S.card = 3 ∧
        (S ⊆ firstK4TriangleDecomposition ∨
          S ⊆ secondK4TriangleDecomposition)) ∨
      S = firstK4TriangleDecomposition ∨
      S = secondK4TriangleDecomposition := by
  dsimp only
  exact classify_k4_profile _
    (covers_of_restricted E edgeEquiv hdegree hpartDegree htriangles)
    (compatible_of_restricted E edgeEquiv)

theorem classify_valid_restriction
    {GR : RootedGraph V} [DecidableRel GR.graph.Adj]
    (D : ValidDecomposition GR)
    {U : Finset V}
    (edgeEquiv : Fin 6 ≃ U)
    (hdegree : ∀ x : U, (GR.graph.induce (U : Set V)).degree x = 4)
    (htriangles : ∀ P ∈ (D.decomposition.restrict U).triangleParts,
      ∃ t : Fin 8, P = (k4Triangle t).map edgeEquiv.toEmbedding) :
    let S := ofRestricted (D.decomposition.restrict U) edgeEquiv
    (S = {0, 7} ∨ S = {1, 6} ∨ S = {2, 5} ∨ S = {3, 4}) ∨
      (S.card = 3 ∧
        (S ⊆ firstK4TriangleDecomposition ∨
          S ⊆ secondK4TriangleDecomposition)) ∨
      S = firstK4TriangleDecomposition ∨
      S = secondK4TriangleDecomposition := by
  apply classify_restricted (D.decomposition.restrict U) edgeEquiv hdegree
  · intro x
    exact (restrict_partDegree_le D.decomposition U x).trans
      (partDegree_le_three D (x : V))
  · exact htriangles

end K4Profile

/-! ## The Figure 6(d) endgame -/

/-- Transport the displayed Figure 6(d) block along an injective labelling. -/
def labeledG6dPart {V : Type u} (label : Fin 9 ↪ V) (j : Fin 9) : Finset V :=
  (g6dPart j).map label

theorem labeledG6dPart_injective {V : Type u} (label : Fin 9 ↪ V) :
    Function.Injective (labeledG6dPart label) := by
  intro j k h
  apply g6dPart_injective
  exact (Finset.map_injective label) h

/-- A valid decomposition with the displayed nine labelled parts has Figure
6(d) as its incidence graph. -/
noncomputable def incidenceGraph_iso_figureG6d_of_labeled_parts
    {V : Type u} [Fintype V] [DecidableEq V]
    {GR : RootedGraph V} (D : ValidDecomposition GR)
    (label : Fin 9 → V) (hlabel : Function.Bijective label)
    (hparts : D.decomposition.parts =
      Finset.univ.image (labeledG6dPart ⟨label, hlabel.1⟩)) :
    D.incidenceGraph ≃g figureG6d := by
  let labelEmb : Fin 9 ↪ V := ⟨label, hlabel.1⟩
  let labelEquiv : Fin 9 ≃ V := Equiv.ofBijective label hlabel
  let toPart : Fin 9 → D.Part := fun j =>
    ⟨labeledG6dPart labelEmb j, by
      rw [hparts]
      exact Finset.mem_image.mpr ⟨j, Finset.mem_univ _, rfl⟩⟩
  have hToPartInj : Function.Injective toPart := by
    intro j k h
    apply labeledG6dPart_injective labelEmb
    exact congrArg Subtype.val h
  have hToPartSurj : Function.Surjective toPart := by
    rintro ⟨P, hP⟩
    rw [hparts] at hP
    obtain ⟨j, -, hj⟩ := Finset.mem_image.mp hP
    exact ⟨j, Subtype.ext hj⟩
  let partEquiv : D.Part ≃ Fin 9 :=
    (Equiv.ofBijective toPart ⟨hToPartInj, hToPartSurj⟩).symm
  apply incidenceGraphIsoFigureG6d D.decomposition
    (D.supportVertexEquiv.symm.trans labelEquiv.symm) partEquiv
  intro x P
  let j : Fin 9 := partEquiv P
  have hP : P = toPart j := by
    change P = toPart (partEquiv P)
    exact (Equiv.ofBijective toPart
      ⟨hToPartInj, hToPartSurj⟩).apply_symm_apply P |>.symm
  rw [hP]
  have hpart : partEquiv (toPart j) = j := by
    dsimp [partEquiv]
    exact (Equiv.ofBijective toPart
      ⟨hToPartInj, hToPartSurj⟩).symm_apply_apply j
  rw [hpart]
  change (x : V) ∈ (g6dPart j).map labelEmb ↔
    labelEquiv.symm (x : V) ∈ g6dPart j
  constructor
  · intro hx
    obtain ⟨k, hk, hkx⟩ := Finset.mem_map.mp hx
    have hk' : labelEquiv k = (x : V) := hkx
    have : k = labelEquiv.symm (x : V) := by
      rw [← hk']
      exact (labelEquiv.symm_apply_apply k).symm
    simpa [j, partEquiv] using this ▸ hk
  · intro hx
    apply Finset.mem_map.mpr
    refine ⟨labelEquiv.symm (x : V), ?_, ?_⟩
    · simpa [j, partEquiv] using hx
    · exact labelEquiv.apply_symm_apply (x : V)

/-- The nine parts in the normal form reached at the end of the proof. -/
def displayedG6dParts {V : Type u} [DecidableEq V]
    (a b c d e f g h i : V) : Finset (Finset V) :=
  {{a, b, f}, {a, c, e}, {d, e, f}, {b, c, g}, {c, d, h},
    {b, d, i}, {a, g}, {e, h}, {f, i}}

theorem displayedG6dParts_eq_image
    {V : Type u} [DecidableEq V]
    (a b c d e f g h i : V)
    (hinj : Function.Injective
      (![a, b, c, d, e, f, g, h, i] : Fin 9 → V)) :
    displayedG6dParts a b c d e f g h i =
      Finset.univ.image
        (labeledG6dPart
          ⟨(![a, b, c, d, e, f, g, h, i] : Fin 9 → V), hinj⟩) := by
  ext P
  constructor
  · intro hP
    simp only [displayedG6dParts, Finset.mem_insert,
      Finset.mem_singleton] at hP
    rcases hP with hP | hP | hP | hP | hP | hP | hP | hP | hP
    · refine Finset.mem_image.mpr ⟨0, Finset.mem_univ _, ?_⟩
      simpa [labeledG6dPart, g6dPart] using hP.symm
    · refine Finset.mem_image.mpr ⟨1, Finset.mem_univ _, ?_⟩
      simpa [labeledG6dPart, g6dPart] using hP.symm
    · refine Finset.mem_image.mpr ⟨2, Finset.mem_univ _, ?_⟩
      simpa [labeledG6dPart, g6dPart] using hP.symm
    · refine Finset.mem_image.mpr ⟨3, Finset.mem_univ _, ?_⟩
      simpa [labeledG6dPart, g6dPart] using hP.symm
    · refine Finset.mem_image.mpr ⟨4, Finset.mem_univ _, ?_⟩
      simpa [labeledG6dPart, g6dPart] using hP.symm
    · refine Finset.mem_image.mpr ⟨5, Finset.mem_univ _, ?_⟩
      simpa [labeledG6dPart, g6dPart] using hP.symm
    · refine Finset.mem_image.mpr ⟨6, Finset.mem_univ _, ?_⟩
      simpa [labeledG6dPart, g6dPart] using hP.symm
    · refine Finset.mem_image.mpr ⟨7, Finset.mem_univ _, ?_⟩
      simpa [labeledG6dPart, g6dPart] using hP.symm
    · refine Finset.mem_image.mpr ⟨8, Finset.mem_univ _, ?_⟩
      simpa [labeledG6dPart, g6dPart] using hP.symm
  · intro hP
    obtain ⟨j, -, rfl⟩ := Finset.mem_image.mp hP
    fin_cases j <;>
      simp [displayedG6dParts, labeledG6dPart, g6dPart]

/-- Concrete version of the Figure 6(d) endgame. -/
noncomputable def incidenceGraph_iso_figureG6d_of_nine_parts
    {V : Type u} [Fintype V] [DecidableEq V]
    {GR : RootedGraph V} (D : ValidDecomposition GR)
    (a b c d e f g h i : V)
    (hinj : Function.Injective
      (![a, b, c, d, e, f, g, h, i] : Fin 9 → V))
    (hsurj : Function.Surjective
      (![a, b, c, d, e, f, g, h, i] : Fin 9 → V))
    (hparts : D.decomposition.parts =
      displayedG6dParts a b c d e f g h i) :
    D.incidenceGraph ≃g figureG6d := by
  apply incidenceGraph_iso_figureG6d_of_labeled_parts D
    (![a, b, c, d, e, f, g, h, i] : Fin 9 → V) ⟨hinj, hsurj⟩
  rw [hparts, displayedG6dParts_eq_image a b c d e f g h i hinj]

/-- A subfamily that already accounts for every incidence at every vertex is
the whole decomposition. -/
theorem TriangleEdgeDecomposition.parts_eq_of_subset_of_saturated
    {V : Type u} [DecidableEq V] {G : SimpleGraph V}
    (D : TriangleEdgeDecomposition G) (B : Finset (Finset V))
    (hsub : B ⊆ D.parts)
    (hsaturated : ∀ x : V,
      (B.filter fun P => x ∈ P).card = D.partDegree x) :
    D.parts = B := by
  apply Finset.Subset.antisymm _ hsub
  intro P hP
  have hPne : P.Nonempty := by
    have hcard := D.card_eq_two_or_three hP
    exact Finset.nonempty_iff_ne_empty.mpr (by
      intro h
      subst P
      simp at hcard)
  obtain ⟨x, hx⟩ := hPne
  have hfilterSub : B.filter (fun Q => x ∈ Q) ⊆ D.partsContaining x := by
    intro Q hQ
    rw [Finset.mem_filter] at hQ
    exact D.mem_partsContaining.mpr ⟨hsub hQ.1, hQ.2⟩
  have hfilterEq : B.filter (fun Q => x ∈ Q) = D.partsContaining x := by
    apply Finset.eq_of_subset_of_card_le hfilterSub
    rw [hsaturated]
    rfl
  have : P ∈ B.filter (fun Q => x ∈ Q) := by
    rw [hfilterEq]
    exact D.mem_partsContaining.mpr ⟨hP, hx⟩
  exact (Finset.mem_filter.mp this).1

/-- The six clique-edge labels occur in three displayed parts each, while the
three pendant labels occur in two. -/
theorem displayedG6dParts_filter_card
    {V : Type u} [DecidableEq V]
    (a b c d e f g h i : V)
    (hinj : Function.Injective
      (![a, b, c, d, e, f, g, h, i] : Fin 9 → V))
    (j : Fin 9) :
    ((displayedG6dParts a b c d e f g h i).filter fun P =>
      (![a, b, c, d, e, f, g, h, i] : Fin 9 → V) j ∈ P).card =
      if j.val < 6 then 3 else 2 := by
  let label : Fin 9 ↪ V :=
    ⟨(![a, b, c, d, e, f, g, h, i] : Fin 9 → V), hinj⟩
  rw [displayedG6dParts_eq_image a b c d e f g h i hinj]
  change
    (((Finset.univ.image (labeledG6dPart label)).filter fun P =>
      label j ∈ P).card = if j.val < 6 then 3 else 2)
  have hmem (t : Fin 9) :
      label j ∈ labeledG6dPart label t ↔ j ∈ g6dPart t := by
    simp only [labeledG6dPart, Finset.mem_map]
    constructor
    · rintro ⟨k, hk, hjk⟩
      exact hinj hjk ▸ hk
    · intro hj
      exact ⟨j, hj, rfl⟩
  have hpartinj : Function.Injective (labeledG6dPart label) :=
    labeledG6dPart_injective label
  have hfilter :
      (Finset.univ.image (labeledG6dPart label)).filter
          (fun P => label j ∈ P) =
        (Finset.univ.filter fun t => j ∈ g6dPart t).image
          (labeledG6dPart label) := by
    ext P
    simp only [Finset.mem_filter, Finset.mem_image, Finset.mem_univ, true_and]
    constructor
    · rintro ⟨⟨t, rfl⟩, ht⟩
      exact ⟨t, (hmem t).mp ht, rfl⟩
    · rintro ⟨t, ht, rfl⟩
      exact ⟨⟨t, rfl⟩, (hmem t).mpr ht⟩
  rw [hfilter, Finset.card_image_iff.mpr hpartinj.injOn]
  fin_cases j <;> decide +kernel

/-- Once the nine Figure 6(d) parts have been found, their incidence counts
force them to be all the parts of the valid decomposition. -/
theorem parts_eq_displayedG6dParts_of_mem
    {V : Type u} [Fintype V] [DecidableEq V]
    {R : Set V} {G : SimpleGraph V}
    (D : ValidDecomposition ({ graph := G, roots := R } : RootedGraph V))
    (a b c d e f g h i : V)
    (hinj : Function.Injective
      (![a, b, c, d, e, f, g, h, i] : Fin 9 → V))
    (hsurj : Function.Surjective
      (![a, b, c, d, e, f, g, h, i] : Fin 9 → V))
    (hg : g ∈ R) (hh : h ∈ R) (hi : i ∈ R)
    (hparts : displayedG6dParts a b c d e f g h i ⊆ D.decomposition.parts) :
    D.decomposition.parts = displayedG6dParts a b c d e f g h i := by
  apply SubcubicSpectralGap.Lemma4_10.TriangleEdgeDecomposition.parts_eq_of_subset_of_saturated
    D.decomposition
    (displayedG6dParts a b c d e f g h i) hparts
  intro x
  obtain ⟨j, rfl⟩ := hsurj x
  have hthree (t : Fin 9) (ht : t.val < 6) :
      3 = D.decomposition.partDegree
        ((![a, b, c, d, e, f, g, h, i] : Fin 9 → V) t) := by
    have hcard := displayedG6dParts_filter_card a b c d e f g h i hinj t
    rw [if_pos ht] at hcard
    apply Nat.le_antisymm
    · calc
        3 = ((displayedG6dParts a b c d e f g h i).filter fun P =>
          (![a, b, c, d, e, f, g, h, i] : Fin 9 → V) t ∈ P).card := hcard.symm
        _ ≤ D.decomposition.partDegree
            ((![a, b, c, d, e, f, g, h, i] : Fin 9 → V) t) :=
          Finset.card_le_card (by
            intro P hP
            rw [Finset.mem_filter] at hP
            exact D.decomposition.mem_partsContaining.mpr ⟨hparts hP.1, hP.2⟩)
    · exact partDegree_le_three D _
  rw [displayedG6dParts_filter_card a b c d e f g h i hinj j]
  fin_cases j <;> simp
  · exact hthree 0 (by decide)
  · exact hthree 1 (by decide)
  · exact hthree 2 (by decide)
  · exact hthree 3 (by decide)
  · exact hthree 4 (by decide)
  · exact hthree 5 (by decide)
  · exact (D.root_partDegree hg).symm
  · exact (D.root_partDegree hh).symm
  · exact (D.root_partDegree hi).symm

/-- Concrete Figure 6(d) recognition from the nine displayed part
memberships. -/
noncomputable def incidenceGraph_iso_figureG6d_of_displayed_mem
    {V : Type u} [Fintype V] [DecidableEq V]
    {R : Set V} {G : SimpleGraph V}
    (D : ValidDecomposition ({ graph := G, roots := R } : RootedGraph V))
    (a b c d e f g h i : V)
    (hinj : Function.Injective
      (![a, b, c, d, e, f, g, h, i] : Fin 9 → V))
    (hsurj : Function.Surjective
      (![a, b, c, d, e, f, g, h, i] : Fin 9 → V))
    (hg : g ∈ R) (hh : h ∈ R) (hi : i ∈ R)
    (hparts : displayedG6dParts a b c d e f g h i ⊆ D.decomposition.parts) :
    D.incidenceGraph ≃g figureG6d := by
  apply incidenceGraph_iso_figureG6d_of_nine_parts D a b c d e f g h i hinj hsurj
  exact parts_eq_displayedG6dParts_of_mem D a b c d e f g h i
    hinj hsurj hg hh hi hparts

/-! ## Eliminating the small `K₄` profiles -/

private theorem no_pair_claw_for_small_profiles
    {W : Type v} {e0 e1 e2 e3 : Sym2 W}
    (hi01 : ∃ x, x ∈ e0 ∧ x ∈ e1)
    (hi02 : ∃ x, x ∈ e0 ∧ x ∈ e2)
    (hi03 : ∃ x, x ∈ e0 ∧ x ∈ e3)
    (hni12 : ¬ ∃ x, x ∈ e1 ∧ x ∈ e2)
    (hni13 : ¬ ∃ x, x ∈ e1 ∧ x ∈ e3)
    (hni23 : ¬ ∃ x, x ∈ e2 ∧ x ∈ e3) : False := by
  induction e0 using Sym2.ind with
  | h a0 b0 =>
    induction e1 using Sym2.ind with
    | h a1 b1 =>
      induction e2 using Sym2.ind with
      | h a2 b2 =>
        induction e3 using Sym2.ind with
        | h a3 b3 =>
          simp [Sym2.mem_iff] at hi01 hi02 hi03 hni12 hni13 hni23
          aesop

/-- The local claw obstruction, transported across a line-graph isomorphism. -/
theorem false_of_claw_of_iso_lineGraph
    {A : Type u} {W : Type v} {J : SimpleGraph A}
    {F' : SimpleGraph W} (hI : J ≃g F'.lineGraph)
    {P Q₁ Q₂ Q₃ : A}
    (hPQ₁ : J.Adj P Q₁) (hPQ₂ : J.Adj P Q₂) (hPQ₃ : J.Adj P Q₃)
    (hQ₁Q₂ : ¬ J.Adj Q₁ Q₂) (hQ₁Q₃ : ¬ J.Adj Q₁ Q₃)
    (hQ₂Q₃ : ¬ J.Adj Q₂ Q₃)
    (hne₁₂ : Q₁ ≠ Q₂) (hne₁₃ : Q₁ ≠ Q₃) (hne₂₃ : Q₂ ≠ Q₃) :
    False := by
  have h01 := SimpleGraph.lineGraph_adj_iff_exists.mp
    ((hI.map_rel_iff).2 hPQ₁)
  have h02 := SimpleGraph.lineGraph_adj_iff_exists.mp
    ((hI.map_rel_iff).2 hPQ₂)
  have h03 := SimpleGraph.lineGraph_adj_iff_exists.mp
    ((hI.map_rel_iff).2 hPQ₃)
  have hn12 : ¬ ∃ x, x ∈ (hI Q₁ : Sym2 W) ∧ x ∈ (hI Q₂ : Sym2 W) := by
    intro h
    apply hQ₁Q₂
    apply (hI.map_rel_iff).1
    exact SimpleGraph.lineGraph_adj_iff_exists.mpr
      ⟨hI.injective.ne hne₁₂, h⟩
  have hn13 : ¬ ∃ x, x ∈ (hI Q₁ : Sym2 W) ∧ x ∈ (hI Q₃ : Sym2 W) := by
    intro h
    apply hQ₁Q₃
    apply (hI.map_rel_iff).1
    exact SimpleGraph.lineGraph_adj_iff_exists.mpr
      ⟨hI.injective.ne hne₁₃, h⟩
  have hn23 : ¬ ∃ x, x ∈ (hI Q₂ : Sym2 W) ∧ x ∈ (hI Q₃ : Sym2 W) := by
    intro h
    apply hQ₂Q₃
    apply (hI.map_rel_iff).1
    exact SimpleGraph.lineGraph_adj_iff_exists.mpr
      ⟨hI.injective.ne hne₂₃, h⟩
  exact no_pair_claw_for_small_profiles h01.2 h02.2 h03.2 hn12 hn13 hn23

/-- One three-vertex part meeting three pairwise disjoint parts gives an
induced claw in the intersection graph, hence is impossible when that graph
is a line graph.  This is the normalized contradiction used for every
two-triangle `K₄` profile. -/
theorem false_of_triangle_part_and_three_disjoint_parts
    {V : Type u} [DecidableEq V] {G : SimpleGraph V}
    (D : TriangleEdgeDecomposition G)
    {W : Type v} {F' : SimpleGraph W}
    (hI : D.intersectionGraph ≃g F'.lineGraph)
    {P Q₁ Q₂ Q₃ : D.Part} {a b c : V}
    (hP : (P : Finset V) = {a, b, c})
    (ha : a ∈ (Q₁ : Finset V))
    (hb : b ∈ (Q₂ : Finset V))
    (hc : c ∈ (Q₃ : Finset V))
    (h₁₂ : Disjoint (Q₁ : Finset V) (Q₂ : Finset V))
    (h₁₃ : Disjoint (Q₁ : Finset V) (Q₃ : Finset V))
    (h₂₃ : Disjoint (Q₂ : Finset V) (Q₃ : Finset V)) :
    False := by
  have haP : a ∈ (P : Finset V) := by simp [hP]
  have hbP : b ∈ (P : Finset V) := by simp [hP]
  have hcP : c ∈ (P : Finset V) := by simp [hP]
  have hPneQ₁ : P ≠ Q₁ := by
    intro h
    have hbQ₁ : b ∈ (Q₁ : Finset V) := h ▸ hbP
    exact Finset.disjoint_left.mp h₁₂ hbQ₁ hb
  have hPneQ₂ : P ≠ Q₂ := by
    intro h
    have haQ₂ : a ∈ (Q₂ : Finset V) := h ▸ haP
    exact Finset.disjoint_left.mp h₁₂ ha haQ₂
  have hPneQ₃ : P ≠ Q₃ := by
    intro h
    have haQ₃ : a ∈ (Q₃ : Finset V) := h ▸ haP
    exact Finset.disjoint_left.mp h₁₃ ha haQ₃
  have hQ₁neQ₂ : Q₁ ≠ Q₂ := by
    intro h
    have haQ₂ : a ∈ (Q₂ : Finset V) := h ▸ ha
    exact Finset.disjoint_left.mp h₁₂ ha haQ₂
  have hQ₁neQ₃ : Q₁ ≠ Q₃ := by
    intro h
    have haQ₃ : a ∈ (Q₃ : Finset V) := h ▸ ha
    exact Finset.disjoint_left.mp h₁₃ ha haQ₃
  have hQ₂neQ₃ : Q₂ ≠ Q₃ := by
    intro h
    have hbQ₃ : b ∈ (Q₃ : Finset V) := h ▸ hb
    exact Finset.disjoint_left.mp h₂₃ hb hbQ₃
  have hPQ₁ : D.intersectionGraph.Adj P Q₁ :=
    ⟨hPneQ₁, a, haP, ha⟩
  have hPQ₂ : D.intersectionGraph.Adj P Q₂ :=
    ⟨hPneQ₂, b, hbP, hb⟩
  have hPQ₃ : D.intersectionGraph.Adj P Q₃ :=
    ⟨hPneQ₃, c, hcP, hc⟩
  have hnQ₁Q₂ : ¬ D.intersectionGraph.Adj Q₁ Q₂ := by
    rintro ⟨-, x, hx₁, hx₂⟩
    exact Finset.disjoint_left.mp h₁₂ hx₁ hx₂
  have hnQ₁Q₃ : ¬ D.intersectionGraph.Adj Q₁ Q₃ := by
    rintro ⟨-, x, hx₁, hx₃⟩
    exact Finset.disjoint_left.mp h₁₃ hx₁ hx₃
  have hnQ₂Q₃ : ¬ D.intersectionGraph.Adj Q₂ Q₃ := by
    rintro ⟨-, x, hx₂, hx₃⟩
    exact Finset.disjoint_left.mp h₂₃ hx₂ hx₃
  exact false_of_claw_of_iso_lineGraph hI hPQ₁ hPQ₂ hPQ₃
    hnQ₁Q₂ hnQ₁Q₃ hnQ₂Q₃ hQ₁neQ₂ hQ₁neQ₃ hQ₂neQ₃

/-- An edge part cannot have two distinct nonadjacent neighbors under the
paper's second-line-graph and pendant-edge hypotheses.  This is the local
contradiction used after normalizing a three-star profile. -/
theorem false_of_edgePart_with_two_nonadjacent_neighbors
    {V : Type u} [DecidableEq V] {GR : RootedGraph V}
    (D : ValidDecomposition GR)
    {W : Type v} [Fintype W] [DecidableEq W]
    (F' : SimpleGraph W) [DecidableRel F'.Adj]
    [DecidableRel F'.lineGraph.Adj]
    (hI : D.intersectionGraph ≃g F'.lineGraph)
    (hPendant : ∀ T : D.Part,
      (T : Finset V) ∈ D.edgeParts → F'.IsPendantEdge (hI T))
    {P Q S : D.Part}
    (hP : (P : Finset V) ∈ D.edgeParts)
    (hPQ : D.intersectionGraph.Adj P Q)
    (hPS : D.intersectionGraph.Adj P S)
    (hQneS : Q ≠ S)
    (hQS : ¬ D.intersectionGraph.Adj Q S) :
    False := by
  have hTriangle : (P : Finset V) ∈ D.triangleParts :=
    mem_triangleParts_of_two_nonadjacent_neighbors D F' hI hPendant
      hPQ hPS hQneS hQS
  have htwo := (D.decomposition.mem_edgeParts.mp hP).2
  have hthree := (D.decomposition.mem_triangleParts.mp hTriangle).2
  omega

/-- Set-theoretic normal form of the preceding contradiction: an edge part
whose two endpoints lie in disjoint parts cannot occur.  This form matches the
residual edge in a normalized three-star profile. -/
theorem false_of_edgePart_between_disjoint_parts
    {V : Type u} [DecidableEq V] {GR : RootedGraph V}
    (D : ValidDecomposition GR)
    {W : Type v} [Fintype W] [DecidableEq W]
    (F' : SimpleGraph W) [DecidableRel F'.Adj]
    [DecidableRel F'.lineGraph.Adj]
    (hI : D.intersectionGraph ≃g F'.lineGraph)
    (hPendant : ∀ T : D.Part,
      (T : Finset V) ∈ D.edgeParts → F'.IsPendantEdge (hI T))
    {P Q S : D.Part} {a b : V}
    (hPedge : (P : Finset V) ∈ D.edgeParts)
    (hP : (P : Finset V) = {a, b})
    (haQ : a ∈ (Q : Finset V))
    (hbS : b ∈ (S : Finset V))
    (hQS : Disjoint (Q : Finset V) (S : Finset V)) :
    False := by
  have haP : a ∈ (P : Finset V) := by simp [hP]
  have hbP : b ∈ (P : Finset V) := by simp [hP]
  have hPneQ : P ≠ Q := by
    intro h
    have hbQ : b ∈ (Q : Finset V) := h ▸ hbP
    exact Finset.disjoint_left.mp hQS hbQ hbS
  have hPneS : P ≠ S := by
    intro h
    have haS : a ∈ (S : Finset V) := h ▸ haP
    exact Finset.disjoint_left.mp hQS haQ haS
  have hQneS : Q ≠ S := by
    intro h
    have haS : a ∈ (S : Finset V) := h ▸ haQ
    exact Finset.disjoint_left.mp hQS haQ haS
  have hPQ : D.intersectionGraph.Adj P Q :=
    ⟨hPneQ, a, haP, haQ⟩
  have hPS : D.intersectionGraph.Adj P S :=
    ⟨hPneS, b, hbP, hbS⟩
  have hnQS : ¬ D.intersectionGraph.Adj Q S := by
    rintro ⟨-, x, hxQ, hxS⟩
    exact Finset.disjoint_left.mp hQS hxQ hxS
  exact false_of_edgePart_with_two_nonadjacent_neighbors D F' hI hPendant
    hPedge hPQ hPS hQneS hnQS

/-! ## Eliminating the full four-triangle profiles -/

/-- A triangle part of a restricted decomposition already has the maximum
possible part size, so it lifts to the identical ambient triangle part. -/
theorem mem_triangleParts_of_restrict_lift
    {A : Type u} [Fintype A] [DecidableEq A]
    {G : SimpleGraph A} (D : TriangleEdgeDecomposition G)
    {U : Finset A} {P : Finset U}
    (hP : P ∈ (D.restrict U).triangleParts) :
    P.map (Function.Embedding.subtype _) ∈ D.triangleParts := by
  have hPparts := ((D.restrict U).mem_triangleParts).1 hP
  obtain ⟨_, Q, hQ, hQP⟩ := (D.mem_restrict_parts).1 hPparts.1
  have hPcard : P.card = 3 := hPparts.2
  have hQcard : Q.card = 3 := by
    have hle := TriangleEdgeDecomposition.card_restrictPart_le
      (U := U) (P := Q)
    rw [hQP, hPcard] at hle
    rcases D.card_eq_two_or_three hQ with h | h
    · omega
    · exact h
  apply D.mem_triangleParts.mpr
  refine ⟨?_, ?_⟩
  · have hsub : P.map (Function.Embedding.subtype _) ⊆ Q := by
      intro x hx
      obtain ⟨y, hy, rfl⟩ := Finset.mem_map.mp hx
      exact TriangleEdgeDecomposition.mem_restrictPart.mp (hQP ▸ hy)
    have hLcard : (P.map (Function.Embedding.subtype _)).card = 3 := by
      simp [hPcard]
    have hEq : Q = P.map (Function.Embedding.subtype _) := by
      exact (Finset.eq_of_subset_of_card_le hsub (by omega)).symm
    simpa [hEq] using hQ
  · simp [hPcard]

/-- If two ambient triangle parts already cover every selected neighbor of a
non-root vertex, its required third part supplies a neighbor outside the
selected set. -/
theorem exists_adj_outside_of_two_triangle_parts
    {A : Type u} [Fintype A] [DecidableEq A]
    {GR : RootedGraph A} [DecidableRel GR.graph.Adj]
    (D : ValidDecomposition GR) {U : Finset A} {x : A}
    {P Q : Finset A}
    (hP : P ∈ D.triangleParts) (hQ : Q ∈ D.triangleParts)
    (hxP : x ∈ P) (hxQ : x ∈ Q) (hPQ : P ≠ Q)
    (hxroot : x ∉ GR.roots)
    (hcover : ∀ y ∈ U, GR.graph.Adj x y → y ∈ P ∨ y ∈ Q) :
    ∃ y ∉ U, GR.graph.Adj x y := by
  by_contra hout
  push_neg at hout
  have hsubset : D.partsContaining x ⊆ {P, Q} := by
    intro S hS
    have hS' := D.decomposition.mem_partsContaining.mp hS
    have herase := D.decomposition.one_le_card_erase_of_mem_partsContaining hS
    obtain ⟨y, hy⟩ := Finset.card_pos.mp (by omega : 0 < (S.erase x).card)
    have hyS : y ∈ S := Finset.mem_of_mem_erase hy
    have hyx : y ≠ x := (Finset.mem_erase.mp hy).1
    have hxy : GR.graph.Adj x y :=
      D.decomposition.adj_of_mem_part hS'.1 hS'.2 hyS hyx.symm
    have hyU : y ∈ U := by
      by_contra hyU
      exact hout y hyU hxy
    rcases hcover y hyU hxy with hyP | hyQ
    · have hSP := D.decomposition.eq_of_two_mem hS'.1
          (D.decomposition.mem_triangleParts.mp hP).1 hS'.2 hyS hxP hyP hyx.symm
      simp [hSP]
    · have hSQ := D.decomposition.eq_of_two_mem hS'.1
          (D.decomposition.mem_triangleParts.mp hQ).1 hS'.2 hyS hxQ hyQ hyx.symm
      simp [hSQ]
  have hle := Finset.card_le_card hsubset
  have hcard := D.nonRoot_partDegree hxroot
  change (D.partsContaining x).card = 3 at hcard
  have hpq : P ≠ Q := hPQ
  simp [hcard, hpq] at hle

/-- Two internal triangle parts together with closures to two distinct,
nonadjacent external neighbors would give four parts through one vertex. -/
theorem false_of_two_triangle_parts_and_two_external_neighbors
    {A : Type u} [Fintype A] [DecidableEq A]
    {GR : RootedGraph A} [DecidableRel GR.graph.Adj]
    (D : ValidDecomposition GR) {x g h : A} {P Q : Finset A}
    (hP : P ∈ D.triangleParts) (hQ : Q ∈ D.triangleParts)
    (hxP : x ∈ P) (hxQ : x ∈ Q) (hPQ : P ≠ Q)
    (hxg : GR.graph.Adj x g) (hxh : GR.graph.Adj x h)
    (hgP : g ∉ P) (hgQ : g ∉ Q) (hhP : h ∉ P) (hhQ : h ∉ Q)
    (hgne : g ≠ h) (hgh : ¬ GR.graph.Adj g h) : False := by
  let Pg : Finset A := D.closure hxg
  let Ph : Finset A := D.closure hxh
  have hxPg : x ∈ Pg := D.decomposition.left_mem_closure hxg
  have hgPg : g ∈ Pg := D.decomposition.right_mem_closure hxg
  have hxPh : x ∈ Ph := D.decomposition.left_mem_closure hxh
  have hhPh : h ∈ Ph := D.decomposition.right_mem_closure hxh
  have hPgP : Pg ≠ P := fun hEq => hgP (hEq ▸ hgPg)
  have hPgQ : Pg ≠ Q := fun hEq => hgQ (hEq ▸ hgPg)
  have hPhP : Ph ≠ P := fun hEq => hhP (hEq ▸ hhPh)
  have hPhQ : Ph ≠ Q := fun hEq => hhQ (hEq ▸ hhPh)
  have hPgPh : Pg ≠ Ph := by
    intro hEq
    have hgPh : g ∈ Ph := hEq ▸ hgPg
    exact hgh (D.decomposition.adj_of_mem_part
      (D.decomposition.closure_mem_parts hxh) hgPh hhPh hgne)
  have hPmem : P ∉ ({Q, Pg, Ph} : Finset (Finset A)) := by
    simp [hPQ, Ne.symm hPgP, Ne.symm hPhP]
  have hQmem : Q ∉ ({Pg, Ph} : Finset (Finset A)) := by
    simp [Ne.symm hPgQ, Ne.symm hPhQ]
  have hPgmem : Pg ∉ ({Ph} : Finset (Finset A)) := by
    simpa using hPgPh
  have hcard : ({P, Q, Pg, Ph} : Finset (Finset A)).card = 4 := by
    rw [Finset.card_insert_of_notMem hPmem,
      Finset.card_insert_of_notMem hQmem,
      Finset.card_insert_of_notMem hPgmem]
    simp
  have hsub : ({P, Q, Pg, Ph} : Finset (Finset A)) ⊆
      D.partsContaining x := by
    intro S hS
    simp only [Finset.mem_insert, Finset.mem_singleton] at hS
    rcases hS with rfl | rfl | rfl | rfl
    · exact D.decomposition.mem_partsContaining.mpr
        ⟨(D.decomposition.mem_triangleParts.mp hP).1, hxP⟩
    · exact D.decomposition.mem_partsContaining.mpr
        ⟨(D.decomposition.mem_triangleParts.mp hQ).1, hxQ⟩
    · exact D.decomposition.mem_partsContaining.mpr
        ⟨D.decomposition.closure_mem_parts hxg, hxPg⟩
    · exact D.decomposition.mem_partsContaining.mpr
        ⟨D.decomposition.closure_mem_parts hxh, hxPh⟩
  have hle := Finset.card_le_card hsub
  rw [hcard] at hle
  have hu := partDegree_le_three D x
  change (D.partsContaining x).card ≤ 3 at hu
  omega

private theorem exists_third_of_card_eq_three
    {X : Type*} [DecidableEq X] {P : Finset X} {x y : X}
    (hcard : P.card = 3) (hx : x ∈ P) (hy : y ∈ P) (hxy : x ≠ y) :
    ∃ z, z ∉ ({x, y} : Finset X) ∧ P = {x, y, z} := by
  have hyErase : y ∈ P.erase x := Finset.mem_erase.mpr ⟨hxy.symm, hy⟩
  have hcardErase : (P.erase x).card = 2 := by
    rw [Finset.card_erase_of_mem hx, hcard]
  have hcardEraseErase : ((P.erase x).erase y).card = 1 := by
    rw [Finset.card_erase_of_mem hyErase, hcardErase]
  obtain ⟨z, hz⟩ := Finset.card_eq_one.mp hcardEraseErase
  have hzmem : z ∈ (P.erase x).erase y := by simp [hz]
  refine ⟨z, ?_, ?_⟩
  · simp only [Finset.mem_insert, Finset.mem_singleton, not_or]
    exact ⟨(Finset.mem_erase.mp (Finset.mem_erase.mp hzmem).2).1,
      (Finset.mem_erase.mp hzmem).1⟩
  · calc
      P = insert x (P.erase x) := (Finset.insert_erase hx).symm
      _ = insert x (insert y ((P.erase x).erase y)) := by
        rw [Finset.insert_erase hyErase]
      _ = {x, y, z} := by rw [hz]

private theorem trianglePart_of_between_disjoint_parts
    {X : Type u} [DecidableEq X] {GR : RootedGraph X}
    (D : ValidDecomposition GR)
    {W : Type v} [Fintype W] [DecidableEq W]
    (F' : SimpleGraph W) [DecidableRel F'.Adj]
    [DecidableRel F'.lineGraph.Adj]
    (hI : D.intersectionGraph ≃g F'.lineGraph)
    (hPendant : ∀ T : D.Part,
      (T : Finset X) ∈ D.edgeParts → F'.IsPendantEdge (hI T))
    {P Q S : D.Part} {x y : X}
    (hxP : x ∈ (P : Finset X)) (hxQ : x ∈ (Q : Finset X))
    (hyP : y ∈ (P : Finset X)) (hyS : y ∈ (S : Finset X))
    (hQS : Disjoint (Q : Finset X) (S : Finset X)) :
    (P : Finset X) ∈ D.triangleParts := by
  have hPneQ : P ≠ Q := by
    intro h
    have hyQ : y ∈ (Q : Finset X) := h ▸ hyP
    exact Finset.disjoint_left.mp hQS hyQ hyS
  have hPneS : P ≠ S := by
    intro h
    have hxS : x ∈ (S : Finset X) := h ▸ hxP
    exact Finset.disjoint_left.mp hQS hxQ hxS
  have hQneS : Q ≠ S := by
    intro h
    have hxS : x ∈ (S : Finset X) := h ▸ hxQ
    exact Finset.disjoint_left.mp hQS hxQ hxS
  apply mem_triangleParts_of_two_nonadjacent_neighbors D F' hI hPendant
    (P := P) (Q := Q) (S := S)
  · exact ⟨hPneQ, x, hxP, hxQ⟩
  · exact ⟨hPneS, y, hyP, hyS⟩
  · exact hQneS
  · rintro ⟨-, z, hzQ, hzS⟩
    exact Finset.disjoint_left.mp hQS hzQ hzS

/-- Ambient part geometry forced by the surviving three-face profile.  The
three residual parts are triangles, with new, pairwise distinct vertices
outside the displayed six-set. -/
theorem force_good_profile_residual_triangles
    {X : Type u} [DecidableEq X] {GR : RootedGraph X}
    (D : ValidDecomposition GR)
    {W : Type v} [Fintype W] [DecidableEq W]
    (F' : SimpleGraph W) [DecidableRel F'.Adj]
    [DecidableRel F'.lineGraph.Adj]
    (hI : D.intersectionGraph ≃g F'.lineGraph)
    (hPendant : ∀ T : D.Part,
      (T : Finset X) ∈ D.edgeParts → F'.IsPendantEdge (hI T))
    (label : Fin 6 ↪ X) (U : Finset X)
    (hlabelU : ∀ j, label j ∈ U)
    (Tabf Tace Tdef Pbc Pcd Pbd : D.Part)
    (hTabf : (Tabf : Finset X) = {label 0, label 1, label 5})
    (hTace : (Tace : Finset X) = {label 0, label 2, label 4})
    (hTdef : (Tdef : Finset X) = {label 3, label 4, label 5})
    (hPbcU : (Pbc : Finset X) ∩ U = {label 1, label 2})
    (hPcdU : (Pcd : Finset X) ∩ U = {label 2, label 3})
    (hPbdU : (Pbd : Finset X) ∩ U = {label 1, label 3}) :
    ∃ g h i,
      g ∉ U ∧ h ∉ U ∧ i ∉ U ∧
      g ≠ h ∧ g ≠ i ∧ h ≠ i ∧
      (Pbc : Finset X) = {label 1, label 2, g} ∧
      (Pcd : Finset X) = {label 2, label 3, h} ∧
      (Pbd : Finset X) = {label 1, label 3, i} ∧
      (Pbc : Finset X) ∈ D.triangleParts ∧
      (Pcd : Finset X) ∈ D.triangleParts ∧
      (Pbd : Finset X) ∈ D.triangleParts := by
  have hbPbc : label 1 ∈ (Pbc : Finset X) := by
    have : label 1 ∈ (Pbc : Finset X) ∩ U := by simp [hPbcU]
    exact (Finset.mem_inter.mp this).1
  have hcPbc : label 2 ∈ (Pbc : Finset X) := by
    have : label 2 ∈ (Pbc : Finset X) ∩ U := by simp [hPbcU]
    exact (Finset.mem_inter.mp this).1
  have hcPcd : label 2 ∈ (Pcd : Finset X) := by
    have : label 2 ∈ (Pcd : Finset X) ∩ U := by simp [hPcdU]
    exact (Finset.mem_inter.mp this).1
  have hdPcd : label 3 ∈ (Pcd : Finset X) := by
    have : label 3 ∈ (Pcd : Finset X) ∩ U := by simp [hPcdU]
    exact (Finset.mem_inter.mp this).1
  have hbPbd : label 1 ∈ (Pbd : Finset X) := by
    have : label 1 ∈ (Pbd : Finset X) ∩ U := by simp [hPbdU]
    exact (Finset.mem_inter.mp this).1
  have hdPbd : label 3 ∈ (Pbd : Finset X) := by
    have : label 3 ∈ (Pbd : Finset X) ∩ U := by simp [hPbdU]
    exact (Finset.mem_inter.mp this).1
  have hTacePbd : Disjoint (Tace : Finset X) (Pbd : Finset X) := by
    rw [Finset.disjoint_left]
    intro x hxT hxP
    have hxU : x ∈ U := by
      rw [hTace] at hxT
      simp only [Finset.mem_insert, Finset.mem_singleton] at hxT
      rcases hxT with rfl | rfl | rfl <;> exact hlabelU _
    have hxPair : x ∈ ({label 1, label 3} : Finset X) := by
      rw [← hPbdU]
      exact Finset.mem_inter.mpr ⟨hxP, hxU⟩
    rw [hTace] at hxT
    simp only [Finset.mem_insert, Finset.mem_singleton] at hxT hxPair
    rcases hxT with rfl | rfl | rfl <;>
      rcases hxPair with h | h <;>
      exact label.injective.ne (by decide) h
  have hTabfPcd : Disjoint (Tabf : Finset X) (Pcd : Finset X) := by
    rw [Finset.disjoint_left]
    intro x hxT hxP
    have hxU : x ∈ U := by
      rw [hTabf] at hxT
      simp only [Finset.mem_insert, Finset.mem_singleton] at hxT
      rcases hxT with rfl | rfl | rfl <;> exact hlabelU _
    have hxPair : x ∈ ({label 2, label 3} : Finset X) := by
      rw [← hPcdU]
      exact Finset.mem_inter.mpr ⟨hxP, hxU⟩
    rw [hTabf] at hxT
    simp only [Finset.mem_insert, Finset.mem_singleton] at hxT hxPair
    rcases hxT with rfl | rfl | rfl <;>
      rcases hxPair with h | h <;>
      exact label.injective.ne (by decide) h
  have hTdefPbc : Disjoint (Tdef : Finset X) (Pbc : Finset X) := by
    rw [Finset.disjoint_left]
    intro x hxT hxP
    have hxU : x ∈ U := by
      rw [hTdef] at hxT
      simp only [Finset.mem_insert, Finset.mem_singleton] at hxT
      rcases hxT with rfl | rfl | rfl <;> exact hlabelU _
    have hxPair : x ∈ ({label 1, label 2} : Finset X) := by
      rw [← hPbcU]
      exact Finset.mem_inter.mpr ⟨hxP, hxU⟩
    rw [hTdef] at hxT
    simp only [Finset.mem_insert, Finset.mem_singleton] at hxT hxPair
    rcases hxT with rfl | rfl | rfl <;>
      rcases hxPair with h | h <;>
      exact label.injective.ne (by decide) h
  have hPbcTri : (Pbc : Finset X) ∈ D.triangleParts := by
    exact trianglePart_of_between_disjoint_parts D F' hI hPendant
      hcPbc (by simp [hTace]) hbPbc hbPbd hTacePbd
  have hPcdTri : (Pcd : Finset X) ∈ D.triangleParts := by
    exact trianglePart_of_between_disjoint_parts D F' hI hPendant
      hdPcd (by simp [hTdef]) hcPcd hcPbc hTdefPbc
  have hPbdTri : (Pbd : Finset X) ∈ D.triangleParts := by
    exact trianglePart_of_between_disjoint_parts D F' hI hPendant
      hbPbd (by simp [hTabf]) hdPbd hdPcd hTabfPcd
  obtain ⟨g, hgPair, hPbc⟩ := exists_third_of_card_eq_three
    (D.decomposition.mem_triangleParts.mp hPbcTri).2 hbPbc hcPbc
    (label.injective.ne (by decide))
  obtain ⟨h, hhPair, hPcd⟩ := exists_third_of_card_eq_three
    (D.decomposition.mem_triangleParts.mp hPcdTri).2 hcPcd hdPcd
    (label.injective.ne (by decide))
  obtain ⟨i, hiPair, hPbd⟩ := exists_third_of_card_eq_three
    (D.decomposition.mem_triangleParts.mp hPbdTri).2 hbPbd hdPbd
    (label.injective.ne (by decide))
  have hgU : g ∉ U := by
    intro hg
    have : g ∈ ({label 1, label 2} : Finset X) := by
      rw [← hPbcU]
      exact Finset.mem_inter.mpr ⟨by simp [hPbc], hg⟩
    exact hgPair this
  have hhU : h ∉ U := by
    intro hh
    have : h ∈ ({label 2, label 3} : Finset X) := by
      rw [← hPcdU]
      exact Finset.mem_inter.mpr ⟨by simp [hPcd], hh⟩
    exact hhPair this
  have hiU : i ∉ U := by
    intro hi
    have : i ∈ ({label 1, label 3} : Finset X) := by
      rw [← hPbdU]
      exact Finset.mem_inter.mpr ⟨by simp [hPbd], hi⟩
    exact hiPair this
  have hgh : g ≠ h := by
    intro hEq
    have hgPbc : g ∈ (Pbc : Finset X) := by simp [hPbc]
    have hgPcd : g ∈ (Pcd : Finset X) := by simp [hPcd, hEq]
    have heq := D.decomposition.eq_of_two_mem Pbc.property Pcd.property
      hcPbc hgPbc hcPcd hgPcd (by
        intro hcg
        exact hgU (hcg ▸ hlabelU 2))
    have : label 1 ∈ (Pcd : Finset X) := heq ▸ hbPbc
    have : label 1 ∈ ({label 2, label 3} : Finset X) := by
      rw [← hPcdU]
      exact Finset.mem_inter.mpr ⟨this, hlabelU 1⟩
    simpa using this
  have hgi : g ≠ i := by
    intro hEq
    have hgPbc : g ∈ (Pbc : Finset X) := by simp [hPbc]
    have hgPbd : g ∈ (Pbd : Finset X) := by simp [hPbd, hEq]
    have heq := D.decomposition.eq_of_two_mem Pbc.property Pbd.property
      hbPbc hgPbc hbPbd hgPbd (by
        intro hbg
        exact hgU (hbg ▸ hlabelU 1))
    have : label 2 ∈ (Pbd : Finset X) := heq ▸ hcPbc
    have : label 2 ∈ ({label 1, label 3} : Finset X) := by
      rw [← hPbdU]
      exact Finset.mem_inter.mpr ⟨this, hlabelU 2⟩
    simpa using this
  have hhi : h ≠ i := by
    intro hEq
    have hhPcd : h ∈ (Pcd : Finset X) := by simp [hPcd]
    have hhPbd : h ∈ (Pbd : Finset X) := by simp [hPbd, hEq]
    have heq := D.decomposition.eq_of_two_mem Pcd.property Pbd.property
      hdPcd hhPcd hdPbd hhPbd (by
        intro hdh
        exact hhU (hdh ▸ hlabelU 3))
    have : label 2 ∈ (Pbd : Finset X) := heq ▸ hcPcd
    have : label 2 ∈ ({label 1, label 3} : Finset X) := by
      rw [← hPbdU]
      exact Finset.mem_inter.mpr ⟨this, hlabelU 2⟩
    simpa using this
  exact ⟨g, h, i, hgU, hhU, hiU, hgh, hgi, hhi,
    hPbc, hPcd, hPbd, hPbcTri, hPcdTri, hPbdTri⟩


/-- Early form of the ambient profile lift, available to the geometric
elimination lemmas below. -/
theorem mem_ambient_k4Triangle_of_mem_profile_early
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (R : Set F.edgeSet)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    (κ : completeGraph (Fin 4) ↪g F) (t : Fin 8)
    (ht : t ∈ K4Profile.ofRestricted
      (D.decomposition.restrict (displayedK4Edges κ))
      (displayedK4EdgeEquiv κ)) :
    (k4Triangle t).map (displayedK4EdgeEmbedding κ) ∈
      D.triangleParts := by
  have h := mem_triangleParts_of_restrict_lift D.decomposition
    ((K4Profile.mem_ofRestricted
      (D.decomposition.restrict (displayedK4Edges κ))
      (displayedK4EdgeEquiv κ)).mp ht)
  have hemb :
      (displayedK4EdgeEquiv κ).toEmbedding.trans
          (Function.Embedding.subtype fun x => x ∈ displayedK4Edges κ) =
        displayedK4EdgeEmbedding κ := by
    apply Function.Embedding.ext
    intro j
    rfl
  simpa [Finset.map_map, hemb] using h

/-- In either full four-triangle profile, every displayed edge label lies in
two distinct selected triangles. -/
theorem exists_two_profile_triangles_through_label
    (S : Finset (Fin 8))
    (hS : S = firstK4TriangleDecomposition ∨
      S = secondK4TriangleDecomposition) (i : Fin 6) :
    ∃ p ∈ S, ∃ q ∈ S, p ≠ q ∧
      i ∈ k4Triangle p ∧ i ∈ k4Triangle q := by
  rcases hS with rfl | rfl <;> decide +kernel +revert

/-- The two selected triangles through a label in a full profile cover all
four of its neighbors in the displayed octahedron. -/
theorem exists_two_profile_triangles_covering_label_neighbors
    (S : Finset (Fin 8))
    (hS : S = firstK4TriangleDecomposition ∨
      S = secondK4TriangleDecomposition) (i : Fin 6) :
    ∃ p ∈ S, ∃ q ∈ S, p ≠ q ∧
      i ∈ k4Triangle p ∧ i ∈ k4Triangle q ∧
      ∀ j : Fin 6, canonicalK4LineGraph.Adj i j →
        j ∈ k4Triangle p ∨ j ∈ k4Triangle q := by
  rcases hS with rfl | rfl <;> decide +kernel +revert

/-- Every displayed edge in a full profile has a line-graph neighbor outside
the displayed `K₄`: its two internal triangles account for only two of the
three parts required at that non-root vertex. -/
theorem exists_external_neighbor_of_full_profile
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (R : Set F.edgeSet)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    (κ : completeGraph (Fin 4) ↪g F)
    (S : Finset (Fin 8))
    (hSdef : S = K4Profile.ofRestricted
      (D.decomposition.restrict (displayedK4Edges κ))
      (displayedK4EdgeEquiv κ))
    (hSfull : S = firstK4TriangleDecomposition ∨
      S = secondK4TriangleDecomposition)
    (i : Fin 6) (hiroot : displayedK4EdgeEmbedding κ i ∉ R) :
    ∃ h ∉ displayedK4Edges κ,
      F.lineGraph.Adj (displayedK4EdgeEmbedding κ i) h := by
  obtain ⟨p, hpS, q, hqS, hpq, hip, hiq, hcover⟩ :=
    exists_two_profile_triangles_covering_label_neighbors S hSfull i
  have hpProfile : p ∈ K4Profile.ofRestricted
      (D.decomposition.restrict (displayedK4Edges κ))
      (displayedK4EdgeEquiv κ) := by rw [← hSdef]; exact hpS
  have hqProfile : q ∈ K4Profile.ofRestricted
      (D.decomposition.restrict (displayedK4Edges κ))
      (displayedK4EdgeEquiv κ) := by rw [← hSdef]; exact hqS
  let P := (k4Triangle p).map (displayedK4EdgeEmbedding κ)
  let Q := (k4Triangle q).map (displayedK4EdgeEmbedding κ)
  have hP : P ∈ D.triangleParts :=
    mem_ambient_k4Triangle_of_mem_profile_early F R D κ p hpProfile
  have hQ : Q ∈ D.triangleParts :=
    mem_ambient_k4Triangle_of_mem_profile_early F R D κ q hqProfile
  have hiP : displayedK4EdgeEmbedding κ i ∈ P :=
    Finset.mem_map.mpr ⟨i, hip, rfl⟩
  have hiQ : displayedK4EdgeEmbedding κ i ∈ Q :=
    Finset.mem_map.mpr ⟨i, hiq, rfl⟩
  have hPQ : P ≠ Q := by
    intro heq
    apply hpq
    apply k4Triangle_injective
    exact Finset.map_injective (displayedK4EdgeEmbedding κ) heq
  apply exists_adj_outside_of_two_triangle_parts D hP hQ hiP hiQ hPQ hiroot
  intro y hyU hiy
  obtain ⟨j, -, hjy⟩ := Finset.mem_map.mp hyU
  have hij : canonicalK4LineGraph.Adj i j := by
    rw [← canonicalK4Edge_lineGraph_adj_iff]
    rw [← hjy] at hiy
    exact (κ.toCopy.toLineGraphEmbedding.map_rel_iff).1 hiy
  rcases hcover j hij with hjp | hjq
  · left
    exact Finset.mem_map.mpr ⟨j, hjp, hjy⟩
  · right
    exact Finset.mem_map.mpr ⟨j, hjq, hjy⟩

/-- Either full four-triangle profile is impossible once one displayed edge
has two distinct nonadjacent neighbors outside the displayed `K₄`. -/
theorem false_of_full_profile_and_two_external_neighbors
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (R : Set F.edgeSet)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    (κ : completeGraph (Fin 4) ↪g F)
    (S : Finset (Fin 8))
    (hSdef : S = K4Profile.ofRestricted
      (D.decomposition.restrict (displayedK4Edges κ))
      (displayedK4EdgeEquiv κ))
    (hSfull : S = firstK4TriangleDecomposition ∨
      S = secondK4TriangleDecomposition)
    (i : Fin 6) (g h : F.edgeSet)
    (hgU : g ∉ displayedK4Edges κ) (hhU : h ∉ displayedK4Edges κ)
    (hig : F.lineGraph.Adj (displayedK4EdgeEmbedding κ i) g)
    (hih : F.lineGraph.Adj (displayedK4EdgeEmbedding κ i) h)
    (hgne : g ≠ h) (hgh : ¬ F.lineGraph.Adj g h) : False := by
  obtain ⟨p, hpS, q, hqS, hpq, hip, hiq⟩ :=
    exists_two_profile_triangles_through_label S hSfull i
  have hpProfile : p ∈ K4Profile.ofRestricted
      (D.decomposition.restrict (displayedK4Edges κ))
      (displayedK4EdgeEquiv κ) := by rw [← hSdef]; exact hpS
  have hqProfile : q ∈ K4Profile.ofRestricted
      (D.decomposition.restrict (displayedK4Edges κ))
      (displayedK4EdgeEquiv κ) := by rw [← hSdef]; exact hqS
  let P := (k4Triangle p).map (displayedK4EdgeEmbedding κ)
  let Q := (k4Triangle q).map (displayedK4EdgeEmbedding κ)
  have hP : P ∈ D.triangleParts :=
    mem_ambient_k4Triangle_of_mem_profile_early F R D κ p hpProfile
  have hQ : Q ∈ D.triangleParts :=
    mem_ambient_k4Triangle_of_mem_profile_early F R D κ q hqProfile
  have hiP : displayedK4EdgeEmbedding κ i ∈ P :=
    Finset.mem_map.mpr ⟨i, hip, rfl⟩
  have hiQ : displayedK4EdgeEmbedding κ i ∈ Q :=
    Finset.mem_map.mpr ⟨i, hiq, rfl⟩
  have hPQ : P ≠ Q := by
    intro heq
    apply hpq
    apply k4Triangle_injective
    exact Finset.map_injective (displayedK4EdgeEmbedding κ) heq
  have hPsub : P ⊆ displayedK4Edges κ := by
    intro x hx
    obtain ⟨j, -, rfl⟩ := Finset.mem_map.mp hx
    exact Finset.mem_map.mpr ⟨j, Finset.mem_univ _, rfl⟩
  have hQsub : Q ⊆ displayedK4Edges κ := by
    intro x hx
    obtain ⟨j, -, rfl⟩ := Finset.mem_map.mp hx
    exact Finset.mem_map.mpr ⟨j, Finset.mem_univ _, rfl⟩
  exact false_of_two_triangle_parts_and_two_external_neighbors D
    hP hQ hiP hiQ hPQ hig hih
    (fun hgP => hgU (hPsub hgP)) (fun hgQ => hgU (hQsub hgQ))
    (fun hhP => hhU (hPsub hhP)) (fun hhQ => hhU (hQsub hhQ))
    hgne hgh

private theorem common_mem_or_eq_cross
    {V : Type*} {x y z : V} {g : Sym2 V}
    (hyz : y ≠ z)
    (hgy : ∃ w, w ∈ g ∧ w ∈ s(x, y))
    (hgz : ∃ w, w ∈ g ∧ w ∈ s(x, z)) :
    x ∈ g ∨ g = s(y, z) := by
  induction g using Sym2.ind with
  | h p q =>
    simp only [Sym2.mem_iff] at hgy hgz ⊢
    aesop

/-- In the canonical displayed `K₄`, the third members of `bcg`, `cdh`, and
`bdi` are respectively adjacent to `a`, `e`, and `f`. -/
theorem displayed_good_profile_outer_adj
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (κ : completeGraph (Fin 4) ↪g F)
    {g h i : F.edgeSet}
    (hgU : g ∉ displayedK4Edges κ)
    (hhU : h ∉ displayedK4Edges κ)
    (hiU : i ∉ displayedK4Edges κ)
    (hgb : F.lineGraph.Adj g (displayedK4EdgeEmbedding κ 1))
    (hgc : F.lineGraph.Adj g (displayedK4EdgeEmbedding κ 2))
    (hhc : F.lineGraph.Adj h (displayedK4EdgeEmbedding κ 2))
    (hhd : F.lineGraph.Adj h (displayedK4EdgeEmbedding κ 3))
    (hib : F.lineGraph.Adj i (displayedK4EdgeEmbedding κ 1))
    (hid : F.lineGraph.Adj i (displayedK4EdgeEmbedding κ 3)) :
    F.lineGraph.Adj (displayedK4EdgeEmbedding κ 0) g ∧
    F.lineGraph.Adj (displayedK4EdgeEmbedding κ 4) h ∧
    F.lineGraph.Adj (displayedK4EdgeEmbedding κ 5) i := by
  have hgNotD : g ≠ displayedK4EdgeEmbedding κ 3 := by
    intro hEq
    apply hgU
    rw [hEq]
    exact Finset.mem_map.mpr ⟨3, Finset.mem_univ _, rfl⟩
  have hhNotB : h ≠ displayedK4EdgeEmbedding κ 1 := by
    intro hEq
    apply hhU
    rw [hEq]
    exact Finset.mem_map.mpr ⟨1, Finset.mem_univ _, rfl⟩
  have hiNotC : i ≠ displayedK4EdgeEmbedding κ 2 := by
    intro hEq
    apply hiU
    rw [hEq]
    exact Finset.mem_map.mpr ⟨2, Finset.mem_univ _, rfl⟩
  have hκ1g : κ 1 ∈ (g : Sym2 V) := by
    rcases common_mem_or_eq_cross
        (κ.injective.ne (by decide))
        (SimpleGraph.lineGraph_adj_iff_exists.mp hgb).2
        (SimpleGraph.lineGraph_adj_iff_exists.mp hgc).2 with hg | hg
    · exact hg
    · exact False.elim (hgNotD (Subtype.ext hg))
  have hκ3h : κ 3 ∈ (h : Sym2 V) := by
    have hhc' : ∃ w, w ∈ (h : Sym2 V) ∧ w ∈ s(κ 3, κ 1) := by
      obtain ⟨w, hw, hwc⟩ := (SimpleGraph.lineGraph_adj_iff_exists.mp hhc).2
      refine ⟨w, hw, ?_⟩
      change w ∈ s(κ 1, κ 3) at hwc
      simpa [Sym2.eq_swap] using hwc
    have hhd' : ∃ w, w ∈ (h : Sym2 V) ∧ w ∈ s(κ 3, κ 2) := by
      obtain ⟨w, hw, hwd⟩ := (SimpleGraph.lineGraph_adj_iff_exists.mp hhd).2
      refine ⟨w, hw, ?_⟩
      change w ∈ s(κ 2, κ 3) at hwd
      simpa [Sym2.eq_swap] using hwd
    rcases common_mem_or_eq_cross
        (κ.injective.ne (by decide)) hhc' hhd' with hh | hh
    · exact hh
    · exact False.elim (hhNotB (Subtype.ext hh))
  have hκ2i : κ 2 ∈ (i : Sym2 V) := by
    have hib' : ∃ w, w ∈ (i : Sym2 V) ∧ w ∈ s(κ 2, κ 1) := by
      obtain ⟨w, hw, hwb⟩ := (SimpleGraph.lineGraph_adj_iff_exists.mp hib).2
      refine ⟨w, hw, ?_⟩
      change w ∈ s(κ 1, κ 2) at hwb
      simpa [Sym2.eq_swap] using hwb
    have hid' : ∃ w, w ∈ (i : Sym2 V) ∧ w ∈ s(κ 2, κ 3) := by
      obtain ⟨w, hw, hwd⟩ := (SimpleGraph.lineGraph_adj_iff_exists.mp hid).2
      exact ⟨w, hw, by
        change w ∈ s(κ 2, κ 3) at hwd
        exact hwd⟩
    rcases common_mem_or_eq_cross
        (κ.injective.ne (by decide)) hib' hid' with hi | hi
    · exact hi
    · exact False.elim (hiNotC (Subtype.ext hi))
  constructor
  · exact SimpleGraph.lineGraph_adj_iff_exists.mpr
      ⟨fun hEq => hgU (hEq ▸ Finset.mem_map.mpr
        ⟨0, Finset.mem_univ _, rfl⟩), κ 1, by
          change κ 1 ∈ s(κ 0, κ 1)
          simp, hκ1g⟩
  constructor
  · exact SimpleGraph.lineGraph_adj_iff_exists.mpr
      ⟨fun hEq => hhU (hEq ▸ Finset.mem_map.mpr
        ⟨4, Finset.mem_univ _, rfl⟩), κ 3, by
          change κ 3 ∈ s(κ 3, κ 0)
          simp, hκ3h⟩
  · exact SimpleGraph.lineGraph_adj_iff_exists.mpr
      ⟨fun hEq => hiU (hEq ▸ Finset.mem_map.mpr
        ⟨5, Finset.mem_univ _, rfl⟩), κ 2, by
          change κ 2 ∈ s(κ 0, κ 2)
          simp, hκ2i⟩


theorem exists_ambient_part_of_restricted_part
    {V : Type u} [DecidableEq V] {G : SimpleGraph V}
    (D : TriangleEdgeDecomposition G) {U : Finset V}
    {Q : Finset U} (hQ : Q ∈ (D.restrict U).parts) :
    ∃ P : D.Part, TriangleEdgeDecomposition.restrictPart U P = Q := by
  obtain ⟨-, P, hP, hrestrict⟩ := D.mem_restrict_parts.mp hQ
  exact ⟨⟨P, hP⟩, hrestrict⟩

theorem restricted_closure_eq_pair_of_not_triangle
    {V : Type u} [DecidableEq V] {G : SimpleGraph V}
    (D : TriangleEdgeDecomposition G) {U : Finset V}
    {x y : U} (hxy : (G.induce (U : Set V)).Adj x y)
    (hnot : ∀ Q ∈ (D.restrict U).triangleParts,
      ¬ (x ∈ Q ∧ y ∈ Q)) :
    ((D.restrict U).closure hxy : Finset U) = {x, y} := by
  have hpart := (D.restrict U).closure_mem_parts hxy
  rcases (D.restrict U).card_eq_two_or_three hpart with htwo | hthree
  · apply Finset.eq_of_subset_of_card_le
    · intro z hz
      have hcard : ({x, y} : Finset U).card = 2 := by
        simp [hxy.ne]
      by_contra hzpair
      have hsubset : ({x, y, z} : Finset U) ⊆
          ((D.restrict U).closure hxy : Finset U) := by
        intro w hw
        simp only [Finset.mem_insert, Finset.mem_singleton] at hw
        rcases hw with rfl | rfl | rfl
        · exact (D.restrict U).left_mem_closure hxy
        · exact (D.restrict U).right_mem_closure hxy
        · exact hz
      have hthreecard : ({x, y, z} : Finset U).card = 3 := by
        have hzx : z ≠ x := by
          intro h
          apply hzpair
          simp [h]
        have hzy : z ≠ y := by
          intro h
          apply hzpair
          simp [h]
        have hx : x ∉ ({y, z} : Finset U) := by
          simp [hxy.ne, hzx.symm]
        have hy : y ∉ ({z} : Finset U) := by
          simp [hzy.symm]
        rw [Finset.card_insert_of_notMem hx,
          Finset.card_insert_of_notMem hy, Finset.card_singleton]
      have hle := Finset.card_le_card hsubset
      rw [hthreecard, htwo] at hle
      omega
    · have hp : ({x, y} : Finset U).card = 2 := by simp [hxy.ne]
      omega
  · exfalso
    apply hnot ((D.restrict U).closure hxy)
    · exact (D.restrict U).mem_triangleParts.mpr ⟨hpart, hthree⟩
    · exact ⟨(D.restrict U).left_mem_closure hxy,
        (D.restrict U).right_mem_closure hxy⟩

theorem exists_ambient_part_restrict_eq_pair_of_not_triangle
    {V : Type u} [DecidableEq V] {G : SimpleGraph V}
    (D : TriangleEdgeDecomposition G) {U : Finset V}
    {x y : U} (hxy : (G.induce (U : Set V)).Adj x y)
    (hnot : ∀ Q ∈ (D.restrict U).triangleParts,
      ¬ (x ∈ Q ∧ y ∈ Q)) :
    ∃ P : D.Part,
      TriangleEdgeDecomposition.restrictPart U P = {x, y} := by
  let Q := (D.restrict U).closure hxy
  have hQ : (Q : Finset U) ∈ (D.restrict U).parts :=
    (D.restrict U).closure_mem_parts hxy
  obtain ⟨P, hP⟩ := exists_ambient_part_of_restricted_part D hQ
  exact ⟨P, hP.trans
    (restricted_closure_eq_pair_of_not_triangle D hxy hnot)⟩

theorem exists_ambient_part_for_k4_residual_pair
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (R : Set F.edgeSet)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    (κ : completeGraph (Fin 4) ↪g F) {i j : Fin 6}
    (hij : canonicalK4LineGraph.Adj i j)
    (hresidual : ∀ t ∈ K4Profile.ofRestricted
        (D.decomposition.restrict (displayedK4Edges κ))
        (displayedK4EdgeEquiv κ),
      ¬ (i ∈ k4Triangle t ∧ j ∈ k4Triangle t)) :
    ∃ P : D.Part,
      TriangleEdgeDecomposition.restrictPart (displayedK4Edges κ) P =
        {displayedK4EdgeEquiv κ i, displayedK4EdgeEquiv κ j} := by
  let U := displayedK4Edges κ
  let edgeEquiv := displayedK4EdgeEquiv κ
  have hadj : (F.lineGraph.induce (U : Set F.edgeSet)).Adj
      (edgeEquiv i) (edgeEquiv j) := by
    exact (displayedK4LineGraphIso κ).map_rel_iff.mpr hij
  apply exists_ambient_part_restrict_eq_pair_of_not_triangle
    D.decomposition hadj
  intro Q hQ
  have hQt := (D.decomposition.restrict U).isTrianglePart_of_mem_triangleParts hQ
  obtain ⟨t, hQt⟩ := displayedK4_trianglePart_eq F κ Q hQt
  have ht : t ∈ K4Profile.ofRestricted
      (D.decomposition.restrict U) edgeEquiv := by
    apply (K4Profile.mem_ofRestricted
      (D.decomposition.restrict U) edgeEquiv).mpr
    change (k4Triangle t).map (displayedK4EdgeEquiv κ).toEmbedding ∈
      (D.decomposition.restrict U).triangleParts
    rw [← hQt]
    exact hQ
  intro hboth
  apply hresidual t ht
  constructor
  · obtain ⟨p, hp, hpi⟩ := Finset.mem_map.mp (hQt ▸ hboth.1)
    have : p = i := edgeEquiv.injective hpi
    simpa [this] using hp
  · obtain ⟨p, hp, hpj⟩ := Finset.mem_map.mp (hQt ▸ hboth.2)
    have : p = j := edgeEquiv.injective hpj
    simpa [this] using hp

theorem no_edge_adjacent_to_triangle_edges
    {V : Type u} {F : SimpleGraph V} {a b c : V}
    (eab ebc eac g : F.edgeSet)
    (hab : (eab : Sym2 V) = s(a, b))
    (hbc : (ebc : Sym2 V) = s(b, c))
    (hac : (eac : Sym2 V) = s(a, c))
    (hneab : a ≠ b) (hneac : a ≠ c) (hnebc : b ≠ c)
    (hgab : F.lineGraph.Adj g eab)
    (hgbc : F.lineGraph.Adj g ebc)
    (hgac : F.lineGraph.Adj g eac) : False := by
  have hiab := SimpleGraph.lineGraph_adj_iff_exists.mp hgab
  have hibc := SimpleGraph.lineGraph_adj_iff_exists.mp hgbc
  have hiac := SimpleGraph.lineGraph_adj_iff_exists.mp hgac
  have heq := Theorem4_6.edge_eq_of_intersects_three_triangle_edges
    (G := F) (a := a) (b := b) (c := c) (f := g)
    hneab hneac hnebc
    (by simpa [hab] using hiab.2)
    (by simpa [hbc] using hibc.2)
    (by simpa [hac] using hiac.2)
  rcases heq with heq | heq | heq
  · exact hiab.1 (Subtype.ext (heq.trans hab.symm))
  · exact hibc.1 (Subtype.ext (heq.trans hbc.symm))
  · exact hiac.1 (Subtype.ext (heq.trans hac.symm))

theorem no_edge_adjacent_to_displayed_k4_face_015
    {V : Type u} {F : SimpleGraph V}
    (κ : completeGraph (Fin 4) ↪g F) (g : F.edgeSet)
    (hg0 : F.lineGraph.Adj g (displayedK4EdgeEmbedding κ 0))
    (hg1 : F.lineGraph.Adj g (displayedK4EdgeEmbedding κ 1))
    (hg5 : F.lineGraph.Adj g (displayedK4EdgeEmbedding κ 5)) : False := by
  have h0 : ((displayedK4EdgeEmbedding κ 0 : F.edgeSet) : Sym2 V) =
      s(κ 0, κ 1) := by
    rfl
  have h1 : ((displayedK4EdgeEmbedding κ 1 : F.edgeSet) : Sym2 V) =
      s(κ 1, κ 2) := by
    rfl
  have h5 : ((displayedK4EdgeEmbedding κ 5 : F.edgeSet) : Sym2 V) =
      s(κ 0, κ 2) := by
    rfl
  have hi0 := SimpleGraph.lineGraph_adj_iff_exists.mp hg0
  have hi1 := SimpleGraph.lineGraph_adj_iff_exists.mp hg1
  have hi5 := SimpleGraph.lineGraph_adj_iff_exists.mp hg5
  have h01 : κ 0 ≠ κ 1 := κ.injective.ne (by decide)
  have h02 : κ 0 ≠ κ 2 := κ.injective.ne (by decide)
  have h12 : κ 1 ≠ κ 2 := κ.injective.ne (by decide)
  have heq := Theorem4_6.edge_eq_of_intersects_three_triangle_edges
    (G := F) (a := κ 0) (b := κ 1) (c := κ 2) (f := g)
    h01 h02 h12
    (by simpa [h0] using hi0.2)
    (by simpa [h1] using hi1.2)
    (by simpa [h5] using hi5.2)
  rcases heq with heq | heq | heq
  · apply hi0.1
    apply Subtype.ext
    exact heq.trans h0.symm
  · apply hi1.1
    apply Subtype.ext
    exact heq.trans h1.symm
  · apply hi5.1
    apply Subtype.ext
    exact heq.trans h5.symm

theorem no_edge_adjacent_to_displayed_k4_face_024
    {V : Type u} {F : SimpleGraph V}
    (κ : completeGraph (Fin 4) ↪g F) (g : F.edgeSet)
    (hg0 : F.lineGraph.Adj g (displayedK4EdgeEmbedding κ 0))
    (hg2 : F.lineGraph.Adj g (displayedK4EdgeEmbedding κ 2))
    (hg4 : F.lineGraph.Adj g (displayedK4EdgeEmbedding κ 4)) : False := by
  apply no_edge_adjacent_to_triangle_edges
    (displayedK4EdgeEmbedding κ 0)
    (displayedK4EdgeEmbedding κ 2)
    (displayedK4EdgeEmbedding κ 4) g
  · rfl
  · rfl
  · exact Sym2.eq_swap
  · exact κ.injective.ne (by decide)
  · exact κ.injective.ne (by decide)
  · exact κ.injective.ne (by decide)
  · exact hg0
  · exact hg2
  · exact hg4

theorem no_edge_adjacent_to_displayed_k4_face_123
    {V : Type u} {F : SimpleGraph V}
    (κ : completeGraph (Fin 4) ↪g F) (g : F.edgeSet)
    (hg1 : F.lineGraph.Adj g (displayedK4EdgeEmbedding κ 1))
    (hg3 : F.lineGraph.Adj g (displayedK4EdgeEmbedding κ 3))
    (hg2 : F.lineGraph.Adj g (displayedK4EdgeEmbedding κ 2)) : False := by
  apply no_edge_adjacent_to_triangle_edges
    (displayedK4EdgeEmbedding κ 1)
    (displayedK4EdgeEmbedding κ 3)
    (displayedK4EdgeEmbedding κ 2) g
  · rfl
  · rfl
  · rfl
  · exact κ.injective.ne (by decide)
  · exact κ.injective.ne (by decide)
  · exact κ.injective.ne (by decide)
  · exact hg1
  · exact hg3
  · exact hg2

theorem disjoint_of_restrict_pairs_of_no_adjacent_three
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (R : Set F.edgeSet)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    (κ : completeGraph (Fin 4) ↪g F) {i j k l : Fin 6}
    (hpairs : Disjoint ({i, j} : Finset (Fin 6)) ({k, l} : Finset (Fin 6)))
    (P Q : D.Part)
    (hP : TriangleEdgeDecomposition.restrictPart
      (displayedK4Edges κ) P =
        {displayedK4EdgeEquiv κ i, displayedK4EdgeEquiv κ j})
    (hQ : TriangleEdgeDecomposition.restrictPart
      (displayedK4Edges κ) Q =
        {displayedK4EdgeEquiv κ k, displayedK4EdgeEquiv κ l})
    (hNo : ∀ g : F.edgeSet,
      F.lineGraph.Adj g (displayedK4EdgeEmbedding κ i) →
      F.lineGraph.Adj g (displayedK4EdgeEmbedding κ j) →
      F.lineGraph.Adj g (displayedK4EdgeEmbedding κ k) → False) :
    Disjoint (P : Finset F.edgeSet) (Q : Finset F.edgeSet) := by
  apply Finset.disjoint_left.mpr
  intro g hgP hgQ
  have hgU : g ∉ displayedK4Edges κ := by
    intro hgU
    let gu : displayedK4Edges κ := ⟨g, hgU⟩
    have hguP : gu ∈ TriangleEdgeDecomposition.restrictPart
        (displayedK4Edges κ) (P : Finset F.edgeSet) :=
      TriangleEdgeDecomposition.mem_restrictPart.mpr hgP
    have hguQ : gu ∈ TriangleEdgeDecomposition.restrictPart
        (displayedK4Edges κ) (Q : Finset F.edgeSet) :=
      TriangleEdgeDecomposition.mem_restrictPart.mpr hgQ
    rw [hP] at hguP
    rw [hQ] at hguQ
    simp only [Finset.mem_insert, Finset.mem_singleton] at hguP hguQ
    rcases hguP with hguP | hguP <;>
      rcases hguQ with hguQ | hguQ
    · have hik : i = k := (displayedK4EdgeEquiv κ).injective
        (hguP.symm.trans hguQ)
      have hnot : i ∉ ({k, l} : Finset (Fin 6)) :=
        Finset.disjoint_left.mp hpairs (by simp)
      exact hnot (by simp [hik])
    · have hil : i = l := (displayedK4EdgeEquiv κ).injective
        (hguP.symm.trans hguQ)
      have hnot : i ∉ ({k, l} : Finset (Fin 6)) :=
        Finset.disjoint_left.mp hpairs (by simp)
      exact hnot (by simp [hil])
    · have hjk : j = k := (displayedK4EdgeEquiv κ).injective
        (hguP.symm.trans hguQ)
      have hnot : j ∉ ({k, l} : Finset (Fin 6)) :=
        Finset.disjoint_left.mp hpairs (by simp)
      exact hnot (by simp [hjk])
    · have hjl : j = l := (displayedK4EdgeEquiv κ).injective
        (hguP.symm.trans hguQ)
      have hnot : j ∉ ({k, l} : Finset (Fin 6)) :=
        Finset.disjoint_left.mp hpairs (by simp)
      exact hnot (by simp [hjl])
  have hiP : displayedK4EdgeEmbedding κ i ∈ (P : Finset F.edgeSet) := by
    have hu : displayedK4EdgeEquiv κ i ∈
        TriangleEdgeDecomposition.restrictPart
          (displayedK4Edges κ) (P : Finset F.edgeSet) := by
      rw [hP]
      simp
    exact TriangleEdgeDecomposition.mem_restrictPart.mp hu
  have hjP : displayedK4EdgeEmbedding κ j ∈ (P : Finset F.edgeSet) := by
    have hu : displayedK4EdgeEquiv κ j ∈
        TriangleEdgeDecomposition.restrictPart
          (displayedK4Edges κ) (P : Finset F.edgeSet) := by
      rw [hP]
      simp
    exact TriangleEdgeDecomposition.mem_restrictPart.mp hu
  have hkQ : displayedK4EdgeEmbedding κ k ∈ (Q : Finset F.edgeSet) := by
    have hu : displayedK4EdgeEquiv κ k ∈
        TriangleEdgeDecomposition.restrictPart
          (displayedK4Edges κ) (Q : Finset F.edgeSet) := by
      rw [hQ]
      simp
    exact TriangleEdgeDecomposition.mem_restrictPart.mp hu
  have hgi : g ≠ displayedK4EdgeEmbedding κ i := by
    intro heq
    apply hgU
    rw [heq]
    exact Finset.mem_map.mpr ⟨i, Finset.mem_univ _, rfl⟩
  have hgj : g ≠ displayedK4EdgeEmbedding κ j := by
    intro heq
    apply hgU
    rw [heq]
    exact Finset.mem_map.mpr ⟨j, Finset.mem_univ _, rfl⟩
  have hgk : g ≠ displayedK4EdgeEmbedding κ k := by
    intro heq
    apply hgU
    rw [heq]
    exact Finset.mem_map.mpr ⟨k, Finset.mem_univ _, rfl⟩
  apply hNo g
  · exact D.decomposition.adj_of_mem_part P.property hgP hiP hgi
  · exact D.decomposition.adj_of_mem_part P.property hgP hjP hgj
  · exact D.decomposition.adj_of_mem_part Q.property hgQ hkQ hgk

theorem disjoint_of_restrict_pairs_05_13
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (R : Set F.edgeSet)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    (κ : completeGraph (Fin 4) ↪g F) (P Q : D.Part)
    (hP : TriangleEdgeDecomposition.restrictPart
      (displayedK4Edges κ) P =
        {displayedK4EdgeEquiv κ 0, displayedK4EdgeEquiv κ 5})
    (hQ : TriangleEdgeDecomposition.restrictPart
      (displayedK4Edges κ) Q =
        {displayedK4EdgeEquiv κ 1, displayedK4EdgeEquiv κ 3}) :
    Disjoint (P : Finset F.edgeSet) (Q : Finset F.edgeSet) := by
  apply Finset.disjoint_left.mpr
  intro g hgP hgQ
  have hgU : g ∉ displayedK4Edges κ := by
    intro hgU
    let gu : displayedK4Edges κ := ⟨g, hgU⟩
    have hguP : gu ∈ TriangleEdgeDecomposition.restrictPart
        (displayedK4Edges κ) (P : Finset F.edgeSet) :=
      TriangleEdgeDecomposition.mem_restrictPart.mpr hgP
    have hguQ : gu ∈ TriangleEdgeDecomposition.restrictPart
        (displayedK4Edges κ) (Q : Finset F.edgeSet) :=
      TriangleEdgeDecomposition.mem_restrictPart.mpr hgQ
    rw [hP] at hguP
    rw [hQ] at hguQ
    simp only [Finset.mem_insert, Finset.mem_singleton] at hguP hguQ
    rcases hguP with hguP | hguP <;>
      rcases hguQ with hguQ | hguQ
    all_goals
      have := (displayedK4EdgeEquiv κ).injective
        (hguP.symm.trans hguQ)
      omega
  have hg0mem : displayedK4EdgeEmbedding κ 0 ∈ (P : Finset F.edgeSet) := by
    have hu : displayedK4EdgeEquiv κ 0 ∈
        TriangleEdgeDecomposition.restrictPart
          (displayedK4Edges κ) (P : Finset F.edgeSet) := by
      rw [hP]
      simp
    exact TriangleEdgeDecomposition.mem_restrictPart.mp hu
  have hg5mem : displayedK4EdgeEmbedding κ 5 ∈ (P : Finset F.edgeSet) := by
    have hu : displayedK4EdgeEquiv κ 5 ∈
        TriangleEdgeDecomposition.restrictPart
          (displayedK4Edges κ) (P : Finset F.edgeSet) := by
      rw [hP]
      simp
    exact TriangleEdgeDecomposition.mem_restrictPart.mp hu
  have hg1mem : displayedK4EdgeEmbedding κ 1 ∈ (Q : Finset F.edgeSet) := by
    have hu : displayedK4EdgeEquiv κ 1 ∈
        TriangleEdgeDecomposition.restrictPart
          (displayedK4Edges κ) (Q : Finset F.edgeSet) := by
      rw [hQ]
      simp
    exact TriangleEdgeDecomposition.mem_restrictPart.mp hu
  have hg0ne : g ≠ displayedK4EdgeEmbedding κ 0 := by
    intro heq
    apply hgU
    rw [heq]
    exact Finset.mem_map.mpr ⟨0, Finset.mem_univ _, rfl⟩
  have hg5ne : g ≠ displayedK4EdgeEmbedding κ 5 := by
    intro heq
    apply hgU
    rw [heq]
    exact Finset.mem_map.mpr ⟨5, Finset.mem_univ _, rfl⟩
  have hg1ne : g ≠ displayedK4EdgeEmbedding κ 1 := by
    intro heq
    apply hgU
    rw [heq]
    exact Finset.mem_map.mpr ⟨1, Finset.mem_univ _, rfl⟩
  have hg0 : F.lineGraph.Adj g (displayedK4EdgeEmbedding κ 0) :=
    D.decomposition.adj_of_mem_part P.property hgP hg0mem hg0ne
  have hg5 : F.lineGraph.Adj g (displayedK4EdgeEmbedding κ 5) :=
    D.decomposition.adj_of_mem_part P.property hgP hg5mem hg5ne
  have hg1 : F.lineGraph.Adj g (displayedK4EdgeEmbedding κ 1) :=
    D.decomposition.adj_of_mem_part Q.property hgQ hg1mem hg1ne
  exact no_edge_adjacent_to_displayed_k4_face_015 κ g hg0 hg1 hg5

theorem false_of_k4_profile_07
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (R : Set F.edgeSet)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    (κ : completeGraph (Fin 4) ↪g F)
    {W : Type v} (F' : SimpleGraph W)
    (hI : D.intersectionGraph ≃g F'.lineGraph)
    (hS : K4Profile.ofRestricted
        (D.decomposition.restrict (displayedK4Edges κ))
        (displayedK4EdgeEquiv κ) = {0, 7}) : False := by
  let e : Fin 6 → F.edgeSet := displayedK4EdgeEmbedding κ
  have ht0 : (0 : Fin 8) ∈ K4Profile.ofRestricted
      (D.decomposition.restrict (displayedK4Edges κ))
      (displayedK4EdgeEquiv κ) := by
    rw [hS]
    simp
  have hP0 := mem_ambient_k4Triangle_of_mem_profile_early F R D κ 0 ht0
  let P0 : D.Part := ⟨(k4Triangle 0).map
    (displayedK4EdgeEmbedding κ),
    (D.decomposition.mem_triangleParts.mp hP0).1⟩
  have hP0set : (P0 : Finset F.edgeSet) = {e 0, e 1, e 2} := by
    simp [P0, e, k4Triangle]
  have hres05 : ∀ t ∈ K4Profile.ofRestricted
      (D.decomposition.restrict (displayedK4Edges κ))
      (displayedK4EdgeEquiv κ),
      ¬ ((0 : Fin 6) ∈ k4Triangle t ∧ (5 : Fin 6) ∈ k4Triangle t) := by
    intro t ht
    rw [hS] at ht
    fin_cases t <;> simp [k4Triangle] at ht ⊢
  have hres13 : ∀ t ∈ K4Profile.ofRestricted
      (D.decomposition.restrict (displayedK4Edges κ))
      (displayedK4EdgeEquiv κ),
      ¬ ((1 : Fin 6) ∈ k4Triangle t ∧ (3 : Fin 6) ∈ k4Triangle t) := by
    intro t ht
    rw [hS] at ht
    fin_cases t <;> simp [k4Triangle] at ht ⊢
  have hres24 : ∀ t ∈ K4Profile.ofRestricted
      (D.decomposition.restrict (displayedK4Edges κ))
      (displayedK4EdgeEquiv κ),
      ¬ ((2 : Fin 6) ∈ k4Triangle t ∧ (4 : Fin 6) ∈ k4Triangle t) := by
    intro t ht
    rw [hS] at ht
    fin_cases t <;> simp [k4Triangle] at ht ⊢
  obtain ⟨P05, hP05⟩ := exists_ambient_part_for_k4_residual_pair
    F R D κ (i := 0) (j := 5) (by decide) hres05
  obtain ⟨P13, hP13⟩ := exists_ambient_part_for_k4_residual_pair
    F R D κ (i := 1) (j := 3) (by decide) hres13
  obtain ⟨P24, hP24⟩ := exists_ambient_part_for_k4_residual_pair
    F R D κ (i := 2) (j := 4) (by decide) hres24
  have hd05_13 : Disjoint (P05 : Finset F.edgeSet) (P13 : Finset F.edgeSet) :=
    disjoint_of_restrict_pairs_of_no_adjacent_three F R D κ
      (i := 0) (j := 5) (k := 1) (l := 3) (by decide)
      P05 P13 hP05 hP13 (by
        intro g hg0 hg5 hg1
        exact no_edge_adjacent_to_displayed_k4_face_015 κ g hg0 hg1 hg5)
  have hd05_24 : Disjoint (P05 : Finset F.edgeSet) (P24 : Finset F.edgeSet) := by
    apply Disjoint.symm
    apply disjoint_of_restrict_pairs_of_no_adjacent_three F R D κ
      (i := 2) (j := 4) (k := 0) (l := 5) (by decide)
      P24 P05 hP24 hP05
    intro g hg2 hg4 hg0
    exact no_edge_adjacent_to_displayed_k4_face_024 κ g hg0 hg2 hg4
  have hd13_24 : Disjoint (P13 : Finset F.edgeSet) (P24 : Finset F.edgeSet) :=
    disjoint_of_restrict_pairs_of_no_adjacent_three F R D κ
      (i := 1) (j := 3) (k := 2) (l := 4) (by decide)
      P13 P24 hP13 hP24 (by
        intro g hg1 hg3 hg2
        exact no_edge_adjacent_to_displayed_k4_face_123 κ g hg1 hg3 hg2)
  have he0P05 : e 0 ∈ (P05 : Finset F.edgeSet) := by
    have hu : displayedK4EdgeEquiv κ 0 ∈
        TriangleEdgeDecomposition.restrictPart
          (displayedK4Edges κ) (P05 : Finset F.edgeSet) := by
      rw [hP05]
      simp
    exact TriangleEdgeDecomposition.mem_restrictPart.mp hu
  have he1P13 : e 1 ∈ (P13 : Finset F.edgeSet) := by
    have hu : displayedK4EdgeEquiv κ 1 ∈
        TriangleEdgeDecomposition.restrictPart
          (displayedK4Edges κ) (P13 : Finset F.edgeSet) := by
      rw [hP13]
      simp
    exact TriangleEdgeDecomposition.mem_restrictPart.mp hu
  have he2P24 : e 2 ∈ (P24 : Finset F.edgeSet) := by
    have hu : displayedK4EdgeEquiv κ 2 ∈
        TriangleEdgeDecomposition.restrictPart
          (displayedK4Edges κ) (P24 : Finset F.edgeSet) := by
      rw [hP24]
      simp
    exact TriangleEdgeDecomposition.mem_restrictPart.mp hu
  exact false_of_triangle_part_and_three_disjoint_parts
    D.decomposition hI (P := P0) (Q₁ := P05) (Q₂ := P13) (Q₃ := P24)
    hP0set he0P05 he1P13 he2P24 hd05_13 hd05_24 hd13_24


theorem not_lineGraph_adj_of_distinct_clique_attachments
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    (hdiamond : IsDiamondFree F) (hK5 : F.CliqueFree 5)
    {K : Finset V} (hK : F.IsNClique 4 K)
    {g h : F.edgeSet} {u v : V}
    (huK : u ∈ K) (hvK : v ∈ K) (huv : u ≠ v)
    (hug : u ∈ (g : Sym2 V)) (hvh : v ∈ (h : Sym2 V))
    (hcommonOutside : ∀ z, z ∈ (g : Sym2 V) → z ∈ (h : Sym2 V) → z ∉ K) :
    ¬ F.lineGraph.Adj g h := by
  intro hgh
  obtain ⟨-, z, hzg, hzh⟩ := SimpleGraph.lineGraph_adj_iff_exists.mp hgh
  have hzK : z ∉ K := hcommonOutside z hzg hzh
  have hzu : z ≠ u := fun h => hzK (h ▸ huK)
  have hzv : z ≠ v := fun h => hzK (h ▸ hvK)
  have hzuAdj : F.Adj z u := by
    have hEq : (g : Sym2 V) = s(z, u) :=
      (Sym2.mem_and_mem_iff hzu).mp ⟨hzg, hug⟩
    rw [← F.mem_edgeSet, ← hEq]
    exact g.property
  have hzvAdj : F.Adj z v := by
    have hEq : (h : Sym2 V) = s(z, v) :=
      (Sym2.mem_and_mem_iff hzv).mp ⟨hzh, hvh⟩
    rw [← F.mem_edgeSet, ← hEq]
    exact h.property
  have hle := outside_clique_four_attaches_at_most_one F hdiamond hK5 hK hzK
  have huFilter : u ∈ K.filter fun x => F.Adj z x := by simp [huK, hzuAdj]
  have hvFilter : v ∈ K.filter fun x => F.Adj z x := by simp [hvK, hzvAdj]
  have htwo : 1 < (K.filter fun x => F.Adj z x).card :=
    Finset.one_lt_card.mpr ⟨u, huFilter, v, hvFilter, huv⟩
  omega

theorem common_endpoint_outside_clique_of_not_mem_internal_edges
    {V : Type u} [DecidableEq V] {F : SimpleGraph V}
    {K : Finset V} {U : Finset F.edgeSet}
    (hInternal : ∀ e : F.edgeSet,
      (∀ x, x ∈ (e : Sym2 V) → x ∈ K) → e ∈ U)
    {g h : F.edgeSet} {u v : V}
    (hgU : g ∉ U) (hhU : h ∉ U)
    (huK : u ∈ K) (hvK : v ∈ K) (huv : u ≠ v)
    (hug : u ∈ (g : Sym2 V)) (hvh : v ∈ (h : Sym2 V)) :
    ∀ z, z ∈ (g : Sym2 V) → z ∈ (h : Sym2 V) → z ∉ K := by
  intro z hzg hzh hzK
  by_cases hzu : z = u
  · apply hhU
    apply hInternal h
    intro x hxh
    have hEq : (h : Sym2 V) = s(u, v) :=
      (Sym2.mem_and_mem_iff huv).mp ⟨hzu ▸ hzh, hvh⟩
    rw [hEq] at hxh
    simp only [Sym2.mem_iff] at hxh
    rcases hxh with rfl | rfl
    · exact huK
    · exact hvK
  · apply hgU
    apply hInternal g
    intro x hxg
    have hEq : (g : Sym2 V) = s(z, u) :=
      (Sym2.mem_and_mem_iff hzu).mp ⟨hzg, hug⟩
    rw [hEq] at hxg
    simp only [Sym2.mem_iff] at hxg
    rcases hxg with rfl | rfl
    · exact hzK
    · exact huK

/-- Pairwise form used for the three new edges in the good profile. -/
theorem three_distinct_clique_attachments_are_pairwise_nonadjacent
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    (hdiamond : IsDiamondFree F) (hK5 : F.CliqueFree 5)
    {K : Finset V} (hK : F.IsNClique 4 K)
    {U : Finset F.edgeSet}
    (hInternal : ∀ e : F.edgeSet,
      (∀ x, x ∈ (e : Sym2 V) → x ∈ K) → e ∈ U)
    {g h i : F.edgeSet} {u v w : V}
    (hgU : g ∉ U) (hhU : h ∉ U) (hiU : i ∉ U)
    (huK : u ∈ K) (hvK : v ∈ K) (hwK : w ∈ K)
    (huv : u ≠ v) (huw : u ≠ w) (hvw : v ≠ w)
    (hug : u ∈ (g : Sym2 V))
    (hvh : v ∈ (h : Sym2 V))
    (hwi : w ∈ (i : Sym2 V)) :
    ¬ F.lineGraph.Adj g h ∧
      ¬ F.lineGraph.Adj g i ∧
      ¬ F.lineGraph.Adj h i := by
  constructor
  · exact not_lineGraph_adj_of_distinct_clique_attachments F hdiamond hK5 hK
      huK hvK huv hug hvh
      (common_endpoint_outside_clique_of_not_mem_internal_edges hInternal
        hgU hhU huK hvK huv hug hvh)
  constructor
  · exact not_lineGraph_adj_of_distinct_clique_attachments F hdiamond hK5 hK
      huK hwK huw hug hwi
      (common_endpoint_outside_clique_of_not_mem_internal_edges hInternal
        hgU hiU huK hwK huw hug hwi)
  · exact not_lineGraph_adj_of_distinct_clique_attachments F hdiamond hK5 hK
      hvK hwK hvw hvh hwi
      (common_endpoint_outside_clique_of_not_mem_internal_edges hInternal
        hhU hiU hvK hwK hvw hvh hwi)


/-- An edge containing two distinct vertices of the displayed `K₄` is one of
its six displayed edges. -/
theorem edge_mem_displayedK4Edges_of_two_vertex_mem
    {V : Type u} {F : SimpleGraph V}
    (κ : completeGraph (Fin 4) ↪g F)
    (e : F.edgeSet) (p q : Fin 4) (hpq : p ≠ q)
    (hp : κ p ∈ (e : Sym2 V)) (hq : κ q ∈ (e : Sym2 V)) :
    e ∈ displayedK4Edges κ := by
  have hpqv : κ p ≠ κ q := fun h => hpq (κ.injective h)
  have he : (e : Sym2 V) = s(κ p, κ q) :=
    (Sym2.mem_and_mem_iff hpqv).mp ⟨hp, hq⟩
  fin_cases p <;> fin_cases q <;>
    simp_all [displayedK4Edges, displayedK4EdgeEmbedding,
      canonicalK4EdgeEquiv, canonicalK4Edge]
  · refine ⟨0, Subtype.ext ?_⟩; change s(κ 0, κ 1) = (e : Sym2 V); exact he.symm
  · refine ⟨5, Subtype.ext ?_⟩; change s(κ 0, κ 2) = (e : Sym2 V); exact he.symm
  · refine ⟨4, Subtype.ext ?_⟩; change s(κ 3, κ 0) = (e : Sym2 V); exact Sym2.eq_swap.trans he.symm
  · refine ⟨0, Subtype.ext ?_⟩; change s(κ 0, κ 1) = (e : Sym2 V); exact Sym2.eq_swap.trans he.symm
  · refine ⟨1, Subtype.ext ?_⟩; change s(κ 1, κ 2) = (e : Sym2 V); exact he.symm
  · refine ⟨2, Subtype.ext ?_⟩; change s(κ 1, κ 3) = (e : Sym2 V); exact he.symm
  · refine ⟨5, Subtype.ext ?_⟩; change s(κ 0, κ 2) = (e : Sym2 V); exact Sym2.eq_swap.trans he.symm
  · refine ⟨1, Subtype.ext ?_⟩; change s(κ 1, κ 2) = (e : Sym2 V); exact Sym2.eq_swap.trans he.symm
  · refine ⟨3, Subtype.ext ?_⟩; change s(κ 2, κ 3) = (e : Sym2 V); exact he.symm
  · refine ⟨4, Subtype.ext ?_⟩; change s(κ 3, κ 0) = (e : Sym2 V); exact he.symm
  · refine ⟨2, Subtype.ext ?_⟩; change s(κ 1, κ 3) = (e : Sym2 V); exact Sym2.eq_swap.trans he.symm
  · refine ⟨3, Subtype.ext ?_⟩; change s(κ 2, κ 3) = (e : Sym2 V); exact Sym2.eq_swap.trans he.symm

theorem displayed_good_profile_outer_pairwise_nonadjacent
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (hdiamond : IsDiamondFree F) (hK5 : F.CliqueFree 5)
    (κ : completeGraph (Fin 4) ↪g F)
    {g h i : F.edgeSet}
    (hgU : g ∉ displayedK4Edges κ)
    (hhU : h ∉ displayedK4Edges κ)
    (hiU : i ∉ displayedK4Edges κ)
    (hκ1g : κ 1 ∈ (g : Sym2 V))
    (hκ3h : κ 3 ∈ (h : Sym2 V))
    (hκ2i : κ 2 ∈ (i : Sym2 V)) :
    ¬ F.lineGraph.Adj g h ∧
      ¬ F.lineGraph.Adj g i ∧
      ¬ F.lineGraph.Adj h i := by
  let K : Finset V := Finset.univ.map κ.toEmbedding
  have hK : F.IsNClique 4 K := by
    constructor
    · intro x hx y hy hxy
      obtain ⟨p, -, rfl⟩ := Finset.mem_map.mp hx
      obtain ⟨q, -, rfl⟩ := Finset.mem_map.mp hy
      apply (κ.map_rel_iff).2
      simpa using hxy
    · simp [K]
  have hInternal : ∀ e : F.edgeSet,
      (∀ x, x ∈ (e : Sym2 V) → x ∈ K) → e ∈ displayedK4Edges κ := by
    intro e he
    induction heq : (e : Sym2 V) using Sym2.ind with
    | h x y =>
      have hxE : x ∈ (e : Sym2 V) := by rw [heq]; simp
      have hyE : y ∈ (e : Sym2 V) := by rw [heq]; simp
      have hxK := he x hxE
      have hyK := he y hyE
      obtain ⟨p, -, hp⟩ := Finset.mem_map.mp hxK
      obtain ⟨q, -, hq⟩ := Finset.mem_map.mp hyK
      have hxy : x ≠ y := by
        have hadj : F.Adj x y := by
          rw [← F.mem_edgeSet, ← heq]
          exact e.property
        exact hadj.ne
      have hpq : p ≠ q := by
        intro hpq
        apply hxy
        rw [← hp, ← hq, hpq]
      exact edge_mem_displayedK4Edges_of_two_vertex_mem κ e p q hpq
        (hp ▸ hxE) (hq ▸ hyE)
  apply three_distinct_clique_attachments_are_pairwise_nonadjacent
    F hdiamond hK5 hK hInternal hgU hhU hiU
  · exact Finset.mem_map.mpr ⟨1, Finset.mem_univ _, rfl⟩
  · exact Finset.mem_map.mpr ⟨3, Finset.mem_univ _, rfl⟩
  · exact Finset.mem_map.mpr ⟨2, Finset.mem_univ _, rfl⟩
  · exact κ.injective.ne (by decide)
  · exact κ.injective.ne (by decide)
  · exact κ.injective.ne (by decide)
  · exact hκ1g
  · exact hκ3h
  · exact hκ2i


theorem partsContaining_eq_triple_of_nonroot
    {X : Type u} [DecidableEq X] {GR : RootedGraph X}
    (D : ValidDecomposition GR) {x : X} (hx : x ∉ GR.roots)
    {P Q S : Finset X}
    (hP : P ∈ D.decomposition.parts) (hQ : Q ∈ D.decomposition.parts)
    (hS : S ∈ D.decomposition.parts)
    (hxP : x ∈ P) (hxQ : x ∈ Q) (hxS : x ∈ S)
    (hPQ : P ≠ Q) (hPS : P ≠ S) (hQS : Q ≠ S) :
    D.partsContaining x = {P, Q, S} := by
  apply Finset.eq_of_subset_of_card_le
  · intro T hT
    have hcard := D.nonRoot_partDegree hx
    change (D.partsContaining x).card = 3 at hcard
    by_contra hnot
    simp only [Finset.mem_insert, Finset.mem_singleton, not_or] at hnot
    have hfour : ({T, P, Q, S} : Finset (Finset X)).card = 4 := by
      simp [hnot.1, hnot.2.1, hnot.2.2, hPQ, hPS, hQS,
        Ne.symm hPQ, Ne.symm hPS, Ne.symm hQS]
    have hsub : ({T, P, Q, S} : Finset (Finset X)) ⊆ D.partsContaining x := by
      intro A hA
      simp only [Finset.mem_insert, Finset.mem_singleton] at hA
      rcases hA with rfl | rfl | rfl | rfl
      · exact hT
      · exact D.decomposition.mem_partsContaining.mpr ⟨hP, hxP⟩
      · exact D.decomposition.mem_partsContaining.mpr ⟨hQ, hxQ⟩
      · exact D.decomposition.mem_partsContaining.mpr ⟨hS, hxS⟩
    have := Finset.card_le_card hsub
    omega
  · have hcard := D.nonRoot_partDegree hx
    change (D.partsContaining x).card = 3 at hcard
    simp [hPQ, hPS, hQS, hcard]

theorem neighbor_mem_one_of_three_parts_of_nonroot
    {X : Type u} [DecidableEq X] {GR : RootedGraph X}
    (D : ValidDecomposition GR) {x y : X} (hx : x ∉ GR.roots)
    {P Q S : Finset X}
    (hP : P ∈ D.decomposition.parts) (hQ : Q ∈ D.decomposition.parts)
    (hS : S ∈ D.decomposition.parts)
    (hxP : x ∈ P) (hxQ : x ∈ Q) (hxS : x ∈ S)
    (hPQ : P ≠ Q) (hPS : P ≠ S) (hQS : Q ≠ S)
    (hxy : GR.graph.Adj x y) : y ∈ P ∨ y ∈ Q ∨ y ∈ S := by
  let T := D.decomposition.closure hxy
  have hTcont : (T : Finset X) ∈ D.partsContaining x :=
    D.decomposition.mem_partsContaining.mpr
      ⟨T.property, D.decomposition.left_mem_closure hxy⟩
  rw [partsContaining_eq_triple_of_nonroot D hx hP hQ hS
    hxP hxQ hxS hPQ hPS hQS] at hTcont
  simp only [Finset.mem_insert, Finset.mem_singleton] at hTcont
  rcases hTcont with hTP | hTQ | hTS
  · left
    exact hTP ▸ D.decomposition.right_mem_closure hxy
  · right; left
    exact hTQ ▸ D.decomposition.right_mem_closure hxy
  · right; right
    exact hTS ▸ D.decomposition.right_mem_closure hxy


private theorem common_mem_or_eq_cross_for_attachment
    {V : Type*} {x y z : V} {g : Sym2 V}
    (hyz : y ≠ z)
    (hgy : ∃ w, w ∈ g ∧ w ∈ s(x, y))
    (hgz : ∃ w, w ∈ g ∧ w ∈ s(x, z)) :
    x ∈ g ∨ g = s(y, z) := by
  induction g using Sym2.ind with
  | h p q =>
    simp only [Sym2.mem_iff] at hgy hgz ⊢
    aesop

/-- In the diamond-free/K5-free setting, a line-graph triangle containing two
edges through a clique vertex cannot be the root-triangle using an outside
endpoint. -/
theorem common_clique_endpoint_of_adjacent_to_attachment_pair
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (hdiamond : IsDiamondFree F) (hK5 : F.CliqueFree 5)
    {K : Finset V} (hK : F.IsNClique 4 K)
    {a g x : F.edgeSet} {u v y : V}
    (huK : u ∈ K) (hvK : v ∈ K) (huv : u ≠ v) (hyK : y ∉ K)
    (ha : (a : Sym2 V) = s(u, v))
    (hg : (g : Sym2 V) = s(u, y))
    (hxa : F.lineGraph.Adj x a) (hxg : F.lineGraph.Adj x g) :
    u ∈ (x : Sym2 V) := by
  have hxa' : ∃ z, z ∈ (x : Sym2 V) ∧ z ∈ s(u, v) := by
    simpa [ha] using (SimpleGraph.lineGraph_adj_iff_exists.mp hxa).2
  have hxg' : ∃ z, z ∈ (x : Sym2 V) ∧ z ∈ s(u, y) := by
    simpa [hg] using (SimpleGraph.lineGraph_adj_iff_exists.mp hxg).2
  have hvy : v ≠ y := by
    intro h
    apply hyK
    simpa [← h] using hvK
  rcases common_mem_or_eq_cross_for_attachment
      hvy hxa' hxg' with hu | hx
  · exact hu
  · exfalso
    have hyu : y ≠ u := fun h => hyK (h ▸ huK)
    have hyv : y ≠ v := fun h => hyK (h ▸ hvK)
    have hyuAdj : F.Adj y u := by
      rw [← F.mem_edgeSet]
      simpa [hg, Sym2.eq_swap] using g.property
    have hyvAdj : F.Adj y v := by
      rw [← F.mem_edgeSet]
      simpa [hx, Sym2.eq_swap] using x.property
    have hle := outside_clique_four_attaches_at_most_one F hdiamond hK5 hK hyK
    have huFilter : u ∈ K.filter fun z => F.Adj y z := by simp [huK, hyuAdj]
    have hvFilter : v ∈ K.filter fun z => F.Adj y z := by simp [hvK, hyvAdj]
    have htwo : 1 < (K.filter fun z => F.Adj y z).card :=
      Finset.one_lt_card.mpr ⟨u, huFilter, v, hvFilter, huv⟩
    omega


theorem no_edge_adjacent_to_displayed_k4_face_345
    {V : Type u} {F : SimpleGraph V}
    (κ : completeGraph (Fin 4) ↪g F) (g : F.edgeSet)
    (hg3 : F.lineGraph.Adj g (displayedK4EdgeEmbedding κ 3))
    (hg4 : F.lineGraph.Adj g (displayedK4EdgeEmbedding κ 4))
    (hg5 : F.lineGraph.Adj g (displayedK4EdgeEmbedding κ 5)) : False := by
  apply no_edge_adjacent_to_triangle_edges
    (displayedK4EdgeEmbedding κ 3)
    (displayedK4EdgeEmbedding κ 4)
    (displayedK4EdgeEmbedding κ 5) g
  · rfl
  · rfl
  · exact Sym2.eq_swap
  · exact κ.injective.ne (by decide)
  · exact κ.injective.ne (by decide)
  · exact κ.injective.ne (by decide)
  · exact hg3
  · exact hg4
  · exact hg5

theorem disjoint_of_restrict_pairs_of_no_adjacent_four
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (R : Set F.edgeSet)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    (κ : completeGraph (Fin 4) ↪g F) {i j k l : Fin 6}
    (hpairs : Disjoint ({i, j} : Finset (Fin 6)) ({k, l} : Finset (Fin 6)))
    (P Q : D.Part)
    (hP : TriangleEdgeDecomposition.restrictPart
      (displayedK4Edges κ) P =
        {displayedK4EdgeEquiv κ i, displayedK4EdgeEquiv κ j})
    (hQ : TriangleEdgeDecomposition.restrictPart
      (displayedK4Edges κ) Q =
        {displayedK4EdgeEquiv κ k, displayedK4EdgeEquiv κ l})
    (hNo : ∀ g : F.edgeSet,
      F.lineGraph.Adj g (displayedK4EdgeEmbedding κ i) →
      F.lineGraph.Adj g (displayedK4EdgeEmbedding κ j) →
      F.lineGraph.Adj g (displayedK4EdgeEmbedding κ k) →
      F.lineGraph.Adj g (displayedK4EdgeEmbedding κ l) → False) :
    Disjoint (P : Finset F.edgeSet) (Q : Finset F.edgeSet) := by
  apply Finset.disjoint_left.mpr
  intro g hgP hgQ
  have hgU : g ∉ displayedK4Edges κ := by
    intro hgU
    let gu : displayedK4Edges κ := ⟨g, hgU⟩
    have hguP : gu ∈ TriangleEdgeDecomposition.restrictPart
        (displayedK4Edges κ) (P : Finset F.edgeSet) :=
      TriangleEdgeDecomposition.mem_restrictPart.mpr hgP
    have hguQ : gu ∈ TriangleEdgeDecomposition.restrictPart
        (displayedK4Edges κ) (Q : Finset F.edgeSet) :=
      TriangleEdgeDecomposition.mem_restrictPart.mpr hgQ
    rw [hP] at hguP
    rw [hQ] at hguQ
    simp only [Finset.mem_insert, Finset.mem_singleton] at hguP hguQ
    rcases hguP with hguP | hguP <;>
      rcases hguQ with hguQ | hguQ
    · have hik : i = k := (displayedK4EdgeEquiv κ).injective
        (hguP.symm.trans hguQ)
      have hnot : i ∉ ({k, l} : Finset (Fin 6)) :=
        Finset.disjoint_left.mp hpairs (by simp)
      exact hnot (by simp [hik])
    · have hil : i = l := (displayedK4EdgeEquiv κ).injective
        (hguP.symm.trans hguQ)
      have hnot : i ∉ ({k, l} : Finset (Fin 6)) :=
        Finset.disjoint_left.mp hpairs (by simp)
      exact hnot (by simp [hil])
    · have hjk : j = k := (displayedK4EdgeEquiv κ).injective
        (hguP.symm.trans hguQ)
      have hnot : j ∉ ({k, l} : Finset (Fin 6)) :=
        Finset.disjoint_left.mp hpairs (by simp)
      exact hnot (by simp [hjk])
    · have hjl : j = l := (displayedK4EdgeEquiv κ).injective
        (hguP.symm.trans hguQ)
      have hnot : j ∉ ({k, l} : Finset (Fin 6)) :=
        Finset.disjoint_left.mp hpairs (by simp)
      exact hnot (by simp [hjl])
  have hiP : displayedK4EdgeEmbedding κ i ∈ (P : Finset F.edgeSet) := by
    have hu : displayedK4EdgeEquiv κ i ∈
        TriangleEdgeDecomposition.restrictPart
          (displayedK4Edges κ) (P : Finset F.edgeSet) := by
      rw [hP]
      simp
    exact TriangleEdgeDecomposition.mem_restrictPart.mp hu
  have hjP : displayedK4EdgeEmbedding κ j ∈ (P : Finset F.edgeSet) := by
    have hu : displayedK4EdgeEquiv κ j ∈
        TriangleEdgeDecomposition.restrictPart
          (displayedK4Edges κ) (P : Finset F.edgeSet) := by
      rw [hP]
      simp
    exact TriangleEdgeDecomposition.mem_restrictPart.mp hu
  have hkQ : displayedK4EdgeEmbedding κ k ∈ (Q : Finset F.edgeSet) := by
    have hu : displayedK4EdgeEquiv κ k ∈
        TriangleEdgeDecomposition.restrictPart
          (displayedK4Edges κ) (Q : Finset F.edgeSet) := by
      rw [hQ]
      simp
    exact TriangleEdgeDecomposition.mem_restrictPart.mp hu
  have hlQ : displayedK4EdgeEmbedding κ l ∈ (Q : Finset F.edgeSet) := by
    have hu : displayedK4EdgeEquiv κ l ∈
        TriangleEdgeDecomposition.restrictPart
          (displayedK4Edges κ) (Q : Finset F.edgeSet) := by
      rw [hQ]
      simp
    exact TriangleEdgeDecomposition.mem_restrictPart.mp hu
  have hgi : g ≠ displayedK4EdgeEmbedding κ i := by
    intro heq
    apply hgU
    rw [heq]
    exact Finset.mem_map.mpr ⟨i, Finset.mem_univ _, rfl⟩
  have hgj : g ≠ displayedK4EdgeEmbedding κ j := by
    intro heq
    apply hgU
    rw [heq]
    exact Finset.mem_map.mpr ⟨j, Finset.mem_univ _, rfl⟩
  have hgk : g ≠ displayedK4EdgeEmbedding κ k := by
    intro heq
    apply hgU
    rw [heq]
    exact Finset.mem_map.mpr ⟨k, Finset.mem_univ _, rfl⟩
  have hgl : g ≠ displayedK4EdgeEmbedding κ l := by
    intro heq
    apply hgU
    rw [heq]
    exact Finset.mem_map.mpr ⟨l, Finset.mem_univ _, rfl⟩
  apply hNo g
  · exact D.decomposition.adj_of_mem_part P.property hgP hiP hgi
  · exact D.decomposition.adj_of_mem_part P.property hgP hjP hgj
  · exact D.decomposition.adj_of_mem_part Q.property hgQ hkQ hgk
  · exact D.decomposition.adj_of_mem_part Q.property hgQ hlQ hgl



theorem false_of_two_profile_matching_four
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (R : Set F.edgeSet)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    (κ : completeGraph (Fin 4) ↪g F)
    {W : Type v} (F' : SimpleGraph W)
    (hI : D.intersectionGraph ≃g F'.lineGraph)
    (t₀ t₁ : Fin 8) (a b c x y z : Fin 6)
    (hcenter : k4Triangle t₀ = {a, b, c})
    (hS : K4Profile.ofRestricted
        (D.decomposition.restrict (displayedK4Edges κ))
        (displayedK4EdgeEquiv κ) = {t₀, t₁})
    (hax : canonicalK4LineGraph.Adj a x)
    (hby : canonicalK4LineGraph.Adj b y)
    (hcz : canonicalK4LineGraph.Adj c z)
    (hresax : ∀ t ∈ ({t₀, t₁} : Finset (Fin 8)),
      ¬ (a ∈ k4Triangle t ∧ x ∈ k4Triangle t))
    (hresby : ∀ t ∈ ({t₀, t₁} : Finset (Fin 8)),
      ¬ (b ∈ k4Triangle t ∧ y ∈ k4Triangle t))
    (hrescz : ∀ t ∈ ({t₀, t₁} : Finset (Fin 8)),
      ¬ (c ∈ k4Triangle t ∧ z ∈ k4Triangle t))
    (hdaxby : Disjoint ({a, x} : Finset (Fin 6)) {b, y})
    (hdaxcz : Disjoint ({a, x} : Finset (Fin 6)) {c, z})
    (hdbycz : Disjoint ({b, y} : Finset (Fin 6)) {c, z})
    (hNoAB : ∀ g : F.edgeSet,
      F.lineGraph.Adj g (displayedK4EdgeEmbedding κ a) →
      F.lineGraph.Adj g (displayedK4EdgeEmbedding κ x) →
      F.lineGraph.Adj g (displayedK4EdgeEmbedding κ b) →
      F.lineGraph.Adj g (displayedK4EdgeEmbedding κ y) → False)
    (hNoAC : ∀ g : F.edgeSet,
      F.lineGraph.Adj g (displayedK4EdgeEmbedding κ a) →
      F.lineGraph.Adj g (displayedK4EdgeEmbedding κ x) →
      F.lineGraph.Adj g (displayedK4EdgeEmbedding κ c) →
      F.lineGraph.Adj g (displayedK4EdgeEmbedding κ z) → False)
    (hNoBC : ∀ g : F.edgeSet,
      F.lineGraph.Adj g (displayedK4EdgeEmbedding κ b) →
      F.lineGraph.Adj g (displayedK4EdgeEmbedding κ y) →
      F.lineGraph.Adj g (displayedK4EdgeEmbedding κ c) →
      F.lineGraph.Adj g (displayedK4EdgeEmbedding κ z) → False) : False := by
  let e : Fin 6 → F.edgeSet := displayedK4EdgeEmbedding κ
  have ht₀ : t₀ ∈ K4Profile.ofRestricted
      (D.decomposition.restrict (displayedK4Edges κ))
      (displayedK4EdgeEquiv κ) := by rw [hS]; simp
  have hP0 := mem_ambient_k4Triangle_of_mem_profile_early F R D κ t₀ ht₀
  let P0 : D.Part := ⟨(k4Triangle t₀).map
    (displayedK4EdgeEmbedding κ),
    (D.decomposition.mem_triangleParts.mp hP0).1⟩
  have hP0set : (P0 : Finset F.edgeSet) = {e a, e b, e c} := by
    simp [P0, e, hcenter]
  have hrax : ∀ t ∈ K4Profile.ofRestricted
      (D.decomposition.restrict (displayedK4Edges κ))
      (displayedK4EdgeEquiv κ),
      ¬ (a ∈ k4Triangle t ∧ x ∈ k4Triangle t) := by
    intro t ht; exact hresax t (hS ▸ ht)
  have hrby : ∀ t ∈ K4Profile.ofRestricted
      (D.decomposition.restrict (displayedK4Edges κ))
      (displayedK4EdgeEquiv κ),
      ¬ (b ∈ k4Triangle t ∧ y ∈ k4Triangle t) := by
    intro t ht; exact hresby t (hS ▸ ht)
  have hrcz : ∀ t ∈ K4Profile.ofRestricted
      (D.decomposition.restrict (displayedK4Edges κ))
      (displayedK4EdgeEquiv κ),
      ¬ (c ∈ k4Triangle t ∧ z ∈ k4Triangle t) := by
    intro t ht; exact hrescz t (hS ▸ ht)
  obtain ⟨Pax, hPax⟩ := exists_ambient_part_for_k4_residual_pair
    F R D κ hax hrax
  obtain ⟨Pby, hPby⟩ := exists_ambient_part_for_k4_residual_pair
    F R D κ hby hrby
  obtain ⟨Pcz, hPcz⟩ := exists_ambient_part_for_k4_residual_pair
    F R D κ hcz hrcz
  have hdAB : Disjoint (Pax : Finset F.edgeSet) (Pby : Finset F.edgeSet) :=
    disjoint_of_restrict_pairs_of_no_adjacent_four F R D κ hdaxby
      Pax Pby hPax hPby hNoAB
  have hdAC : Disjoint (Pax : Finset F.edgeSet) (Pcz : Finset F.edgeSet) :=
    disjoint_of_restrict_pairs_of_no_adjacent_four F R D κ hdaxcz
      Pax Pcz hPax hPcz hNoAC
  have hdBC : Disjoint (Pby : Finset F.edgeSet) (Pcz : Finset F.edgeSet) :=
    disjoint_of_restrict_pairs_of_no_adjacent_four F R D κ hdbycz
      Pby Pcz hPby hPcz hNoBC
  have hea : e a ∈ (Pax : Finset F.edgeSet) := by
    have hu : displayedK4EdgeEquiv κ a ∈
        TriangleEdgeDecomposition.restrictPart
          (displayedK4Edges κ) (Pax : Finset F.edgeSet) := by rw [hPax]; simp
    exact TriangleEdgeDecomposition.mem_restrictPart.mp hu
  have heb : e b ∈ (Pby : Finset F.edgeSet) := by
    have hu : displayedK4EdgeEquiv κ b ∈
        TriangleEdgeDecomposition.restrictPart
          (displayedK4Edges κ) (Pby : Finset F.edgeSet) := by rw [hPby]; simp
    exact TriangleEdgeDecomposition.mem_restrictPart.mp hu
  have hec : e c ∈ (Pcz : Finset F.edgeSet) := by
    have hu : displayedK4EdgeEquiv κ c ∈
        TriangleEdgeDecomposition.restrictPart
          (displayedK4Edges κ) (Pcz : Finset F.edgeSet) := by rw [hPcz]; simp
    exact TriangleEdgeDecomposition.mem_restrictPart.mp hu
  exact false_of_triangle_part_and_three_disjoint_parts
    D.decomposition hI (P := P0) (Q₁ := Pax) (Q₂ := Pby) (Q₃ := Pcz)
    hP0set hea heb hec hdAB hdAC hdBC

theorem false_of_all_two_profiles
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj] [DecidableRel F.lineGraph.Adj]
    (R : Set F.edgeSet)
    (D : ValidDecomposition ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    (κ : completeGraph (Fin 4) ↪g F) {W : Type v} (F' : SimpleGraph W)
    (hI : D.intersectionGraph ≃g F'.lineGraph)
    (hS : let S := (K4Profile.ofRestricted
        (D.decomposition.restrict (displayedK4Edges κ)) (displayedK4EdgeEquiv κ))
      S = {0,7} ∨ S = {1,6} ∨ S = {2,5} ∨ S = {3,4}) : False := by
  dsimp only at hS
  rcases hS with hS | hS | hS | hS
  · exact false_of_k4_profile_07 F R D κ F' hI hS
  · apply false_of_two_profile_matching_four F R D κ F' hI
      1 6 0 4 5 1 2 3 (by decide +kernel) hS
      (by decide) (by decide) (by decide)
      (by decide +kernel) (by decide +kernel) (by decide +kernel)
      (by decide) (by decide) (by decide)
    · intro g h0 h1 h4 h2; exact no_edge_adjacent_to_displayed_k4_face_024 κ g h0 h2 h4
    · intro g h0 h1 h5 h3; exact no_edge_adjacent_to_displayed_k4_face_015 κ g h0 h1 h5
    · intro g h4 h2 h5 h3; exact no_edge_adjacent_to_displayed_k4_face_345 κ g h3 h4 h5
  · apply false_of_two_profile_matching_four F R D κ F' hI
      2 5 1 3 5 0 2 4 (by decide +kernel) hS
      (by decide) (by decide) (by decide)
      (by decide +kernel) (by decide +kernel) (by decide +kernel)
      (by decide) (by decide) (by decide)
    · intro g h1 h0 h3 h2; exact no_edge_adjacent_to_displayed_k4_face_123 κ g h1 h3 h2
    · intro g h1 h0 h5 h4; exact no_edge_adjacent_to_displayed_k4_face_015 κ g h0 h1 h5
    · intro g h3 h2 h5 h4; exact no_edge_adjacent_to_displayed_k4_face_345 κ g h3 h4 h5
  · apply false_of_two_profile_matching_four F R D κ F' hI
      3 4 2 3 4 0 1 5 (by decide +kernel) hS
      (by decide) (by decide) (by decide)
      (by decide +kernel) (by decide +kernel) (by decide +kernel)
      (by decide) (by decide) (by decide)
    · intro g h2 h0 h3 h1; exact no_edge_adjacent_to_displayed_k4_face_123 κ g h1 h3 h2
    · intro g h2 h0 h4 h5; exact no_edge_adjacent_to_displayed_k4_face_024 κ g h0 h2 h4
    · intro g h3 h1 h4 h5; exact no_edge_adjacent_to_displayed_k4_face_345 κ g h3 h4 h5




set_option maxHeartbeats 800000 in
noncomputable def incidenceGraph_iso_figureG6d_of_displayed_k4_geometry
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (R : Set F.edgeSet)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    (κ : completeGraph (Fin 4) ↪g F)
    (g h i : F.edgeSet)
    (hgU : g ∉ displayedK4Edges κ)
    (hhU : h ∉ displayedK4Edges κ)
    (hiU : i ∉ displayedK4Edges κ)
    (hgh : g ≠ h) (hgi : g ≠ i) (hhi : h ≠ i)
    (hsurj : Function.Surjective
      (![displayedK4EdgeEmbedding κ 0, displayedK4EdgeEmbedding κ 1,
         displayedK4EdgeEmbedding κ 2, displayedK4EdgeEmbedding κ 3,
         displayedK4EdgeEmbedding κ 4, displayedK4EdgeEmbedding κ 5,
         g, h, i] : Fin 9 → F.edgeSet))
    (hgR : g ∈ R) (hhR : h ∈ R) (hiR : i ∈ R)
    (habf : ({displayedK4EdgeEmbedding κ 0,
      displayedK4EdgeEmbedding κ 1,
      displayedK4EdgeEmbedding κ 5} : Finset F.edgeSet) ∈ D.decomposition.parts)
    (hace : ({displayedK4EdgeEmbedding κ 0,
      displayedK4EdgeEmbedding κ 2,
      displayedK4EdgeEmbedding κ 4} : Finset F.edgeSet) ∈ D.decomposition.parts)
    (hdef : ({displayedK4EdgeEmbedding κ 3,
      displayedK4EdgeEmbedding κ 4,
      displayedK4EdgeEmbedding κ 5} : Finset F.edgeSet) ∈ D.decomposition.parts)
    (hbcg : ({displayedK4EdgeEmbedding κ 1,
      displayedK4EdgeEmbedding κ 2, g} : Finset F.edgeSet) ∈ D.decomposition.parts)
    (hcdh : ({displayedK4EdgeEmbedding κ 2,
      displayedK4EdgeEmbedding κ 3, h} : Finset F.edgeSet) ∈ D.decomposition.parts)
    (hbdi : ({displayedK4EdgeEmbedding κ 1,
      displayedK4EdgeEmbedding κ 3, i} : Finset F.edgeSet) ∈ D.decomposition.parts)
    (hag : ({displayedK4EdgeEmbedding κ 0, g} : Finset F.edgeSet) ∈
      D.decomposition.parts)
    (heh : ({displayedK4EdgeEmbedding κ 4, h} : Finset F.edgeSet) ∈
      D.decomposition.parts)
    (hfi : ({displayedK4EdgeEmbedding κ 5, i} : Finset F.edgeSet) ∈
      D.decomposition.parts) :
    D.incidenceGraph ≃g figureG6d := by
  let a := displayedK4EdgeEmbedding κ 0
  let b := displayedK4EdgeEmbedding κ 1
  let c := displayedK4EdgeEmbedding κ 2
  let d := displayedK4EdgeEmbedding κ 3
  let e := displayedK4EdgeEmbedding κ 4
  let f := displayedK4EdgeEmbedding κ 5
  have hfirst (p q : Fin 6) :
      displayedK4EdgeEmbedding κ p = displayedK4EdgeEmbedding κ q → p = q :=
    fun hpq => (displayedK4EdgeEmbedding κ).injective hpq
  have hgFirst (p : Fin 6) : displayedK4EdgeEmbedding κ p ≠ g := by
    intro hp
    apply hgU
    rw [← hp]
    exact Finset.mem_map.mpr ⟨p, Finset.mem_univ _, rfl⟩
  have hhFirst (p : Fin 6) : displayedK4EdgeEmbedding κ p ≠ h := by
    intro hp
    apply hhU
    rw [← hp]
    exact Finset.mem_map.mpr ⟨p, Finset.mem_univ _, rfl⟩
  have hiFirst (p : Fin 6) : displayedK4EdgeEmbedding κ p ≠ i := by
    intro hp
    apply hiU
    rw [← hp]
    exact Finset.mem_map.mpr ⟨p, Finset.mem_univ _, rfl⟩
  have hinj : Function.Injective
      (![a, b, c, d, e, f, g, h, i] : Fin 9 → F.edgeSet) := by
    intro p q hpq
    fin_cases p <;> fin_cases q <;>
      simp_all [a, b, c, d, e, f]
  apply incidenceGraph_iso_figureG6d_of_displayed_mem D a b c d e f g h i
    hinj hsurj hgR hhR hiR
  intro P hP
  simp only [displayedG6dParts, Finset.mem_insert, Finset.mem_singleton] at hP
  rcases hP with rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl
  · exact habf
  · exact hace
  · exact hdef
  · exact hbcg
  · exact hcdh
  · exact hbdi
  · exact hag
  · exact heh
  · exact hfi

private def fin6Map {X : Type*} (p0 p1 p2 p3 p4 p5 : X) : Fin 6 → X :=
  fun i => if i.val = 0 then p0 else if i.val = 1 then p1 else
    if i.val = 2 then p2 else if i.val = 3 then p3 else
    if i.val = 4 then p4 else p5

theorem false_of_beineke_h_configuration
    {X : Type u} {W : Type v} {G : SimpleGraph X} {H : SimpleGraph W}
    (hI : G ≃g H.lineGraph) {p0 p1 p2 p3 p4 p5 : X}
    (hinj : Function.Injective (fin6Map p0 p1 p2 p3 p4 p5))
    (h01 : G.Adj p0 p1) (h02 : G.Adj p0 p2) (h03 : G.Adj p0 p3)
    (h04 : G.Adj p0 p4) (h12 : G.Adj p1 p2) (h23 : G.Adj p2 p3)
    (h34 : G.Adj p3 p4) (h35 : G.Adj p3 p5) (h45 : G.Adj p4 p5)
    (hn05 : ¬ G.Adj p0 p5) (hn13 : ¬ G.Adj p1 p3)
    (hn14 : ¬ G.Adj p1 p4) (hn15 : ¬ G.Adj p1 p5)
    (hn24 : ¬ G.Adj p2 p4)
    (hn25 : ¬ G.Adj p2 p5) : False := by
  have hObs : SimpleGraph.IsIndContained
      (SimpleGraph.Beineke.Obstruction.graph .h) G := by
    let f := fin6Map p0 p1 p2 p3 p4 p5
    refine ⟨{ toFun := f, inj' := hinj, map_rel_iff' := ?_ }⟩
    intro i j
    change G.Adj (f i) (f j) ↔ _
    fin_cases i <;> fin_cases j <;> simp [f, fin6Map]
    all_goals
      simp [SimpleGraph.Beineke.Obstruction.graph,
        SimpleGraph.Beineke.Obstruction.adj,
        SimpleGraph.Beineke.Obstruction.adjNat,
        SimpleGraph.Beineke.Obstruction.edgeList,
        h01, h02, h03, h04, h12, h23, h34, h35, h45,
        h01.symm, h02.symm, h03.symm, h04.symm, h12.symm,
        h23.symm, h34.symm, h35.symm, h45.symm,
        hn05, hn13, hn14, hn15, hn24, hn25, G.loopless, G.adj_comm]
    all_goals exact by decide
  exact SimpleGraph.Beineke.not_indContained_of_iso_lineGraph hI .h hObs


theorem false_of_good_profile_beineke_h_parts
    {X : Type u} [DecidableEq X] {GR : RootedGraph X}
    (D : ValidDecomposition GR)
    {W : Type v} {H : SimpleGraph W}
    (hI : D.intersectionGraph ≃g H.lineGraph)
    {a b c d f g i : X}
    (P0 P1 P2 P3 P4 P5 : D.Part)
    (hinj : Function.Injective (fin6Map P0 P1 P2 P3 P4 P5))
    (hP0 : (P0 : Finset X) = {b, c, g})
    (hgP1 : g ∈ (P1 : Finset X))
    (hP2 : (P2 : Finset X) = {a, g})
    (hP3 : (P3 : Finset X) = {a, b, f})
    (hP4 : (P4 : Finset X) = {b, d, i})
    (hP5 : (P5 : Finset X) = {f, i})
    (hd05 : Disjoint (P0 : Finset X) (P5 : Finset X))
    (hd13 : Disjoint (P1 : Finset X) (P3 : Finset X))
    (hd14 : Disjoint (P1 : Finset X) (P4 : Finset X))
    (hd15 : Disjoint (P1 : Finset X) (P5 : Finset X))
    (hd24 : Disjoint (P2 : Finset X) (P4 : Finset X))
    (hd25 : Disjoint (P2 : Finset X) (P5 : Finset X)) : False := by
  have pne (r s : Fin 6) (hrs : r ≠ s) :
      fin6Map P0 P1 P2 P3 P4 P5 r ≠ fin6Map P0 P1 P2 P3 P4 P5 s :=
    hinj.ne hrs
  have h01ne : P0 ≠ P1 := by simpa [fin6Map] using pne 0 1 (by decide)
  have h02ne : P0 ≠ P2 := by simpa [fin6Map] using pne 0 2 (by decide)
  have h03ne : P0 ≠ P3 := by simpa [fin6Map] using pne 0 3 (by decide)
  have h04ne : P0 ≠ P4 := by simpa [fin6Map] using pne 0 4 (by decide)
  have h12ne : P1 ≠ P2 := by simpa [fin6Map] using pne 1 2 (by decide)
  have h23ne : P2 ≠ P3 := by simpa [fin6Map] using pne 2 3 (by decide)
  have h34ne : P3 ≠ P4 := by simpa [fin6Map] using pne 3 4 (by decide)
  have h35ne : P3 ≠ P5 := by simpa [fin6Map] using pne 3 5 (by decide)
  have h45ne : P4 ≠ P5 := by simpa [fin6Map] using pne 4 5 (by decide)
  have hadj {P Q : D.Part} (hPQ : P ≠ Q) {x : X}
      (hxP : x ∈ (P : Finset X)) (hxQ : x ∈ (Q : Finset X)) :
      D.intersectionGraph.Adj P Q := ⟨hPQ, x, hxP, hxQ⟩
  have hnon {P Q : D.Part} (hd : Disjoint (P : Finset X) (Q : Finset X)) :
      ¬ D.intersectionGraph.Adj P Q := by
    rintro ⟨_, x, hxP, hxQ⟩
    exact Finset.disjoint_left.mp hd hxP hxQ
  apply false_of_beineke_h_configuration hI hinj
  · exact hadj (x := g) h01ne (by simp [hP0]) hgP1
  · exact hadj (x := g) h02ne (by simp [hP0]) (by simp [hP2])
  · exact hadj (x := b) h03ne (by simp [hP0]) (by simp [hP3])
  · exact hadj (x := b) h04ne (by simp [hP0]) (by simp [hP4])
  · exact hadj (x := g) h12ne hgP1 (by simp [hP2])
  · exact hadj (x := a) h23ne (by simp [hP2]) (by simp [hP3])
  · exact hadj (x := b) h34ne (by simp [hP3]) (by simp [hP4])
  · exact hadj (x := f) h35ne (by simp [hP3]) (by simp [hP5])
  · exact hadj (x := i) h45ne (by simp [hP4]) (by simp [hP5])
  · exact hnon hd05
  · exact hnon hd13
  · exact hnon hd14
  · exact hnon hd15
  · exact hnon hd24
  · exact hnon hd25


theorem exists_lineGraph_neighbor_at_other_endpoint_of_not_pendant
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (g : F.edgeSet) {v : V} (hv : v ∈ (g : Sym2 V))
    (hnot : ¬ F.IsPendantEdge g) :
    ∃ j : F.edgeSet, F.lineGraph.Adj g j ∧ v ∉ (j : Sym2 V) := by
  let y := Sym2.Mem.other hv
  have hy : y ∈ (g : Sym2 V) := Sym2.other_mem hv
  have hvy : v ≠ y := (F.edge_other_ne g.property hv).symm
  have hvyAdj : F.Adj v y := by
    have heq : (g : Sym2 V) = s(v, y) := (Sym2.other_spec hv).symm
    rw [← F.mem_edgeSet, ← heq]
    exact g.property
  have hdy_ne : F.degree y ≠ 1 := by
    intro hdy
    exact hnot ⟨y, hy, hdy⟩
  have hvN : v ∈ F.neighborFinset y := by simpa using hvyAdj.symm
  have hcardpos : 0 < (F.neighborFinset y).card := Finset.card_pos.mpr ⟨v, hvN⟩
  have hcardne : (F.neighborFinset y).card ≠ 1 := by
    rw [F.card_neighborFinset_eq_degree]
    exact hdy_ne
  have hcardtwo : 2 ≤ (F.neighborFinset y).card := by
    omega
  have herase : 0 < ((F.neighborFinset y).erase v).card := by
    rw [Finset.card_erase_of_mem hvN]
    omega
  obtain ⟨z, hz⟩ := Finset.card_pos.mp herase
  have hzN : z ∈ F.neighborFinset y := Finset.mem_of_mem_erase hz
  have hzv : z ≠ v := (Finset.mem_erase.mp hz).1
  have hyz : F.Adj y z := by simpa using hzN
  let j : F.edgeSet := ⟨s(y,z), (F.mem_edgeSet).2 hyz⟩
  refine ⟨j, ?_, ?_⟩
  · rw [SimpleGraph.lineGraph_adj_iff_exists]
    refine ⟨?_, y, hy, by simp [j]⟩
    intro e
    have he := congrArg Subtype.val e
    change (g : Sym2 V) = s(y,z) at he
    have hvj : v ∈ s(y,z) := he ▸ hv
    simp only [Sym2.mem_iff] at hvj
    rcases hvj with hvyeq | hvzeq
    · exact hvy hvyeq
    · exact hzv hvzeq.symm
  · simp only [j, Sym2.mem_iff, not_or]
    exact ⟨hvy, hzv.symm⟩


private theorem common_center_or_cross
    {V : Type*} {u v w : V} {g : Sym2 V}
    (hvw : v ≠ w)
    (hgv : ∃ x, x ∈ g ∧ x ∈ s(u, v))
    (hgw : ∃ x, x ∈ g ∧ x ∈ s(u, w)) :
    u ∈ g ∨ g = s(v, w) := by
  induction g using Sym2.ind with
  | h p q =>
    simp only [Sym2.mem_iff] at hgv hgw ⊢
    aesop

theorem adjacent_to_third_displayed_star_edge
    {V : Type u} {F : SimpleGraph V}
    (κ : completeGraph (Fin 4) ↪g F)
    (g ex ey ez : F.edgeSet) (u x y z : Fin 4)
    (hux : u ≠ x) (huy : u ≠ y) (huz : u ≠ z) (hyz : y ≠ z)
    (hex : (ex : Sym2 V) = s(κ u, κ x))
    (hey : (ey : Sym2 V) = s(κ u, κ y))
    (hez : (ez : Sym2 V) = s(κ u, κ z))
    (hgU : g ∉ displayedK4Edges κ)
    (hgy : F.lineGraph.Adj g ey)
    (hgz : F.lineGraph.Adj g ez) :
    F.lineGraph.Adj ex g := by
  have hgy' : ∃ a, a ∈ (g : Sym2 V) ∧ a ∈ s(κ u, κ y) := by
    simpa [hey] using (SimpleGraph.lineGraph_adj_iff_exists.mp hgy).2
  have hgz' : ∃ a, a ∈ (g : Sym2 V) ∧ a ∈ s(κ u, κ z) := by
    simpa [hez] using (SimpleGraph.lineGraph_adj_iff_exists.mp hgz).2
  have hukg : κ u ∈ (g : Sym2 V) := by
    rcases common_center_or_cross (κ.injective.ne hyz) hgy' hgz' with hu | hg
    · exact hu
    · exfalso
      apply hgU
      apply edge_mem_displayedK4Edges_of_two_vertex_mem κ g y z hyz
      · rw [hg]; simp
      · rw [hg]; simp
  rw [SimpleGraph.lineGraph_adj_iff_exists]
  refine ⟨?_, κ u, ?_, hukg⟩
  · intro h
    apply hgU
    rw [← h]
    apply edge_mem_displayedK4Edges_of_two_vertex_mem κ ex u x hux
    · rw [hex]; simp
    · rw [hex]; simp
  · rw [hex]
    simp

private theorem exists_third_of_triangle_part_with_restrict_pair
    {V : Type u} [DecidableEq V] {G : SimpleGraph V}
    (D : TriangleEdgeDecomposition G) {U : Finset V}
    (P : D.Part) {x y : U}
    (hxy : (x : V) ≠ y)
    (hP : (P : Finset V) ∈ D.triangleParts)
    (hrestrict : TriangleEdgeDecomposition.restrictPart U P = {x, y}) :
    ∃ g : V, g ∉ U ∧ g ≠ x ∧ g ≠ y ∧
      (P : Finset V) = {(x : V), (y : V), g} := by
  have hxP : (x : V) ∈ (P : Finset V) := by
    apply TriangleEdgeDecomposition.mem_restrictPart.mp
    rw [hrestrict]
    simp
  have hyP : (y : V) ∈ (P : Finset V) := by
    apply TriangleEdgeDecomposition.mem_restrictPart.mp
    rw [hrestrict]
    simp
  have hcard : (P : Finset V).card = 3 :=
    (D.mem_triangleParts.mp hP).2
  have hyErase : (y : V) ∈ (P : Finset V).erase x :=
    Finset.mem_erase.mpr ⟨hxy.symm, hyP⟩
  have hcardErase : ((P : Finset V).erase x).card = 2 := by
    rw [Finset.card_erase_of_mem hxP, hcard]
  have hcardEraseErase : (((P : Finset V).erase x).erase y).card = 1 := by
    rw [Finset.card_erase_of_mem hyErase, hcardErase]
  obtain ⟨g, hg⟩ := Finset.card_eq_one.mp hcardEraseErase
  have hgmem : g ∈ (((P : Finset V).erase x).erase y) := by simp [hg]
  have hgx : g ≠ x :=
    (Finset.mem_erase.mp (Finset.mem_erase.mp hgmem).2).1
  have hgy : g ≠ y := (Finset.mem_erase.mp hgmem).1
  have hPset : (P : Finset V) = {(x : V), (y : V), g} := by
    calc
      (P : Finset V) = insert (x : V) ((P : Finset V).erase x) :=
        (Finset.insert_erase hxP).symm
      _ = insert (x : V) (insert (y : V)
          (((P : Finset V).erase x).erase y)) := by
        rw [Finset.insert_erase hyErase]
      _ = {(x : V), (y : V), g} := by rw [hg]
  have hgU : g ∉ U := by
    intro hgU
    let gu : U := ⟨g, hgU⟩
    have hgu : gu ∈ TriangleEdgeDecomposition.restrictPart U P :=
      TriangleEdgeDecomposition.mem_restrictPart.mpr (by
        change g ∈ (P : Finset V)
        rw [hPset]
        simp)
    rw [hrestrict] at hgu
    simp only [Finset.mem_insert, Finset.mem_singleton] at hgu
    rcases hgu with hgu | hgu
    · exact hgx (congrArg Subtype.val hgu)
    · exact hgy (congrArg Subtype.val hgu)
  exact ⟨g, hgU, hgx, hgy, hPset⟩

theorem false_of_bad_three_profile_data
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (R : Set F.edgeSet)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    (κ : completeGraph (Fin 4) ↪g F)
    {W : Type v} [Fintype W] [DecidableEq W]
    (F' : SimpleGraph W) [DecidableRel F'.Adj]
    [DecidableRel F'.lineGraph.Adj]
    (hI : D.intersectionGraph ≃g F'.lineGraph)
    (hPendant : ∀ T : D.Part,
      (T : Finset F.edgeSet) ∈ D.edgeParts → F'.IsPendantEdge (hI T))
    (S0 : Finset (Fin 8))
    (hS : K4Profile.ofRestricted
      (D.decomposition.restrict (displayedK4Edges κ))
      (displayedK4EdgeEquiv κ) = S0)
    (tc tq : Fin 8) (x y z : Fin 6)
    (htcS : tc ∈ S0) (htqS : tq ∈ S0)
    (hxTc : x ∈ k4Triangle tc)
    (hyTc : y ∉ k4Triangle tc) (hzTc : z ∉ k4Triangle tc)
    (hzTq : z ∈ k4Triangle tq)
    (hTqPair : Disjoint (k4Triangle tq) ({x, y} : Finset (Fin 6)))
    (hxy : x ≠ y) (hxz : x ≠ z) (hyz : y ≠ z)
    (hadjxy : canonicalK4LineGraph.Adj x y)
    (hadjxz : canonicalK4LineGraph.Adj x z)
    (hadjyz : canonicalK4LineGraph.Adj y z)
    (hresxy : ∀ t ∈ S0,
      ¬ (x ∈ k4Triangle t ∧ y ∈ k4Triangle t))
    (hresxz : ∀ t ∈ S0,
      ¬ (x ∈ k4Triangle t ∧ z ∈ k4Triangle t))
    (hresyz : ∀ t ∈ S0,
      ¬ (y ∈ k4Triangle t ∧ z ∈ k4Triangle t))
    (u0 vx vy vz : Fin 4)
    (huvx : u0 ≠ vx) (huvy : u0 ≠ vy) (huvz : u0 ≠ vz)
    (hvyvz : vy ≠ vz)
    (hex : ((displayedK4EdgeEmbedding κ x : F.edgeSet) : Sym2 V) =
      s(κ u0, κ vx))
    (hey : ((displayedK4EdgeEmbedding κ y : F.edgeSet) : Sym2 V) =
      s(κ u0, κ vy))
    (hez : ((displayedK4EdgeEmbedding κ z : F.edgeSet) : Sym2 V) =
      s(κ u0, κ vz)) : False := by
  let U := displayedK4Edges κ
  let ee := displayedK4EdgeEquiv κ
  let e : Fin 6 → F.edgeSet := displayedK4EdgeEmbedding κ
  have htcProfile : tc ∈ K4Profile.ofRestricted
      (D.decomposition.restrict U) ee := by
    rw [hS]
    exact htcS
  have htqProfile : tq ∈ K4Profile.ofRestricted
      (D.decomposition.restrict U) ee := by
    rw [hS]
    exact htqS
  have htcAmb := mem_ambient_k4Triangle_of_mem_profile_early
    F R D κ tc htcProfile
  have htqAmb := mem_ambient_k4Triangle_of_mem_profile_early
    F R D κ tq htqProfile
  let Tc : D.Part := ⟨(k4Triangle tc).map
    (displayedK4EdgeEmbedding κ),
    (D.decomposition.mem_triangleParts.mp htcAmb).1⟩
  let Tq : D.Part := ⟨(k4Triangle tq).map
    (displayedK4EdgeEmbedding κ),
    (D.decomposition.mem_triangleParts.mp htqAmb).1⟩
  have hTcTri : (Tc : Finset F.edgeSet) ∈ D.triangleParts := htcAmb
  have hTqTri : (Tq : Finset F.edgeSet) ∈ D.triangleParts := htqAmb
  have hresxy' : ∀ t ∈ K4Profile.ofRestricted
      (D.decomposition.restrict U) ee,
      ¬ (x ∈ k4Triangle t ∧ y ∈ k4Triangle t) := by
    intro t ht
    exact hresxy t (hS ▸ ht)
  have hresxz' : ∀ t ∈ K4Profile.ofRestricted
      (D.decomposition.restrict U) ee,
      ¬ (x ∈ k4Triangle t ∧ z ∈ k4Triangle t) := by
    intro t ht
    exact hresxz t (hS ▸ ht)
  have hresyz' : ∀ t ∈ K4Profile.ofRestricted
      (D.decomposition.restrict U) ee,
      ¬ (y ∈ k4Triangle t ∧ z ∈ k4Triangle t) := by
    intro t ht
    exact hresyz t (hS ▸ ht)
  obtain ⟨Pxy, hPxy⟩ := exists_ambient_part_for_k4_residual_pair
    F R D κ hadjxy hresxy'
  obtain ⟨Pxz, hPxz⟩ := exists_ambient_part_for_k4_residual_pair
    F R D κ hadjxz hresxz'
  obtain ⟨Pyz, hPyz⟩ := exists_ambient_part_for_k4_residual_pair
    F R D κ hadjyz hresyz'
  have memPair {P : D.Part} {a b : Fin 6}
      (hP : TriangleEdgeDecomposition.restrictPart U P = {ee a, ee b}) :
      e a ∈ (P : Finset F.edgeSet) ∧ e b ∈ (P : Finset F.edgeSet) := by
    constructor
    · change (ee a : F.edgeSet) ∈ (P : Finset F.edgeSet)
      apply TriangleEdgeDecomposition.mem_restrictPart.mp
      rw [hP]; simp
    · change (ee b : F.edgeSet) ∈ (P : Finset F.edgeSet)
      apply TriangleEdgeDecomposition.mem_restrictPart.mp
      rw [hP]; simp
  have hxyMem := memPair hPxy
  have hxzMem := memPair hPxz
  have hyzMem := memPair hPyz
  have hzTqMem : e z ∈ (Tq : Finset F.edgeSet) := by
    exact Finset.mem_map.mpr ⟨z, hzTq, rfl⟩
  have hDisj : Disjoint (Pxy : Finset F.edgeSet) (Tq : Finset F.edgeSet) := by
    rw [Finset.disjoint_left]
    intro a haP haT
    obtain ⟨j, hjT, hja⟩ := Finset.mem_map.mp haT
    have haU : a ∈ U := by
      rw [← hja]
      exact Finset.mem_map.mpr ⟨j, Finset.mem_univ _, rfl⟩
    let au : U := ⟨a, haU⟩
    have hauP : au ∈ TriangleEdgeDecomposition.restrictPart U Pxy :=
      TriangleEdgeDecomposition.mem_restrictPart.mpr haP
    rw [hPxy] at hauP
    simp only [Finset.mem_insert, Finset.mem_singleton] at hauP
    rcases hauP with hauP | hauP
    · have hjx : j = x := by
        apply (displayedK4EdgeEmbedding κ).injective
        exact hja.trans (congrArg Subtype.val hauP)
      exact Finset.disjoint_left.mp hTqPair (hjx ▸ hjT) (by simp)
    · have hjy : j = y := by
        apply (displayedK4EdgeEmbedding κ).injective
        exact hja.trans (congrArg Subtype.val hauP)
      exact Finset.disjoint_left.mp hTqPair (hjy ▸ hjT) (by simp)
  have hPyzTri : (Pyz : Finset F.edgeSet) ∈ D.triangleParts := by
    apply mem_triangleParts_of_two_nonadjacent_neighbors D F' hI hPendant
      (P := Pyz) (Q := Pxy) (S := Tq)
    · refine ⟨?_, e y, hyzMem.1, hxyMem.2⟩
      intro hEq
      have := congrArg (fun P : D.Part =>
        TriangleEdgeDecomposition.restrictPart U (P : Finset F.edgeSet)) hEq
      rw [hPyz, hPxy] at this
      have hzmem : ee z ∈ ({ee x, ee y} : Finset U) := by
        rw [← this]
        simp [ee]
      simp only [Finset.mem_insert, Finset.mem_singleton] at hzmem
      rcases hzmem with h | h
      · exact hxz (ee.injective h.symm)
      · exact hyz (ee.injective h.symm)
    · refine ⟨?_, e z, hyzMem.2, hzTqMem⟩
      intro hEq
      have heyTq : e y ∈ (Tq : Finset F.edgeSet) := hEq ▸ hyzMem.1
      obtain ⟨j, hj, hjeq⟩ := Finset.mem_map.mp heyTq
      have : j = y := (displayedK4EdgeEmbedding κ).injective hjeq
      have hyTq : y ∈ k4Triangle tq := this ▸ hj
      exact Finset.disjoint_left.mp hTqPair hyTq (by simp)
    · intro hEq
      have hyTq : e y ∈ (Tq : Finset F.edgeSet) := hEq ▸ hxyMem.2
      obtain ⟨j, hj, hjeq⟩ := Finset.mem_map.mp hyTq
      have : j = y := (displayedK4EdgeEmbedding κ).injective hjeq
      exact Finset.disjoint_left.mp hTqPair (this ▸ hj) (by simp)
    · rintro ⟨-, a, haP, haT⟩
      exact Finset.disjoint_left.mp hDisj haP haT
  have heyneq : (ee y : F.edgeSet) ≠ ee z := by
    exact (displayedK4EdgeEmbedding κ).injective.ne hyz
  obtain ⟨g, hgU, hgy, hgz, hPyzSet⟩ :=
    exists_third_of_triangle_part_with_restrict_pair
      D.decomposition Pyz heyneq hPyzTri hPyz
  have hgyAdj : F.lineGraph.Adj g (e y) := by
    apply D.decomposition.adj_of_mem_part Pyz.property
    · rw [hPyzSet]; simp
    · exact hyzMem.1
    · exact hgy
  have hgzAdj : F.lineGraph.Adj g (e z) := by
    apply D.decomposition.adj_of_mem_part Pyz.property
    · rw [hPyzSet]; simp
    · exact hyzMem.2
    · exact hgz
  have hxgAdj : F.lineGraph.Adj (e x) g :=
    adjacent_to_third_displayed_star_edge κ g (e x) (e y) (e z)
      u0 vx vy vz huvx huvy huvz hvyvz hex hey hez hgU hgyAdj hgzAdj
  let C : D.Part := ⟨D.decomposition.closure hxgAdj,
    D.decomposition.closure_mem_parts hxgAdj⟩
  have hxTcMem : e x ∈ (Tc : Finset F.edgeSet) :=
    Finset.mem_map.mpr ⟨x, hxTc, rfl⟩
  have hxCMem : e x ∈ (C : Finset F.edgeSet) :=
    D.decomposition.left_mem_closure hxgAdj
  have hgCMem : g ∈ (C : Finset F.edgeSet) :=
    D.decomposition.right_mem_closure hxgAdj
  have hgTc : g ∉ (Tc : Finset F.edgeSet) := by
    intro hg
    obtain ⟨j, -, hjeq⟩ := Finset.mem_map.mp hg
    apply hgU
    rw [← hjeq]
    exact Finset.mem_map.mpr ⟨j, Finset.mem_univ _, rfl⟩
  have hTcPxy : Tc ≠ Pxy := by
    intro hEq
    have hyTcMem : e y ∈ (Tc : Finset F.edgeSet) := hEq ▸ hxyMem.2
    obtain ⟨j, hj, hjeq⟩ := Finset.mem_map.mp hyTcMem
    have : j = y := (displayedK4EdgeEmbedding κ).injective hjeq
    exact hyTc (this ▸ hj)
  have hTcPxz : Tc ≠ Pxz := by
    intro hEq
    have hzTcMem : e z ∈ (Tc : Finset F.edgeSet) := hEq ▸ hxzMem.2
    obtain ⟨j, hj, hjeq⟩ := Finset.mem_map.mp hzTcMem
    have : j = z := (displayedK4EdgeEmbedding κ).injective hjeq
    exact hzTc (this ▸ hj)
  have hPxyPxz : Pxy ≠ Pxz := by
    intro hEq
    have := congrArg (fun P : D.Part =>
      TriangleEdgeDecomposition.restrictPart U (P : Finset F.edgeSet)) hEq
    rw [hPxy, hPxz] at this
    have hymem : ee y ∈ ({ee x, ee z} : Finset U) := by
      rw [← this]
      simp [ee]
    simp only [Finset.mem_insert, Finset.mem_singleton] at hymem
    rcases hymem with h | h
    · exact hxy (ee.injective h.symm)
    · exact hyz (ee.injective h)
  have hCTc : C ≠ Tc := fun hEq => hgTc (hEq ▸ hgCMem)
  have hpairxyyz : ({ee x, ee y} : Finset U) ≠ {ee y, ee z} := by
    intro hEq
    have hxmem : ee x ∈ ({ee y, ee z} : Finset U) := hEq ▸ (by simp)
    simp only [Finset.mem_insert, Finset.mem_singleton] at hxmem
    rcases hxmem with h | h
    · exact hxy ((ee.injective h))
    · exact hxz ((ee.injective h))
  have hpairxzyz : ({ee x, ee z} : Finset U) ≠ {ee y, ee z} := by
    intro hEq
    have hxmem : ee x ∈ ({ee y, ee z} : Finset U) := hEq ▸ (by simp)
    simp only [Finset.mem_insert, Finset.mem_singleton] at hxmem
    rcases hxmem with h | h
    · exact hxy (ee.injective h)
    · exact hxz (ee.injective h)
  have hCPxy : C ≠ Pxy := by
    intro hEq
    have hgPxy : g ∈ (Pxy : Finset F.edgeSet) := hEq ▸ hgCMem
    have heq := D.decomposition.eq_of_two_mem Pxy.property Pyz.property
      hxyMem.2 hgPxy hyzMem.1 (by rw [hPyzSet]; simp) hgy.symm
    apply hpairxyyz
    rw [← hPxy, ← hPyz, heq]
  have hCPxz : C ≠ Pxz := by
    intro hEq
    have hgPxz : g ∈ (Pxz : Finset F.edgeSet) := hEq ▸ hgCMem
    have heq := D.decomposition.eq_of_two_mem Pxz.property Pyz.property
      hxzMem.2 hgPxz hyzMem.2 (by rw [hPyzSet]; simp) hgz.symm
    apply hpairxzyz
    rw [← hPxz, ← hPyz, heq]
  have hfour : ({(Tc : Finset F.edgeSet),
      (Pxy : Finset F.edgeSet), (Pxz : Finset F.edgeSet),
      (C : Finset F.edgeSet)} :
      Finset (Finset F.edgeSet)).card = 4 := by
    simp [hTcPxy, hTcPxz, hPxyPxz, hCTc, hCPxy, hCPxz,
      Ne.symm hTcPxy, Ne.symm hTcPxz, Ne.symm hPxyPxz,
      Ne.symm hCTc, Ne.symm hCPxy, Ne.symm hCPxz]
  have hsub : ({(Tc : Finset F.edgeSet),
      (Pxy : Finset F.edgeSet), (Pxz : Finset F.edgeSet),
      (C : Finset F.edgeSet)} :
      Finset (Finset F.edgeSet)) ⊆ D.partsContaining (e x) := by
    intro P hP
    simp only [Finset.mem_insert, Finset.mem_singleton] at hP
    rcases hP with rfl | rfl | rfl | rfl
    · exact D.decomposition.mem_partsContaining.mpr ⟨Tc.property, hxTcMem⟩
    · exact D.decomposition.mem_partsContaining.mpr ⟨Pxy.property, hxyMem.1⟩
    · exact D.decomposition.mem_partsContaining.mpr ⟨Pxz.property, hxzMem.1⟩
    · exact D.decomposition.mem_partsContaining.mpr ⟨C.property, hxCMem⟩
  have hle := Finset.card_le_card hsub
  rw [hfour] at hle
  have hdeg := partDegree_le_three D (e x)
  change (D.partsContaining (e x)).card ≤ 3 at hdeg
  omega

theorem false_of_bad_three_profiles
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (R : Set F.edgeSet)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    (κ : completeGraph (Fin 4) ↪g F)
    {W : Type v} [Fintype W] [DecidableEq W]
    (F' : SimpleGraph W) [DecidableRel F'.Adj]
    [DecidableRel F'.lineGraph.Adj]
    (hI : D.intersectionGraph ≃g F'.lineGraph)
    (hPendant : ∀ T : D.Part,
      (T : Finset F.edgeSet) ∈ D.edgeParts → F'.IsPendantEdge (hI T))
    (hS : let S := (K4Profile.ofRestricted
      (D.decomposition.restrict (displayedK4Edges κ))
      (displayedK4EdgeEquiv κ))
      S = {0, 1, 2} ∨ S = {0, 1, 3} ∨
      S = {0, 2, 3} ∨ S = {1, 2, 3}) : False := by
  dsimp only at hS
  rcases hS with hS | hS | hS | hS
  · apply false_of_bad_three_profile_data F R D κ F' hI hPendant
      ({0, 1, 2} : Finset (Fin 8)) hS
      0 1 2 3 4
      (by decide +kernel) (by decide +kernel)
      (by decide +kernel) (by decide +kernel) (by decide +kernel)
      (by decide +kernel) (by decide +kernel)
      (by decide) (by decide) (by decide)
      (by decide) (by decide) (by decide)
      (by decide +kernel) (by decide +kernel) (by decide +kernel)
      3 1 2 0 (by decide) (by decide) (by decide) (by decide)
    · exact Sym2.eq_swap
    · exact Sym2.eq_swap
    · rfl
  · apply false_of_bad_three_profile_data F R D κ F' hI hPendant
      ({0, 1, 3} : Finset (Fin 8)) hS
      0 1 1 3 5
      (by decide +kernel) (by decide +kernel)
      (by decide +kernel) (by decide +kernel) (by decide +kernel)
      (by decide +kernel) (by decide +kernel)
      (by decide) (by decide) (by decide)
      (by decide) (by decide) (by decide)
      (by decide +kernel) (by decide +kernel) (by decide +kernel)
      2 1 3 0 (by decide) (by decide) (by decide) (by decide)
    · exact Sym2.eq_swap
    · rfl
    · exact Sym2.eq_swap
  · apply false_of_bad_three_profile_data F R D κ F' hI hPendant
      ({0, 2, 3} : Finset (Fin 8)) hS
      0 2 0 4 5
      (by decide +kernel) (by decide +kernel)
      (by decide +kernel) (by decide +kernel) (by decide +kernel)
      (by decide +kernel) (by decide +kernel)
      (by decide) (by decide) (by decide)
      (by decide) (by decide) (by decide)
      (by decide +kernel) (by decide +kernel) (by decide +kernel)
      0 1 3 2 (by decide) (by decide) (by decide) (by decide)
    · rfl
    · exact Sym2.eq_swap
    · rfl
  · apply false_of_bad_three_profile_data F R D κ F' hI hPendant
      ({1, 2, 3} : Finset (Fin 8)) hS
      1 3 0 1 2
      (by decide +kernel) (by decide +kernel)
      (by decide +kernel) (by decide +kernel) (by decide +kernel)
      (by decide +kernel) (by decide +kernel)
      (by decide) (by decide) (by decide)
      (by decide) (by decide) (by decide)
      (by decide +kernel) (by decide +kernel) (by decide +kernel)
      1 0 2 3 (by decide) (by decide) (by decide) (by decide)
    · exact Sym2.eq_swap
    · rfl
    · rfl

theorem good_profile_extension_closure_disjoint
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (D : TriangleEdgeDecomposition F.lineGraph) (U : Finset F.edgeSet)
    {a b c d f g i j : F.edgeSet}
    (haU : a ∈ U) (hbU : b ∈ U) (hcU : c ∈ U)
    (hdU : d ∈ U) (hfU : f ∈ U)
    (hgU : g ∉ U) (hiU : i ∉ U) (hjU : j ∉ U)
    (hgi : g ≠ i)
    (hgf : ¬ F.lineGraph.Adj g f) (hgd : ¬ F.lineGraph.Adj g d)
    (hgiAdj : ¬ F.lineGraph.Adj g i)
    (hgj : F.lineGraph.Adj g j)
    (P0 P2 P3 P4 P5 : D.Part)
    (hP0 : (P0 : Finset F.edgeSet) = {b, c, g})
    (hP2 : (P2 : Finset F.edgeSet) = {a, g})
    (hP3 : (P3 : Finset F.edgeSet) = {a, b, f})
    (hP4 : (P4 : Finset F.edgeSet) = {b, d, i})
    (hP5 : (P5 : Finset F.edgeSet) = {f, i}) :
    let P1 := D.closure hgj
    Disjoint (P1 : Finset F.edgeSet) (P3 : Finset F.edgeSet) ∧
    Disjoint (P1 : Finset F.edgeSet) (P4 : Finset F.edgeSet) ∧
    Disjoint (P1 : Finset F.edgeSet) (P5 : Finset F.edgeSet) := by
  let P1 := D.closure hgj
  have hgP1 : g ∈ (P1 : Finset F.edgeSet) := D.left_mem_closure hgj
  have hjP1 : j ∈ (P1 : Finset F.edgeSet) := D.right_mem_closure hgj
  have hgne : g ≠ j := hgj.ne
  have hjP0 : j ∉ (P0 : Finset F.edgeSet) := by
    rw [hP0]
    simp only [Finset.mem_insert, Finset.mem_singleton, not_or]
    exact ⟨fun e => hjU (e ▸ hbU), fun e => hjU (e ▸ hcU), hgne.symm⟩
  have hjP2 : j ∉ (P2 : Finset F.edgeSet) := by
    rw [hP2]
    simp only [Finset.mem_insert, Finset.mem_singleton, not_or]
    exact ⟨fun e => hjU (e ▸ haU), hgne.symm⟩
  have disjoint_one (Q : D.Part) (hQ : (Q : Finset F.edgeSet) = {a,b,f}) :
      Disjoint (P1 : Finset F.edgeSet) (Q : Finset F.edgeSet) := by
    rw [Finset.disjoint_left]
    intro r hrP1 hrQ
    by_cases hrg : r = g
    · subst r
      rw [hQ] at hrQ
      simp only [Finset.mem_insert, Finset.mem_singleton] at hrQ
      rcases hrQ with rfl | rfl | rfl
      · exact hgU haU
      · exact hgU hbU
      · exact hgU hfU
    have hgr := D.adj_of_mem_part P1.property hgP1 hrP1 (Ne.symm hrg)
    rw [hQ] at hrQ
    simp only [Finset.mem_insert, Finset.mem_singleton] at hrQ
    rcases hrQ with rfl | rfl | rfl
    · have e := D.eq_of_two_mem P1.property P2.property hgP1 hrP1
          (by simp [hP2]) (by simp [hP2]) (Ne.symm hrg)
      exact hjP2 (e ▸ hjP1)
    · have e := D.eq_of_two_mem P1.property P0.property hgP1 hrP1
          (by simp [hP0]) (by simp [hP0]) (Ne.symm hrg)
      exact hjP0 (e ▸ hjP1)
    · exact hgf hgr
  refine ⟨disjoint_one P3 hP3, ?_, ?_⟩
  · rw [Finset.disjoint_left]
    intro r hrP1 hrP4
    by_cases hrg : r = g
    · subst r
      rw [hP4] at hrP4
      simp only [Finset.mem_insert, Finset.mem_singleton] at hrP4
      rcases hrP4 with rfl | rfl | rfl
      · exact hgU hbU
      · exact hgU hdU
      · exact hgi rfl
    have hgr := D.adj_of_mem_part P1.property hgP1 hrP1 (Ne.symm hrg)
    rw [hP4] at hrP4
    simp only [Finset.mem_insert, Finset.mem_singleton] at hrP4
    rcases hrP4 with rfl | rfl | rfl
    · have e := D.eq_of_two_mem P1.property P0.property hgP1 hrP1
          (by simp [hP0]) (by simp [hP0]) (Ne.symm hrg)
      exact hjP0 (e ▸ hjP1)
    · exact hgd hgr
    · exact hgiAdj hgr
  · rw [Finset.disjoint_left]
    intro r hrP1 hrP5
    by_cases hrg : r = g
    · subst r
      rw [hP5] at hrP5
      simp only [Finset.mem_insert, Finset.mem_singleton] at hrP5
      rcases hrP5 with rfl | rfl
      · exact hgU hfU
      · exact hgi rfl
    have hgr := D.adj_of_mem_part P1.property hgP1 hrP1 (Ne.symm hrg)
    rw [hP5] at hrP5
    simp only [Finset.mem_insert, Finset.mem_singleton] at hrP5
    rcases hrP5 with rfl | rfl
    · exact hgf hgr
    · exact hgiAdj hgr


theorem good_profile_outer_is_pendant
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    {R : Set F.edgeSet}
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    {W : Type v} {H : SimpleGraph W} (hI : D.intersectionGraph ≃g H.lineGraph)
    (U : Finset F.edgeSet) {a b c d f g i : F.edgeSet} {v0 : V}
    (hv0g : v0 ∈ (g : Sym2 V))
    (haU : a ∈ U) (hbU : b ∈ U) (hcU : c ∈ U)
    (hdU : d ∈ U) (hfU : f ∈ U)
    (hgU : g ∉ U) (hiU : i ∉ U) (hgi : g ≠ i)
    (hgf : ¬ F.lineGraph.Adj g f) (hgd : ¬ F.lineGraph.Adj g d)
    (hgiAdj : ¬ F.lineGraph.Adj g i)
    (P0 P2 P3 P4 P5 : D.Part)
    (hP0 : (P0 : Finset F.edgeSet) = {b, c, g})
    (hP2 : (P2 : Finset F.edgeSet) = {a, g})
    (hP3 : (P3 : Finset F.edgeSet) = {a, b, f})
    (hP4 : (P4 : Finset F.edgeSet) = {b, d, i})
    (hP5 : (P5 : Finset F.edgeSet) = {f, i})
    (hd05 : Disjoint (P0 : Finset F.edgeSet) (P5 : Finset F.edgeSet))
    (hd24 : Disjoint (P2 : Finset F.edgeSet) (P4 : Finset F.edgeSet))
    (hd25 : Disjoint (P2 : Finset F.edgeSet) (P5 : Finset F.edgeSet))
    (hOutside : ∀ j : F.edgeSet, F.lineGraph.Adj g j →
      v0 ∉ (j : Sym2 V) → j ∉ U)
    (hSixInj : ∀ (j : F.edgeSet) (hgj : F.lineGraph.Adj g j),
      v0 ∉ (j : Sym2 V) →
      Function.Injective (fin6Map P0 (D.decomposition.closure hgj) P2 P3 P4 P5)) :
    F.IsPendantEdge g := by
  by_contra hnot
  obtain ⟨j, hgj, hv0j⟩ :=
    exists_lineGraph_neighbor_at_other_endpoint_of_not_pendant F g hv0g hnot
  have hjU := hOutside j hgj hv0j
  obtain ⟨hd13, hd14, hd15⟩ := good_profile_extension_closure_disjoint
    F D.decomposition U haU hbU hcU hdU hfU hgU hiU hjU hgi hgf hgd hgiAdj hgj
    P0 P2 P3 P4 P5 hP0 hP2 hP3 hP4 hP5
  exact false_of_good_profile_beineke_h_parts D hI
    P0 (D.decomposition.closure hgj) P2 P3 P4 P5 (hSixInj j hgj hv0j)
    hP0 (D.decomposition.left_mem_closure hgj) hP2 hP3 hP4 hP5
    hd05 hd13 hd14 hd15 hd24 hd25


/-- The cyclic reindexing of `good_profile_outer_is_pendant` that treats the
outer edge `h` in the normalized good profile. -/
theorem good_profile_outer_h_is_pendant
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    {R : Set F.edgeSet}
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    {W : Type v} {H : SimpleGraph W} (hI : D.intersectionGraph ≃g H.lineGraph)
    (U : Finset F.edgeSet) {a b c d e g h : F.edgeSet} {v0 : V}
    (hv0h : v0 ∈ (h : Sym2 V))
    (haU : a ∈ U) (hbU : b ∈ U) (hcU : c ∈ U)
    (hdU : d ∈ U) (heU : e ∈ U)
    (hhU : h ∉ U) (hgU : g ∉ U) (hhg : h ≠ g)
    (hha : ¬ F.lineGraph.Adj h a) (hhb : ¬ F.lineGraph.Adj h b)
    (hhgAdj : ¬ F.lineGraph.Adj h g)
    (Pcd Peh Tace Pbc Pag : D.Part)
    (hPcd : (Pcd : Finset F.edgeSet) = {c, d, h})
    (hPeh : (Peh : Finset F.edgeSet) = {e, h})
    (hTace : (Tace : Finset F.edgeSet) = {a, c, e})
    (hPbc : (Pbc : Finset F.edgeSet) = {b, c, g})
    (hPag : (Pag : Finset F.edgeSet) = {a, g})
    (hdcdag : Disjoint (Pcd : Finset F.edgeSet) (Pag : Finset F.edgeSet))
    (hdehbc : Disjoint (Peh : Finset F.edgeSet) (Pbc : Finset F.edgeSet))
    (hdehag : Disjoint (Peh : Finset F.edgeSet) (Pag : Finset F.edgeSet))
    (hOutside : ∀ j : F.edgeSet, F.lineGraph.Adj h j →
      v0 ∉ (j : Sym2 V) → j ∉ U)
    (hSixInj : ∀ (j : F.edgeSet) (hhj : F.lineGraph.Adj h j),
      v0 ∉ (j : Sym2 V) →
      Function.Injective
        (fin6Map Pcd (D.decomposition.closure hhj) Peh Tace Pbc Pag)) :
    F.IsPendantEdge h := by
  refine good_profile_outer_is_pendant F D hI U
    hv0h heU hcU hdU hbU haU hhU hgU hhg hha hhb hhgAdj
    Pcd Peh Tace Pbc Pag hPcd hPeh ?_ ?_ hPag
    hdcdag hdehbc hdehag hOutside hSixInj
  · rw [hTace]
    ext x
    simp [or_comm, or_left_comm, or_assoc]
  · rw [hPbc]
    ext x
    simp [or_comm, or_left_comm, or_assoc]

/-- The cyclic reindexing of `good_profile_outer_is_pendant` that treats the
outer edge `i` in the normalized good profile. -/
theorem good_profile_outer_i_is_pendant
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    {R : Set F.edgeSet}
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    {W : Type v} {H : SimpleGraph W} (hI : D.intersectionGraph ≃g H.lineGraph)
    (U : Finset F.edgeSet) {b c d e f h i : F.edgeSet} {v0 : V}
    (hv0i : v0 ∈ (i : Sym2 V))
    (hbU : b ∈ U) (hcU : c ∈ U) (hdU : d ∈ U)
    (heU : e ∈ U) (hfU : f ∈ U)
    (hiU : i ∉ U) (hhU : h ∉ U) (hih : i ≠ h)
    (hie : ¬ F.lineGraph.Adj i e) (hic : ¬ F.lineGraph.Adj i c)
    (hihAdj : ¬ F.lineGraph.Adj i h)
    (Pbd Pfi Tdef Pcd Peh : D.Part)
    (hPbd : (Pbd : Finset F.edgeSet) = {b, d, i})
    (hPfi : (Pfi : Finset F.edgeSet) = {f, i})
    (hTdef : (Tdef : Finset F.edgeSet) = {d, e, f})
    (hPcd : (Pcd : Finset F.edgeSet) = {c, d, h})
    (hPeh : (Peh : Finset F.edgeSet) = {e, h})
    (hdbdeh : Disjoint (Pbd : Finset F.edgeSet) (Peh : Finset F.edgeSet))
    (hdfidc : Disjoint (Pfi : Finset F.edgeSet) (Pcd : Finset F.edgeSet))
    (hdfieh : Disjoint (Pfi : Finset F.edgeSet) (Peh : Finset F.edgeSet))
    (hOutside : ∀ j : F.edgeSet, F.lineGraph.Adj i j →
      v0 ∉ (j : Sym2 V) → j ∉ U)
    (hSixInj : ∀ (j : F.edgeSet) (hij : F.lineGraph.Adj i j),
      v0 ∉ (j : Sym2 V) →
      Function.Injective
        (fin6Map Pbd (D.decomposition.closure hij) Pfi Tdef Pcd Peh)) :
    F.IsPendantEdge i := by
  refine good_profile_outer_is_pendant F D hI U
    hv0i hfU hdU hbU hcU heU hiU hhU hih hie hic hihAdj
    Pbd Pfi Tdef Pcd Peh ?_ hPfi ?_ ?_ hPeh
    hdbdeh hdfidc hdfieh hOutside hSixInj
  · rw [hPbd]
    ext x
    simp [or_comm, or_left_comm, or_assoc]
  · rw [hTdef]
    ext x
    simp [or_comm, or_left_comm, or_assoc]
  · rw [hPcd]
    ext x
    simp [or_comm, or_left_comm, or_assoc]

/-- An external edge attached at a displayed `K₄` vertex cannot meet a
displayed edge which avoids that vertex. -/
theorem not_lineGraph_adj_external_displayed_of_not_incident
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (κ : completeGraph (Fin 4) ↪g F)
    (g : F.edgeSet) (u : Fin 4) (j : Fin 6)
    (hgU : g ∉ displayedK4Edges κ)
    (hug : κ u ∈ (g : Sym2 V))
    (huj : u ∉ ((canonicalK4Edge j : (completeGraph (Fin 4)).edgeSet) :
      Sym2 (Fin 4))) :
    ¬ F.lineGraph.Adj g (displayedK4EdgeEmbedding κ j) := by
  intro hAdj
  obtain ⟨_, w, hwg, hwe⟩ :=
    SimpleGraph.lineGraph_adj_iff_exists.mp hAdj
  have hw : ∃ p : Fin 4,
      p ∈ (canonicalK4Edge j : Sym2 (Fin 4)) ∧ κ p = w := by
    change w ∈ (canonicalK4Edge j : Sym2 (Fin 4)).map κ at hwe
    fin_cases j <;>
      simp [canonicalK4Edge, Sym2.mem_iff] at hwe ⊢ <;> aesop
  obtain ⟨p, hp, hpw⟩ := hw
  have hup : u ≠ p := by
    intro hup
    subst p
    exact huj hp
  exact hgU (edge_mem_displayedK4Edges_of_two_vertex_mem κ g u p hup
    hug (hpw ▸ hwg))

/-- A neighbor of an external edge at its other endpoint is not one of the
six displayed `K₄` edges. -/
theorem lineGraph_neighbor_other_endpoint_not_mem_displayedK4Edges
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (κ : completeGraph (Fin 4) ↪g F)
    (g j : F.edgeSet) (u : Fin 4)
    (hgU : g ∉ displayedK4Edges κ)
    (hug : κ u ∈ (g : Sym2 V))
    (hgj : F.lineGraph.Adj g j)
    (huj : κ u ∉ (j : Sym2 V)) :
    j ∉ displayedK4Edges κ := by
  intro hjU
  obtain ⟨k, -, hjk⟩ := Finset.mem_map.mp hjU
  obtain ⟨_, w, hwg, hwj⟩ :=
    SimpleGraph.lineGraph_adj_iff_exists.mp hgj
  have hwjDisplayed : w ∈
      ((displayedK4EdgeEmbedding κ k : F.edgeSet) : Sym2 V) := by
    simpa [hjk] using hwj
  have hw : ∃ p : Fin 4,
      p ∈ (canonicalK4Edge k : Sym2 (Fin 4)) ∧ κ p = w := by
    change w ∈ (canonicalK4Edge k : Sym2 (Fin 4)).map κ at hwjDisplayed
    fin_cases k <;>
      simp [canonicalK4Edge, Sym2.mem_iff] at hwjDisplayed ⊢ <;> aesop
  obtain ⟨p, -, hpw⟩ := hw
  have hup : u ≠ p := by
    intro hup
    subst p
    exact huj (hpw ▸ hwj)
  exact hgU (edge_mem_displayedK4Edges_of_two_vertex_mem κ g u p hup
    hug (hpw ▸ hwg))

private def fin5Map {X : Type*} (p0 p2 p3 p4 p5 : X) : Fin 5 → X :=
  ![p0, p2, p3, p4, p5]

private theorem fin5Map_injective_of_pairwise_ne {X : Type*}
    {p0 p2 p3 p4 p5 : X}
    (h02 : p0 ≠ p2) (h03 : p0 ≠ p3) (h04 : p0 ≠ p4) (h05 : p0 ≠ p5)
    (h23 : p2 ≠ p3) (h24 : p2 ≠ p4) (h25 : p2 ≠ p5)
    (h34 : p3 ≠ p4) (h35 : p3 ≠ p5) (h45 : p4 ≠ p5) :
    Function.Injective (fin5Map p0 p2 p3 p4 p5) := by
  intro x y hxy
  fin_cases x <;> fin_cases y <;> simp_all [fin5Map]

/-- Adding a closure through a fresh neighbor to five already distinct good
profile parts gives the six distinct vertices used in the Beineke witness. -/
theorem good_profile_fin6Map_injective
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (D : TriangleEdgeDecomposition F.lineGraph) (U : Finset F.edgeSet)
    {a b c d f g i : F.edgeSet}
    (haU : a ∈ U) (hbU : b ∈ U) (hcU : c ∈ U)
    (hdU : d ∈ U) (hfU : f ∈ U)
    (hgU : g ∉ U) (hiU : i ∉ U)
    (hgiAdj : ¬ F.lineGraph.Adj g i)
    (P0 P2 P3 P4 P5 : D.Part)
    (hP0 : (P0 : Finset F.edgeSet) = {b, c, g})
    (hP2 : (P2 : Finset F.edgeSet) = {a, g})
    (hP3 : (P3 : Finset F.edgeSet) = {a, b, f})
    (hP4 : (P4 : Finset F.edgeSet) = {b, d, i})
    (hP5 : (P5 : Finset F.edgeSet) = {f, i})
    (hStatic : Function.Injective (fin5Map P0 P2 P3 P4 P5)) :
    ∀ (j : F.edgeSet) (hgj : F.lineGraph.Adj g j), j ∉ U →
      Function.Injective
        (fin6Map P0 (D.closure hgj) P2 P3 P4 P5) := by
  intro j hgj hjU
  have hjg : j ≠ g := hgj.ne.symm
  have hji : j ≠ i := by
    intro hji
    subst j
    exact hgiAdj hgj
  have hjP0 : j ∉ (P0 : Finset F.edgeSet) := by
    rw [hP0]
    simp only [Finset.mem_insert, Finset.mem_singleton, not_or]
    exact ⟨fun e => hjU (e ▸ hbU), fun e => hjU (e ▸ hcU), hjg⟩
  have hjP2 : j ∉ (P2 : Finset F.edgeSet) := by
    rw [hP2]
    simp only [Finset.mem_insert, Finset.mem_singleton, not_or]
    exact ⟨fun e => hjU (e ▸ haU), hjg⟩
  have hjP3 : j ∉ (P3 : Finset F.edgeSet) := by
    rw [hP3]
    simp only [Finset.mem_insert, Finset.mem_singleton, not_or]
    exact ⟨fun e => hjU (e ▸ haU), fun e => hjU (e ▸ hbU),
      fun e => hjU (e ▸ hfU)⟩
  have hjP4 : j ∉ (P4 : Finset F.edgeSet) := by
    rw [hP4]
    simp only [Finset.mem_insert, Finset.mem_singleton, not_or]
    exact ⟨fun e => hjU (e ▸ hbU), fun e => hjU (e ▸ hdU), hji⟩
  have hjP5 : j ∉ (P5 : Finset F.edgeSet) := by
    rw [hP5]
    simp only [Finset.mem_insert, Finset.mem_singleton, not_or]
    exact ⟨fun e => hjU (e ▸ hfU), hji⟩
  let P1 : D.Part := ⟨D.closure hgj, D.closure_mem_parts hgj⟩
  have hjP1 : j ∈ (P1 : Finset F.edgeSet) := D.right_mem_closure hgj
  have h01 : P0 ≠ P1 := fun e => hjP0 (e ▸ hjP1)
  have h12 : P1 ≠ P2 := fun e => hjP2 (e ▸ hjP1)
  have h13 : P1 ≠ P3 := fun e => hjP3 (e ▸ hjP1)
  have h14 : P1 ≠ P4 := fun e => hjP4 (e ▸ hjP1)
  have h15 : P1 ≠ P5 := fun e => hjP5 (e ▸ hjP1)
  have h02 : P0 ≠ P2 := by
    simpa [fin5Map] using hStatic.ne (show (0 : Fin 5) ≠ 1 by decide)
  have h03 : P0 ≠ P3 := by
    simpa [fin5Map] using hStatic.ne (show (0 : Fin 5) ≠ 2 by decide)
  have h04 : P0 ≠ P4 := by
    simpa [fin5Map] using hStatic.ne (show (0 : Fin 5) ≠ 3 by decide)
  have h05 : P0 ≠ P5 := by
    simpa [fin5Map] using hStatic.ne (show (0 : Fin 5) ≠ 4 by decide)
  have h23 : P2 ≠ P3 := by
    simpa [fin5Map] using hStatic.ne (show (1 : Fin 5) ≠ 2 by decide)
  have h24 : P2 ≠ P4 := by
    simpa [fin5Map] using hStatic.ne (show (1 : Fin 5) ≠ 3 by decide)
  have h25 : P2 ≠ P5 := by
    simpa [fin5Map] using hStatic.ne (show (1 : Fin 5) ≠ 4 by decide)
  have h34 : P3 ≠ P4 := by
    simpa [fin5Map] using hStatic.ne (show (2 : Fin 5) ≠ 3 by decide)
  have h35 : P3 ≠ P5 := by
    simpa [fin5Map] using hStatic.ne (show (2 : Fin 5) ≠ 4 by decide)
  have h45 : P4 ≠ P5 := by
    simpa [fin5Map] using hStatic.ne (show (3 : Fin 5) ≠ 4 by decide)
  intro x y hxy
  fin_cases x <;> fin_cases y <;>
    simp_all [fin6Map, P1]

/- The normalized nine-part good profile forces all three external edges to
be pendant.  This is the direct consumer of
`displayed_good_profile_geometry_of_profile_457`. -/
set_option maxHeartbeats 800000 in
theorem displayed_good_profile_outer_edges_are_pendant
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    {R : Set F.edgeSet}
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    (κ : completeGraph (Fin 4) ↪g F)
    {W : Type v} {H : SimpleGraph W} (hI : D.intersectionGraph ≃g H.lineGraph)
    (g h i : F.edgeSet)
    (hgU : g ∉ displayedK4Edges κ) (hhU : h ∉ displayedK4Edges κ)
    (hiU : i ∉ displayedK4Edges κ)
    (hgh : g ≠ h) (hgi : g ≠ i) (hhi : h ≠ i)
    (hκ1g : κ 1 ∈ (g : Sym2 V))
    (hκ3h : κ 3 ∈ (h : Sym2 V))
    (hκ2i : κ 2 ∈ (i : Sym2 V))
    (hghAdj : ¬ F.lineGraph.Adj g h)
    (hgiAdj : ¬ F.lineGraph.Adj g i)
    (hhiAdj : ¬ F.lineGraph.Adj h i)
    (habf : ({displayedK4EdgeEmbedding κ 0, displayedK4EdgeEmbedding κ 1,
      displayedK4EdgeEmbedding κ 5} : Finset F.edgeSet) ∈ D.decomposition.parts)
    (hace : ({displayedK4EdgeEmbedding κ 0, displayedK4EdgeEmbedding κ 2,
      displayedK4EdgeEmbedding κ 4} : Finset F.edgeSet) ∈ D.decomposition.parts)
    (hdef : ({displayedK4EdgeEmbedding κ 3, displayedK4EdgeEmbedding κ 4,
      displayedK4EdgeEmbedding κ 5} : Finset F.edgeSet) ∈ D.decomposition.parts)
    (hbcg : ({displayedK4EdgeEmbedding κ 1, displayedK4EdgeEmbedding κ 2, g} :
      Finset F.edgeSet) ∈ D.decomposition.parts)
    (hcdh : ({displayedK4EdgeEmbedding κ 2, displayedK4EdgeEmbedding κ 3, h} :
      Finset F.edgeSet) ∈ D.decomposition.parts)
    (hbdi : ({displayedK4EdgeEmbedding κ 1, displayedK4EdgeEmbedding κ 3, i} :
      Finset F.edgeSet) ∈ D.decomposition.parts)
    (hag : ({displayedK4EdgeEmbedding κ 0, g} : Finset F.edgeSet) ∈
      D.decomposition.parts)
    (heh : ({displayedK4EdgeEmbedding κ 4, h} : Finset F.edgeSet) ∈
      D.decomposition.parts)
    (hfi : ({displayedK4EdgeEmbedding κ 5, i} : Finset F.edgeSet) ∈
      D.decomposition.parts) :
    F.IsPendantEdge g ∧ F.IsPendantEdge h ∧ F.IsPendantEdge i := by
  let U := displayedK4Edges κ
  let e : Fin 6 ↪ F.edgeSet := displayedK4EdgeEmbedding κ
  have heU (j : Fin 6) : e j ∈ U :=
    Finset.mem_map.mpr ⟨j, Finset.mem_univ _, rfl⟩
  have hne (p q : Fin 6) (hpq : p ≠ q) : e p ≠ e q := e.injective.ne hpq
  have hout (x : F.edgeSet) (hxU : x ∉ U) (j : Fin 6) : x ≠ e j := by
    intro hx
    exact hxU (hx ▸ heU j)
  have hein (j : Fin 6) (x : F.edgeSet) (hxU : x ∉ U) : e j ≠ x :=
    (hout x hxU j).symm
  have hhg : h ≠ g := hgh.symm
  have hig : i ≠ g := hgi.symm
  have hih : i ≠ h := hhi.symm
  let Tabf : D.Part := ⟨{e 0, e 1, e 5}, habf⟩
  let Tace : D.Part := ⟨{e 0, e 2, e 4}, hace⟩
  let Tdef : D.Part := ⟨{e 3, e 4, e 5}, hdef⟩
  let Pbc : D.Part := ⟨{e 1, e 2, g}, hbcg⟩
  let Pcd : D.Part := ⟨{e 2, e 3, h}, hcdh⟩
  let Pbd : D.Part := ⟨{e 1, e 3, i}, hbdi⟩
  let Pag : D.Part := ⟨{e 0, g}, hag⟩
  let Peh : D.Part := ⟨{e 4, h}, heh⟩
  let Pfi : D.Part := ⟨{e 5, i}, hfi⟩
  have part_ne {P Q : D.Part} {x : F.edgeSet}
      (hxP : x ∈ (P : Finset F.edgeSet))
      (hxQ : x ∉ (Q : Finset F.edgeSet)) : P ≠ Q :=
    fun ePQ => hxQ (ePQ ▸ hxP)
  have hStaticG : Function.Injective (fin5Map Pbc Pag Tabf Pbd Pfi) :=
    fin5Map_injective_of_pairwise_ne
      (part_ne (P := Pbc) (Q := Pag) (x := e 1) (by simp [Pbc])
        (by simp [Pag, hne, hout g hgU, hein 1 g hgU]))
      (part_ne (P := Pbc) (Q := Tabf) (x := e 2) (by simp [Pbc])
        (by simp [Tabf, hne]))
      (part_ne (P := Pbc) (Q := Pbd) (x := e 2) (by simp [Pbc])
        (by simp [Pbd, hne, hout i hiU, hein 2 i hiU]))
      (part_ne (P := Pbc) (Q := Pfi) (x := e 1) (by simp [Pbc])
        (by simp [Pfi, hne, hout i hiU, hein 1 i hiU]))
      (part_ne (P := Pag) (Q := Tabf) (x := g) (by simp [Pag])
        (by simp [Tabf, hout g hgU]))
      (part_ne (P := Pag) (Q := Pbd) (x := e 0) (by simp [Pag])
        (by simp [Pbd, hne, hout i hiU, hein 0 i hiU]))
      (part_ne (P := Pag) (Q := Pfi) (x := e 0) (by simp [Pag])
        (by simp [Pfi, hne, hout i hiU, hein 0 i hiU]))
      (part_ne (P := Tabf) (Q := Pbd) (x := e 0) (by simp [Tabf])
        (by
          simp only [Pbd, Finset.mem_insert, Finset.mem_singleton, not_or]
          exact ⟨hne 0 1 (by decide), hne 0 3 (by decide), hein 0 i hiU⟩))
      (part_ne (P := Tabf) (Q := Pfi) (x := e 0) (by simp [Tabf])
        (by
          simp only [Pfi, Finset.mem_insert, Finset.mem_singleton, not_or]
          exact ⟨hne 0 5 (by decide), hein 0 i hiU⟩))
      (part_ne (P := Pbd) (Q := Pfi) (x := e 1) (by simp [Pbd])
        (by
          simp only [Pfi, Finset.mem_insert, Finset.mem_singleton, not_or]
          exact ⟨hne 1 5 (by decide), hein 1 i hiU⟩))
  have hStaticH : Function.Injective (fin5Map Pcd Peh Tace Pbc Pag) :=
    fin5Map_injective_of_pairwise_ne
      (part_ne (P := Pcd) (Q := Peh) (x := e 2) (by simp [Pcd])
        (by simp [Peh, hne, hout h hhU, hein 2 h hhU]))
      (part_ne (P := Pcd) (Q := Tace) (x := e 3) (by simp [Pcd])
        (by simp [Tace, hne]))
      (part_ne (P := Pcd) (Q := Pbc) (x := e 3) (by simp [Pcd])
        (by simp [Pbc, hne, hout g hgU, hein 3 g hgU]))
      (part_ne (P := Pcd) (Q := Pag) (x := e 2) (by simp [Pcd])
        (by simp [Pag, hne, hout g hgU, hein 2 g hgU]))
      (part_ne (P := Peh) (Q := Tace) (x := h) (by simp [Peh])
        (by simp [Tace, hout h hhU]))
      (part_ne (P := Peh) (Q := Pbc) (x := e 4) (by simp [Peh])
        (by simp [Pbc, hne, hout g hgU, hein 4 g hgU]))
      (part_ne (P := Peh) (Q := Pag) (x := e 4) (by simp [Peh])
        (by simp [Pag, hne, hout g hgU, hein 4 g hgU]))
      (part_ne (P := Tace) (Q := Pbc) (x := e 0) (by simp [Tace])
        (by simp [Pbc, hne, hout g hgU, hein 0 g hgU]))
      (part_ne (P := Tace) (Q := Pag) (x := e 2) (by simp [Tace])
        (by simp [Pag, hne, hout g hgU, hein 2 g hgU]))
      (part_ne (P := Pbc) (Q := Pag) (x := e 1) (by simp [Pbc])
        (by simp [Pag, hne, hout g hgU, hein 1 g hgU]))
  have hStaticI : Function.Injective (fin5Map Pbd Pfi Tdef Pcd Peh) :=
    fin5Map_injective_of_pairwise_ne
      (part_ne (P := Pbd) (Q := Pfi) (x := e 1) (by simp [Pbd])
        (by simp [Pfi, hne, hout i hiU, hein 1 i hiU]))
      (part_ne (P := Pbd) (Q := Tdef) (x := e 1) (by simp [Pbd])
        (by simp [Tdef, hne]))
      (part_ne (P := Pbd) (Q := Pcd) (x := e 1) (by simp [Pbd])
        (by simp [Pcd, hne, hout h hhU, hein 1 h hhU]))
      (part_ne (P := Pbd) (Q := Peh) (x := e 1) (by simp [Pbd])
        (by simp [Peh, hne, hout h hhU, hein 1 h hhU]))
      (part_ne (P := Pfi) (Q := Tdef) (x := i) (by simp [Pfi])
        (by simp [Tdef, hout i hiU]))
      (part_ne (P := Pfi) (Q := Pcd) (x := e 5) (by simp [Pfi])
        (by simp [Pcd, hne, hout h hhU, hein 5 h hhU]))
      (part_ne (P := Pfi) (Q := Peh) (x := e 5) (by simp [Pfi])
        (by simp [Peh, hne, hout h hhU, hein 5 h hhU]))
      (part_ne (P := Tdef) (Q := Pcd) (x := e 4) (by simp [Tdef])
        (by simp [Pcd, hne, hout h hhU, hein 4 h hhU]))
      (part_ne (P := Tdef) (Q := Peh) (x := e 3) (by simp [Tdef])
        (by simp [Peh, hne, hout h hhU, hein 3 h hhU]))
      (part_ne (P := Pcd) (Q := Peh) (x := e 2) (by simp [Pcd])
        (by simp [Peh, hne, hout h hhU, hein 2 h hhU]))
  have hOutsideG : ∀ j : F.edgeSet, F.lineGraph.Adj g j →
      κ 1 ∉ (j : Sym2 V) → j ∉ U := by
    intro j hgj hj
    exact lineGraph_neighbor_other_endpoint_not_mem_displayedK4Edges
      F κ g j 1 hgU hκ1g hgj hj
  have hOutsideH : ∀ j : F.edgeSet, F.lineGraph.Adj h j →
      κ 3 ∉ (j : Sym2 V) → j ∉ U := by
    intro j hhj hj
    exact lineGraph_neighbor_other_endpoint_not_mem_displayedK4Edges
      F κ h j 3 hhU hκ3h hhj hj
  have hOutsideI : ∀ j : F.edgeSet, F.lineGraph.Adj i j →
      κ 2 ∉ (j : Sym2 V) → j ∉ U := by
    intro j hij hj
    exact lineGraph_neighbor_other_endpoint_not_mem_displayedK4Edges
      F κ i j 2 hiU hκ2i hij hj
  have hgf : ¬ F.lineGraph.Adj g (e 5) :=
    not_lineGraph_adj_external_displayed_of_not_incident F κ g 1 5
      hgU hκ1g (by decide +kernel)
  have hgd : ¬ F.lineGraph.Adj g (e 3) :=
    not_lineGraph_adj_external_displayed_of_not_incident F κ g 1 3
      hgU hκ1g (by decide +kernel)
  have hha : ¬ F.lineGraph.Adj h (e 0) :=
    not_lineGraph_adj_external_displayed_of_not_incident F κ h 3 0
      hhU hκ3h (by decide +kernel)
  have hhb : ¬ F.lineGraph.Adj h (e 1) :=
    not_lineGraph_adj_external_displayed_of_not_incident F κ h 3 1
      hhU hκ3h (by decide +kernel)
  have hie : ¬ F.lineGraph.Adj i (e 4) :=
    not_lineGraph_adj_external_displayed_of_not_incident F κ i 2 4
      hiU hκ2i (by decide +kernel)
  have hic : ¬ F.lineGraph.Adj i (e 2) :=
    not_lineGraph_adj_external_displayed_of_not_incident F κ i 2 2
      hiU hκ2i (by decide +kernel)
  have hdG05 : Disjoint (Pbc : Finset F.edgeSet) (Pfi : Finset F.edgeSet) := by
    simp [Pbc, Pfi, Finset.disjoint_left, hne, hein 1 i hiU, hein 2 i hiU,
      hout g hgU 5, hgi]
  have hdG24 : Disjoint (Pag : Finset F.edgeSet) (Pbd : Finset F.edgeSet) := by
    simp [Pag, Pbd, Finset.disjoint_left, hne, hein 0 i hiU,
      hout g hgU 1, hout g hgU 3, hgi]
  have hdG25 : Disjoint (Pag : Finset F.edgeSet) (Pfi : Finset F.edgeSet) := by
    simp [Pag, Pfi, Finset.disjoint_left, hne, hein 0 i hiU,
      hout g hgU 5, hgi]
  have hdH05 : Disjoint (Pcd : Finset F.edgeSet) (Pag : Finset F.edgeSet) := by
    simp [Pcd, Pag, Finset.disjoint_left, hne, hein 2 g hgU, hein 3 g hgU,
      hout h hhU 0, hhg]
  have hdH24 : Disjoint (Peh : Finset F.edgeSet) (Pbc : Finset F.edgeSet) := by
    simp [Peh, Pbc, Finset.disjoint_left, hne, hein 4 g hgU,
      hout h hhU 1, hout h hhU 2, hhg]
  have hdH25 : Disjoint (Peh : Finset F.edgeSet) (Pag : Finset F.edgeSet) := by
    simp [Peh, Pag, Finset.disjoint_left, hne, hein 4 g hgU,
      hout h hhU 0, hhg]
  have hdI05 : Disjoint (Pbd : Finset F.edgeSet) (Peh : Finset F.edgeSet) := by
    simp [Pbd, Peh, Finset.disjoint_left, hne, hein 1 h hhU, hein 3 h hhU,
      hout i hiU 4, hih]
  have hdI24 : Disjoint (Pfi : Finset F.edgeSet) (Pcd : Finset F.edgeSet) := by
    simp [Pfi, Pcd, Finset.disjoint_left, hne, hein 5 h hhU,
      hout i hiU 2, hout i hiU 3, hih]
  have hdI25 : Disjoint (Pfi : Finset F.edgeSet) (Peh : Finset F.edgeSet) := by
    simp [Pfi, Peh, Finset.disjoint_left, hne, hein 5 h hhU,
      hout i hiU 4, hih]
  have hSixG : ∀ (j : F.edgeSet) (hgj : F.lineGraph.Adj g j),
      κ 1 ∉ (j : Sym2 V) → Function.Injective
        (fin6Map Pbc (D.decomposition.closure hgj) Pag Tabf Pbd Pfi) := by
    intro j hgj hj
    exact good_profile_fin6Map_injective F D.decomposition U
      (heU 0) (heU 1) (heU 2) (heU 3) (heU 5)
      hgU hiU hgiAdj Pbc Pag Tabf Pbd Pfi rfl rfl rfl rfl rfl
      hStaticG j hgj (hOutsideG j hgj hj)
  have hSixH : ∀ (j : F.edgeSet) (hhj : F.lineGraph.Adj h j),
      κ 3 ∉ (j : Sym2 V) → Function.Injective
        (fin6Map Pcd (D.decomposition.closure hhj) Peh Tace Pbc Pag) := by
    intro j hhj hj
    exact good_profile_fin6Map_injective F D.decomposition U
      (heU 4) (heU 2) (heU 3) (heU 1) (heU 0)
      hhU hgU (fun x => hghAdj x.symm) Pcd Peh Tace Pbc Pag
      rfl rfl
      (by ext x; simp [Tace, or_comm, or_left_comm, or_assoc])
      (by ext x; simp [Pbc, or_comm, or_left_comm, or_assoc]) rfl
      hStaticH j hhj (hOutsideH j hhj hj)
  have hSixI : ∀ (j : F.edgeSet) (hij : F.lineGraph.Adj i j),
      κ 2 ∉ (j : Sym2 V) → Function.Injective
        (fin6Map Pbd (D.decomposition.closure hij) Pfi Tdef Pcd Peh) := by
    intro j hij hj
    exact good_profile_fin6Map_injective F D.decomposition U
      (heU 5) (heU 3) (heU 1) (heU 2) (heU 4)
      hiU hhU (fun x => hhiAdj x.symm) Pbd Pfi Tdef Pcd Peh
      (by ext x; simp [Pbd, or_comm, or_left_comm, or_assoc]) rfl
      (by ext x; simp [Tdef, or_comm, or_left_comm, or_assoc])
      (by ext x; simp [Pcd, or_comm, or_left_comm, or_assoc]) rfl
      hStaticI j hij (hOutsideI j hij hj)
  refine ⟨?_, ?_, ?_⟩
  · exact good_profile_outer_is_pendant F D hI U hκ1g
      (heU 0) (heU 1) (heU 2) (heU 3) (heU 5)
      hgU hiU hgi hgf hgd hgiAdj Pbc Pag Tabf Pbd Pfi
      rfl rfl rfl rfl rfl hdG05 hdG24 hdG25 hOutsideG hSixG
  · exact good_profile_outer_h_is_pendant F D hI U hκ3h
      (heU 0) (heU 1) (heU 2) (heU 3) (heU 4)
      hhU hgU hgh.symm hha hhb (fun x => hghAdj x.symm)
      Pcd Peh Tace Pbc Pag rfl rfl rfl rfl rfl
      hdH05 hdH24 hdH25 hOutsideH hSixH
  · exact good_profile_outer_i_is_pendant F D hI U hκ2i
      (heU 1) (heU 2) (heU 3) (heU 4) (heU 5)
      hiU hhU hhi.symm hie hic (fun x => hhiAdj x.symm)
      Pbd Pfi Tdef Pcd Peh rfl rfl rfl rfl rfl
      hdI05 hdI24 hdI25 hOutsideI hSixI


@[simp] theorem canonicalK4EdgeEquiv_apply (i : Fin 6) :
    canonicalK4EdgeEquiv i = canonicalK4Edge i := rfl

theorem mem_k4Profile_iff_ambient_triangle
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (R : Set F.edgeSet)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    (κ : completeGraph (Fin 4) ↪g F) (t : Fin 8) :
    t ∈ K4Profile.ofRestricted
        (D.decomposition.restrict (displayedK4Edges κ))
        (displayedK4EdgeEquiv κ) ↔
      (k4Triangle t).map (displayedK4EdgeEmbedding κ) ∈
        D.triangleParts := by
  constructor
  · exact mem_ambient_k4Triangle_of_mem_profile_early F R D κ t
  · intro hP
    rw [K4Profile.mem_ofRestricted]
    apply (D.decomposition.restrict (displayedK4Edges κ)).mem_triangleParts.mpr
    constructor
    · apply D.decomposition.mem_restrict_parts.mpr
      refine ⟨?_, (k4Triangle t).map (displayedK4EdgeEmbedding κ),
        (D.decomposition.mem_triangleParts.mp hP).1, ?_⟩
      · rw [Finset.card_map]
        fin_cases t <;> decide
      · apply Finset.ext
        intro x
        rw [TriangleEdgeDecomposition.mem_restrictPart]
        constructor
        · intro hx
          obtain ⟨i, hi, hieq⟩ := Finset.mem_map.mp hx
          apply Finset.mem_map.mpr
          refine ⟨i, hi, ?_⟩
          apply Subtype.ext
          exact hieq
        · intro hx
          obtain ⟨i, hi, hieq⟩ := Finset.mem_map.mp hx
          apply Finset.mem_map.mpr
          refine ⟨i, hi, ?_⟩
          exact congrArg Subtype.val hieq
    · rw [Finset.card_map]
      fin_cases t <;> decide

def swap01 : Fin 4 ≃ Fin 4 := Equiv.swap 0 1
def swap02 : Fin 4 ≃ Fin 4 := Equiv.swap 0 2
def swap03 : Fin 4 ≃ Fin 4 := Equiv.swap 0 3

noncomputable def labelSwap01 : Fin 6 ≃ Fin 6 :=
  Equiv.ofBijective (![0, 5, 4, 3, 2, 1]) (by decide +kernel)
noncomputable def labelSwap02 : Fin 6 ≃ Fin 6 :=
  Equiv.ofBijective (![1, 0, 2, 4, 3, 5]) (by decide +kernel)
noncomputable def labelSwap03 : Fin 6 ≃ Fin 6 :=
  Equiv.ofBijective (![2, 1, 0, 5, 4, 3]) (by decide +kernel)

def reindexDisplayedK4
    {V : Type u} {F : SimpleGraph V}
    (κ : completeGraph (Fin 4) ↪g F) (p : Fin 4 ≃ Fin 4) :
    completeGraph (Fin 4) ↪g F :=
  κ.comp (SimpleGraph.Embedding.completeGraph p.toEmbedding)

theorem reindexDisplayedK4_edge_swap01
    {V : Type u} {F : SimpleGraph V}
    (κ : completeGraph (Fin 4) ↪g F) (i : Fin 6) :
    displayedK4EdgeEmbedding (reindexDisplayedK4 κ swap01) i =
      displayedK4EdgeEmbedding κ (labelSwap01 i) := by
  fin_cases i <;> apply Subtype.ext <;>
    simp [displayedK4EdgeEmbedding, reindexDisplayedK4,
      canonicalK4Edge, swap01, labelSwap01,
      SimpleGraph.Copy.toLineGraphEmbedding,
      Matrix.cons_val_zero, Matrix.cons_val_one] <;> decide +kernel

theorem reindexDisplayedK4_edge_swap02
    {V : Type u} {F : SimpleGraph V}
    (κ : completeGraph (Fin 4) ↪g F) (i : Fin 6) :
    displayedK4EdgeEmbedding (reindexDisplayedK4 κ swap02) i =
      displayedK4EdgeEmbedding κ (labelSwap02 i) := by
  fin_cases i <;> apply Subtype.ext <;>
    simp [displayedK4EdgeEmbedding, reindexDisplayedK4,
      canonicalK4Edge, swap02, labelSwap02,
      SimpleGraph.Copy.toLineGraphEmbedding,
      Matrix.cons_val_zero, Matrix.cons_val_one] <;> decide +kernel

theorem reindexDisplayedK4_edge_swap03
    {V : Type u} {F : SimpleGraph V}
    (κ : completeGraph (Fin 4) ↪g F) (i : Fin 6) :
    displayedK4EdgeEmbedding (reindexDisplayedK4 κ swap03) i =
      displayedK4EdgeEmbedding κ (labelSwap03 i) := by
  fin_cases i <;> apply Subtype.ext <;>
    simp [displayedK4EdgeEmbedding, reindexDisplayedK4,
      canonicalK4Edge, swap03, labelSwap03,
      SimpleGraph.Copy.toLineGraphEmbedding,
      Matrix.cons_val_zero, Matrix.cons_val_one] <;> decide +kernel

noncomputable def triangleSwap01 : Fin 8 ≃ Fin 8 :=
  Equiv.ofBijective (![1, 0, 2, 3, 4, 5, 7, 6]) (by decide +kernel)
noncomputable def triangleSwap02 : Fin 8 ≃ Fin 8 :=
  Equiv.ofBijective (![0, 2, 1, 3, 4, 6, 5, 7]) (by decide +kernel)
noncomputable def triangleSwap03 : Fin 8 ≃ Fin 8 :=
  Equiv.ofBijective (![0, 3, 2, 1, 6, 5, 4, 7]) (by decide +kernel)

theorem reindexDisplayedK4_triangle_swap01
    {V : Type u} {F : SimpleGraph V}
    (κ : completeGraph (Fin 4) ↪g F) (t : Fin 8) :
    (k4Triangle t).map
        (displayedK4EdgeEmbedding (reindexDisplayedK4 κ swap01)) =
      (k4Triangle (triangleSwap01 t)).map
        (displayedK4EdgeEmbedding κ) := by
  fin_cases t <;> ext x <;>
    simp [k4Triangle, triangleSwap01, labelSwap01,
      reindexDisplayedK4_edge_swap01] <;> aesop

theorem reindexDisplayedK4_triangle_swap02
    {V : Type u} {F : SimpleGraph V}
    (κ : completeGraph (Fin 4) ↪g F) (t : Fin 8) :
    (k4Triangle t).map
        (displayedK4EdgeEmbedding (reindexDisplayedK4 κ swap02)) =
      (k4Triangle (triangleSwap02 t)).map
        (displayedK4EdgeEmbedding κ) := by
  fin_cases t <;> ext x <;>
    simp [k4Triangle, triangleSwap02, labelSwap02,
      reindexDisplayedK4_edge_swap02] <;> aesop

theorem reindexDisplayedK4_triangle_swap03
    {V : Type u} {F : SimpleGraph V}
    (κ : completeGraph (Fin 4) ↪g F) (t : Fin 8) :
    (k4Triangle t).map
        (displayedK4EdgeEmbedding (reindexDisplayedK4 κ swap03)) =
      (k4Triangle (triangleSwap03 t)).map
        (displayedK4EdgeEmbedding κ) := by
  fin_cases t <;> ext x <;>
    simp [k4Triangle, triangleSwap03, labelSwap03,
      reindexDisplayedK4_edge_swap03] <;> aesop

theorem displayedK4Edges_reindex
    {V : Type u} {F : SimpleGraph V}
    (κ : completeGraph (Fin 4) ↪g F) (p : Fin 4 ≃ Fin 4)
    (q : Fin 6 ≃ Fin 6)
    (hedge : ∀ i, displayedK4EdgeEmbedding (reindexDisplayedK4 κ p) i =
      displayedK4EdgeEmbedding κ (q i)) :
    displayedK4Edges (reindexDisplayedK4 κ p) = displayedK4Edges κ := by
  apply Finset.ext
  intro e
  constructor
  · intro he
    obtain ⟨i, -, rfl⟩ := Finset.mem_map.mp he
    rw [hedge]
    exact Finset.mem_map.mpr ⟨q i, Finset.mem_univ _, rfl⟩
  · intro he
    obtain ⟨i, -, rfl⟩ := Finset.mem_map.mp he
    exact Finset.mem_map.mpr
      ⟨q.symm i, Finset.mem_univ _, by rw [hedge, q.apply_symm_apply]⟩

theorem normalize_surviving_k4_profiles
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (R : Set F.edgeSet)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    (κ : completeGraph (Fin 4) ↪g F)
    (hS : let S := (K4Profile.ofRestricted
      (D.decomposition.restrict (displayedK4Edges κ))
      (displayedK4EdgeEquiv κ))
      S = {4, 5, 6} ∨ S = {4, 5, 7} ∨
      S = {4, 6, 7} ∨ S = {5, 6, 7}) :
    ∃ κ' : completeGraph (Fin 4) ↪g F,
      displayedK4Edges κ' = displayedK4Edges κ ∧
      K4Profile.ofRestricted
        (D.decomposition.restrict (displayedK4Edges κ'))
        (displayedK4EdgeEquiv κ') = {4, 5, 7} := by
  dsimp only at hS
  rcases hS with hS | hS | hS | hS
  · let κ' := reindexDisplayedK4 κ swap01
    refine ⟨κ', displayedK4Edges_reindex κ swap01 labelSwap01
      (reindexDisplayedK4_edge_swap01 κ), ?_⟩
    apply Finset.ext
    intro t
    rw [mem_k4Profile_iff_ambient_triangle F R D]
    rw [reindexDisplayedK4_triangle_swap01]
    rw [← mem_k4Profile_iff_ambient_triangle F R D]
    rw [hS]
    fin_cases t <;> simp [triangleSwap01]
  · exact ⟨κ, rfl, hS⟩
  · let κ' := reindexDisplayedK4 κ swap02
    refine ⟨κ', displayedK4Edges_reindex κ swap02 labelSwap02
      (reindexDisplayedK4_edge_swap02 κ), ?_⟩
    apply Finset.ext
    intro t
    rw [mem_k4Profile_iff_ambient_triangle F R D]
    rw [reindexDisplayedK4_triangle_swap02]
    rw [← mem_k4Profile_iff_ambient_triangle F R D]
    rw [hS]
    fin_cases t <;> simp [triangleSwap02]
  · let κ' := reindexDisplayedK4 κ swap03
    refine ⟨κ', displayedK4Edges_reindex κ swap03 labelSwap03
      (reindexDisplayedK4_edge_swap03 κ), ?_⟩
    apply Finset.ext
    intro t
    rw [mem_k4Profile_iff_ambient_triangle F R D]
    rw [reindexDisplayedK4_triangle_swap03]
    rw [← mem_k4Profile_iff_ambient_triangle F R D]
    rw [hS]
    fin_cases t <;> simp [triangleSwap03]

/-! ## Entry from the paper hypotheses -/

/-- External edges attached at two distinct vertices of the displayed `K₄`
cannot meet each other in a diamond-free, `K₅`-free graph. -/
theorem not_lineGraph_adj_of_external_edges_at_distinct_k4_vertices
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (κ : completeGraph (Fin 4) ↪g F)
    (hdiamond : IsDiamondFree F) (hK5 : F.CliqueFree 5)
    (g h : F.edgeSet) (p q : Fin 4) (hpq : p ≠ q)
    (hgU : g ∉ displayedK4Edges κ) (hhU : h ∉ displayedK4Edges κ)
    (hpg : κ p ∈ (g : Sym2 V)) (hqh : κ q ∈ (h : Sym2 V)) :
    ¬ F.lineGraph.Adj g h := by
  let K : Finset V := Finset.univ.map κ.toEmbedding
  have hK : F.IsNClique 4 K := by
    constructor
    · intro a ha b hb hab
      obtain ⟨i, -, rfl⟩ := Finset.mem_map.mp ha
      obtain ⟨j, -, rfl⟩ := Finset.mem_map.mp hb
      apply (κ.map_rel_iff).2
      simpa using (fun hij => hab (congrArg κ hij))
    · simp [K]
  intro hgh
  obtain ⟨_, c, hcg, hch⟩ := SimpleGraph.lineGraph_adj_iff_exists.mp hgh
  by_cases hcK : c ∈ K
  · obtain ⟨r, -, hrc⟩ := Finset.mem_map.mp hcK
    by_cases hrp : r = p
    · subst r
      exact hhU (edge_mem_displayedK4Edges_of_two_vertex_mem κ h q p
        hpq.symm hqh (hrc ▸ hch))
    · exact hgU (edge_mem_displayedK4Edges_of_two_vertex_mem κ g p r
        (Ne.symm hrp) hpg (hrc ▸ hcg))
  · have hpc : κ p ≠ c := by
      intro e
      exact hcK (e ▸ Finset.mem_map.mpr ⟨p, Finset.mem_univ _, rfl⟩)
    have hqc : κ q ≠ c := by
      intro e
      exact hcK (e ▸ Finset.mem_map.mpr ⟨q, Finset.mem_univ _, rfl⟩)
    have hgEq : (g : Sym2 V) = s(κ p, c) :=
      (Sym2.mem_and_mem_iff hpc).mp ⟨hpg, hcg⟩
    have hhEq : (h : Sym2 V) = s(κ q, c) :=
      (Sym2.mem_and_mem_iff hqc).mp ⟨hqh, hch⟩
    have hcp : F.Adj c (κ p) := by
      have he := g.property
      rw [hgEq] at he
      exact ((F.mem_edgeSet).mp he).symm
    have hcq : F.Adj c (κ q) := by
      have he := h.property
      rw [hhEq] at he
      exact ((F.mem_edgeSet).mp he).symm
    have hle := outside_clique_four_attaches_at_most_one F hdiamond hK5 hK hcK
    have hpfilter : κ p ∈ K.filter fun x => F.Adj c x := by simp [K, hcp]
    have hqfilter : κ q ∈ K.filter fun x => F.Adj c x := by simp [K, hcq]
    have hlt : 1 < (K.filter fun x => F.Adj c x).card :=
      Finset.one_lt_card.mpr ⟨κ p, hpfilter, κ q, hqfilter,
        κ.injective.ne hpq⟩
    omega

theorem canonicalK4LineGraph_exists_nonadjacent_neighbors (i : Fin 6) :
    ∃ j k : Fin 6, canonicalK4LineGraph.Adj i j ∧
      canonicalK4LineGraph.Adj i k ∧ j ≠ k ∧
      ¬ canonicalK4LineGraph.Adj j k := by
  fin_cases i <;> decide +kernel

/-- No displayed `K₄` edge is pendant: in the line graph it has two
nonadjacent neighbors. -/
theorem displayedK4Edge_not_pendant
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (κ : completeGraph (Fin 4) ↪g F) (i : Fin 6) :
    ¬ F.IsPendantEdge (displayedK4EdgeEmbedding κ i) := by
  rintro hi
  obtain ⟨j, k, hij, hik, hjk, hjkn⟩ :=
    canonicalK4LineGraph_exists_nonadjacent_neighbors i
  let e := displayedK4LineGraphIso κ
  have hij' : F.lineGraph.Adj (displayedK4EdgeEmbedding κ i)
      (displayedK4EdgeEmbedding κ j) := (e.map_rel_iff).2 hij
  have hik' : F.lineGraph.Adj (displayedK4EdgeEmbedding κ i)
      (displayedK4EdgeEmbedding κ k) := (e.map_rel_iff).2 hik
  have hjk' : ¬ F.lineGraph.Adj (displayedK4EdgeEmbedding κ j)
      (displayedK4EdgeEmbedding κ k) := by
    intro h
    exact hjkn ((e.map_rel_iff).1 h)
  exact hjk' (lineGraph_neighbors_adj_of_pendant hi hij' hik'
    (fun h => hjk ((displayedK4EdgeEmbedding κ).injective h)))

theorem displayedK4Edge_not_mem_pendant_roots
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (κ : completeGraph (Fin 4) ↪g F)
    (R : Set F.edgeSet)
    (hRpendant : ∀ e ∈ R, F.IsPendantEdge e) (i : Fin 6) :
    displayedK4EdgeEmbedding κ i ∉ R := by
  intro hi
  exact displayedK4Edge_not_pendant F κ i (hRpendant _ hi)

theorem attachment_vertex_of_external_neighbor_zero
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (κ : completeGraph (Fin 4) ↪g F) (g : F.edgeSet)
    (hg : F.lineGraph.Adj (displayedK4EdgeEmbedding κ 0) g) :
    ∃ p : Fin 4, (p = 0 ∨ p = 1) ∧ κ p ∈ (g : Sym2 V) := by
  obtain ⟨_, a, ha, hag⟩ := SimpleGraph.lineGraph_adj_iff_exists.mp hg
  change a ∈ s(κ 0, κ 1) at ha
  simp only [Sym2.mem_iff] at ha
  rcases ha with rfl | rfl
  · exact ⟨0, Or.inl rfl, hag⟩
  · exact ⟨1, Or.inr rfl, hag⟩

theorem attachment_vertex_of_external_neighbor_three
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (κ : completeGraph (Fin 4) ↪g F) (h : F.edgeSet)
    (hh : F.lineGraph.Adj (displayedK4EdgeEmbedding κ 3) h) :
    ∃ q : Fin 4, (q = 2 ∨ q = 3) ∧ κ q ∈ (h : Sym2 V) := by
  obtain ⟨_, a, ha, hah⟩ := SimpleGraph.lineGraph_adj_iff_exists.mp hh
  change a ∈ s(κ 2, κ 3) at ha
  simp only [Sym2.mem_iff] at ha
  rcases ha with rfl | rfl
  · exact ⟨2, Or.inl rfl, hah⟩
  · exact ⟨3, Or.inr rfl, hah⟩

theorem opposite_external_edges_have_common_internal_neighbor
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (κ : completeGraph (Fin 4) ↪g F)
    (g h : F.edgeSet) (p q : Fin 4)
    (hp : p = 0 ∨ p = 1) (hq : q = 2 ∨ q = 3)
    (hgU : g ∉ displayedK4Edges κ) (hhU : h ∉ displayedK4Edges κ)
    (hpg : κ p ∈ (g : Sym2 V)) (hqh : κ q ∈ (h : Sym2 V)) :
    ∃ i : Fin 6,
      F.lineGraph.Adj (displayedK4EdgeEmbedding κ i) g ∧
      F.lineGraph.Adj (displayedK4EdgeEmbedding κ i) h := by
  rcases hp with rfl | rfl <;> rcases hq with rfl | rfl
  · refine ⟨5, ?_, ?_⟩
    · rw [SimpleGraph.lineGraph_adj_iff_exists]
      refine ⟨?_, κ 0, ?_, hpg⟩
      · intro e; exact hgU (e ▸ Finset.mem_map.mpr ⟨5, Finset.mem_univ _, rfl⟩)
      · change κ 0 ∈ s(κ 0, κ 2); simp
    · rw [SimpleGraph.lineGraph_adj_iff_exists]
      refine ⟨?_, κ 2, ?_, hqh⟩
      · intro e; exact hhU (e ▸ Finset.mem_map.mpr ⟨5, Finset.mem_univ _, rfl⟩)
      · change κ 2 ∈ s(κ 0, κ 2); simp
  · refine ⟨4, ?_, ?_⟩
    · rw [SimpleGraph.lineGraph_adj_iff_exists]
      refine ⟨?_, κ 0, ?_, hpg⟩
      · intro e; exact hgU (e ▸ Finset.mem_map.mpr ⟨4, Finset.mem_univ _, rfl⟩)
      · change κ 0 ∈ s(κ 3, κ 0); simp
    · rw [SimpleGraph.lineGraph_adj_iff_exists]
      refine ⟨?_, κ 3, ?_, hqh⟩
      · intro e; exact hhU (e ▸ Finset.mem_map.mpr ⟨4, Finset.mem_univ _, rfl⟩)
      · change κ 3 ∈ s(κ 3, κ 0); simp
  · refine ⟨1, ?_, ?_⟩
    · rw [SimpleGraph.lineGraph_adj_iff_exists]
      refine ⟨?_, κ 1, ?_, hpg⟩
      · intro e; exact hgU (e ▸ Finset.mem_map.mpr ⟨1, Finset.mem_univ _, rfl⟩)
      · change κ 1 ∈ s(κ 1, κ 2); simp
    · rw [SimpleGraph.lineGraph_adj_iff_exists]
      refine ⟨?_, κ 2, ?_, hqh⟩
      · intro e; exact hhU (e ▸ Finset.mem_map.mpr ⟨1, Finset.mem_univ _, rfl⟩)
      · change κ 2 ∈ s(κ 1, κ 2); simp
  · refine ⟨2, ?_, ?_⟩
    · rw [SimpleGraph.lineGraph_adj_iff_exists]
      refine ⟨?_, κ 1, ?_, hpg⟩
      · intro e; exact hgU (e ▸ Finset.mem_map.mpr ⟨2, Finset.mem_univ _, rfl⟩)
      · change κ 1 ∈ s(κ 1, κ 3); simp
    · rw [SimpleGraph.lineGraph_adj_iff_exists]
      refine ⟨?_, κ 3, ?_, hqh⟩
      · intro e; exact hhU (e ▸ Finset.mem_map.mpr ⟨2, Finset.mem_univ _, rfl⟩)
      · change κ 3 ∈ s(κ 1, κ 3); simp

theorem false_of_full_profile
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (R : Set F.edgeSet)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    (κ : completeGraph (Fin 4) ↪g F)
    (hdiamond : IsDiamondFree F) (hK5 : F.CliqueFree 5)
    (hRpendant : ∀ e ∈ R, F.IsPendantEdge e)
    (S : Finset (Fin 8))
    (hSdef : S = K4Profile.ofRestricted
      (D.decomposition.restrict (displayedK4Edges κ))
      (displayedK4EdgeEquiv κ))
    (hSfull : S = firstK4TriangleDecomposition ∨
      S = secondK4TriangleDecomposition) : False := by
  obtain ⟨g, hgU, hg0⟩ := exists_external_neighbor_of_full_profile
    F R D κ S hSdef hSfull 0
      (displayedK4Edge_not_mem_pendant_roots F κ R hRpendant 0)
  obtain ⟨h, hhU, hh3⟩ := exists_external_neighbor_of_full_profile
    F R D κ S hSdef hSfull 3
      (displayedK4Edge_not_mem_pendant_roots F κ R hRpendant 3)
  obtain ⟨p, hp, hpg⟩ := attachment_vertex_of_external_neighbor_zero F κ g hg0
  obtain ⟨q, hq, hqh⟩ := attachment_vertex_of_external_neighbor_three F κ h hh3
  have hpq : p ≠ q := by
    rcases hp with rfl | rfl <;> rcases hq with rfl | rfl <;> decide
  have hgh := not_lineGraph_adj_of_external_edges_at_distinct_k4_vertices
    F κ hdiamond hK5 g h p q hpq hgU hhU hpg hqh
  have hgne : g ≠ h := by
    intro e
    subst h
    exact hgU (edge_mem_displayedK4Edges_of_two_vertex_mem κ g p q hpq hpg hqh)
  obtain ⟨i, hig, hih⟩ := opposite_external_edges_have_common_internal_neighbor
    F κ g h p q hp hq hgU hhU hpg hqh
  exact false_of_full_profile_and_two_external_neighbors F R D κ S
    hSdef hSfull i g h hgU hhU hig hih hgne hgh


theorem displayed_good_profile_closure_ag
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (R : Set F.edgeSet)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    (κ : completeGraph (Fin 4) ↪g F)
    (hdiamond : IsDiamondFree F) (hK5 : F.CliqueFree 5)
    (hRpendant : ∀ e ∈ R, F.IsPendantEdge e)
    {g i : F.edgeSet}
    (hgU : g ∉ displayedK4Edges κ)
    (hiU : i ∉ displayedK4Edges κ)
    (hκ1g : κ 1 ∈ (g : Sym2 V))
    (hgi : ¬ F.lineGraph.Adj g i)
    (hag : F.lineGraph.Adj (displayedK4EdgeEmbedding κ 0) g)
    (habf : ({displayedK4EdgeEmbedding κ 0,
      displayedK4EdgeEmbedding κ 1,
      displayedK4EdgeEmbedding κ 5} : Finset F.edgeSet) ∈ D.decomposition.parts)
    (hbcg : ({displayedK4EdgeEmbedding κ 1,
      displayedK4EdgeEmbedding κ 2, g} : Finset F.edgeSet) ∈ D.decomposition.parts)
    (hbdi : ({displayedK4EdgeEmbedding κ 1,
      displayedK4EdgeEmbedding κ 3, i} : Finset F.edgeSet) ∈ D.decomposition.parts) :
    (D.decomposition.closure hag : Finset F.edgeSet) =
      {displayedK4EdgeEmbedding κ 0, g} := by
  let a := displayedK4EdgeEmbedding κ 0
  let b := displayedK4EdgeEmbedding κ 1
  let c := displayedK4EdgeEmbedding κ 2
  let d := displayedK4EdgeEmbedding κ 3
  let f := displayedK4EdgeEmbedding κ 5
  let Pabf : Finset F.edgeSet := {a, b, f}
  let Pbcg : Finset F.edgeSet := {b, c, g}
  let Pbdi : Finset F.edgeSet := {b, d, i}
  have hbR : b ∉ R := by
    exact displayedK4Edge_not_mem_pendant_roots F κ R hRpendant 1
  have hbPabf : b ∈ Pabf := by simp [Pabf]
  have hbPbcg : b ∈ Pbcg := by simp [Pbcg]
  have hbPbdi : b ∈ Pbdi := by simp [Pbdi]
  have hPabf : Pabf ∈ D.decomposition.parts := by simpa [Pabf, a, b, f] using habf
  have hPbcg : Pbcg ∈ D.decomposition.parts := by simpa [Pbcg, b, c] using hbcg
  have hPbdi : Pbdi ∈ D.decomposition.parts := by simpa [Pbdi, b, d] using hbdi
  have hPabfPbcg : Pabf ≠ Pbcg := by
    intro heq
    have ha : a ∈ Pabf := by simp [Pabf]
    have ha' : a ∈ Pbcg := heq ▸ ha
    simp only [Pbcg, Finset.mem_insert, Finset.mem_singleton] at ha'
    rcases ha' with hab | hac | hag'
    · exact (displayedK4EdgeEmbedding κ).injective.ne (by decide) hab
    · exact (displayedK4EdgeEmbedding κ).injective.ne (by decide) hac
    · exact hgU (hag' ▸ Finset.mem_map.mpr ⟨0, Finset.mem_univ _, rfl⟩)
  have hPabfPbdi : Pabf ≠ Pbdi := by
    intro heq
    have hf : f ∈ Pabf := by simp [Pabf]
    have hf' : f ∈ Pbdi := heq ▸ hf
    simp only [Pbdi, Finset.mem_insert, Finset.mem_singleton] at hf'
    rcases hf' with hfb | hfd | hfi
    · exact (displayedK4EdgeEmbedding κ).injective.ne (by decide) hfb
    · exact (displayedK4EdgeEmbedding κ).injective.ne (by decide) hfd
    · exact hiU (hfi ▸ Finset.mem_map.mpr ⟨5, Finset.mem_univ _, rfl⟩)
  have hPbcgPbdi : Pbcg ≠ Pbdi := by
    intro heq
    have hc : c ∈ Pbcg := by simp [Pbcg]
    have hc' : c ∈ Pbdi := heq ▸ hc
    simp only [Pbdi, Finset.mem_insert, Finset.mem_singleton] at hc'
    rcases hc' with hcb | hcd | hci
    · exact (displayedK4EdgeEmbedding κ).injective.ne (by decide) hcb
    · exact (displayedK4EdgeEmbedding κ).injective.ne (by decide) hcd
    · exact hiU (hci ▸ Finset.mem_map.mpr ⟨2, Finset.mem_univ _, rfl⟩)
  let K : Finset V := Finset.univ.map κ.toEmbedding
  have hK : F.IsNClique 4 K := by
    constructor
    · intro x hx y hy hxy
      obtain ⟨p, -, rfl⟩ := Finset.mem_map.mp hx
      obtain ⟨q, -, rfl⟩ := Finset.mem_map.mp hy
      apply (κ.map_rel_iff).2
      simpa using hxy
    · simp [K]
  let y : V := Sym2.Mem.other hκ1g
  have hgEq : (g : Sym2 V) = s(κ 1, y) :=
    (Sym2.other_spec hκ1g).symm
  have hyK : y ∉ K := by
    intro hyK
    obtain ⟨q, -, hqy⟩ := Finset.mem_map.mp hyK
    have h1q : (1 : Fin 4) ≠ q := by
      intro h1q
      subst q
      exact (F.edge_other_ne g.property hκ1g) hqy.symm
    apply hgU
    exact edge_mem_displayedK4Edges_of_two_vertex_mem κ g 1 q h1q
      hκ1g (hqy ▸ Sym2.other_mem hκ1g)
  apply Finset.Subset.antisymm
  · intro x hx
    by_cases hxa : x = a
    · simp [a, hxa]
    by_cases hxg : x = g
    · simp [hxg]
    have hxaAdj : F.lineGraph.Adj x a :=
      D.decomposition.adj_of_mem_part
        (D.decomposition.closure_mem_parts hag) hx
        (D.decomposition.left_mem_closure hag) hxa
    have hxgAdj : F.lineGraph.Adj x g :=
      D.decomposition.adj_of_mem_part
        (D.decomposition.closure_mem_parts hag) hx
        (D.decomposition.right_mem_closure hag) hxg
    have hκ1x : κ 1 ∈ (x : Sym2 V) := by
      apply common_clique_endpoint_of_adjacent_to_attachment_pair
        F hdiamond hK5 hK
        (u := κ 1) (v := κ 0) (y := y) (a := a) (g := g)
      · exact Finset.mem_map.mpr ⟨1, Finset.mem_univ _, rfl⟩
      · exact Finset.mem_map.mpr ⟨0, Finset.mem_univ _, rfl⟩
      · exact κ.injective.ne (by decide)
      · exact hyK
      · exact Sym2.eq_swap
      · exact hgEq
      · exact hxaAdj
      · exact hxgAdj
    by_cases hxb : x = b
    · subst x
      have hEq := D.decomposition.eq_of_two_mem
        (D.decomposition.closure_mem_parts hag) hPabf
        (D.decomposition.left_mem_closure hag)
        hx
        (by exact Finset.mem_insert_self a {b, f})
        (by exact Finset.mem_insert_of_mem (Finset.mem_insert_self b {f}))
        (by exact (displayedK4EdgeEmbedding κ).injective.ne (by decide))
      have hgP : g ∈ Pabf := hEq ▸ D.decomposition.right_mem_closure hag
      simp only [Pabf, Finset.mem_insert, Finset.mem_singleton] at hgP
      rcases hgP with hga | hgb | hgf
      · exact False.elim (hgU (hga ▸ Finset.mem_map.mpr ⟨0, Finset.mem_univ _, rfl⟩))
      · exact False.elim (hgU (hgb ▸ Finset.mem_map.mpr ⟨1, Finset.mem_univ _, rfl⟩))
      · exact False.elim (hgU (hgf ▸ Finset.mem_map.mpr ⟨5, Finset.mem_univ _, rfl⟩))
    have hxbAdj : F.lineGraph.Adj b x := by
      rw [SimpleGraph.lineGraph_adj_iff_exists]
      exact ⟨Ne.symm hxb, κ 1, by
        change κ 1 ∈ s(κ 1, κ 2)
        simp, hκ1x⟩
    have hxmem := neighbor_mem_one_of_three_parts_of_nonroot D hbR
      hPabf hPbcg hPbdi hbPabf hbPbcg hbPbdi
      hPabfPbcg hPabfPbdi hPbcgPbdi hxbAdj
    simp only [Pabf, Pbcg, Pbdi, Finset.mem_insert,
      Finset.mem_singleton] at hxmem
    rcases hxmem with (hxa' | hxb' | hxf) |
      (hxb' | hxc | hxg') | hxb' | hxd | hxi
    · exact False.elim (hxa hxa')
    · exact False.elim (hxb hxb')
    · subst x
      change κ 1 ∈ s(κ 0, κ 2) at hκ1x
      simp only [Sym2.mem_iff] at hκ1x
      rcases hκ1x with h | h
      · exact False.elim (κ.injective.ne (by decide) h)
      · exact False.elim (κ.injective.ne (by decide) h)
    · exact False.elim (hxb hxb')
    · subst x
      have hEq := D.decomposition.eq_of_two_mem
        (D.decomposition.closure_mem_parts hag) hPbcg
        (D.decomposition.right_mem_closure hag) hx
        (by simp [Pbcg]) (by simp [Pbcg])
        (by
          intro hcg
          exact hgU (hcg ▸ Finset.mem_map.mpr ⟨2, Finset.mem_univ _, rfl⟩))
      have haP : a ∈ Pbcg := hEq ▸ D.decomposition.left_mem_closure hag
      simp only [Pbcg, Finset.mem_insert, Finset.mem_singleton] at haP
      rcases haP with hab | hac | hag'
      · exact False.elim ((displayedK4EdgeEmbedding κ).injective.ne (by decide) hab)
      · exact False.elim ((displayedK4EdgeEmbedding κ).injective.ne (by decide) hac)
      · exact False.elim (hgU (hag' ▸ Finset.mem_map.mpr ⟨0, Finset.mem_univ _, rfl⟩))
    · exact False.elim (hxg hxg')
    · exact False.elim (hxb hxb')
    · subst x
      change κ 1 ∈ s(κ 2, κ 3) at hκ1x
      simp only [Sym2.mem_iff] at hκ1x
      rcases hκ1x with h | h
      · exact False.elim (κ.injective.ne (by decide) h)
      · exact False.elim (κ.injective.ne (by decide) h)
    · subst x
      exact False.elim (hgi hxgAdj.symm)
  · intro x hx
    simp only [Finset.mem_insert, Finset.mem_singleton] at hx
    rcases hx with rfl | rfl
    · exact D.decomposition.left_mem_closure hag
    · exact D.decomposition.right_mem_closure hag

def goodProfileEhPerm : Fin 4 ↪ Fin 4 where
  toFun := ![0, 3, 1, 2]
  inj' := by intro i j h; fin_cases i <;> fin_cases j <;> simp_all

def goodProfileFiPerm : Fin 4 ↪ Fin 4 where
  toFun := ![0, 2, 1, 3]
  inj' := by intro i j h; fin_cases i <;> fin_cases j <;> simp_all

noncomputable def goodProfileEhReindex {V : Type u} {F : SimpleGraph V}
    (κ : completeGraph (Fin 4) ↪g F) : completeGraph (Fin 4) ↪g F :=
  κ.comp (SimpleGraph.Embedding.completeGraph goodProfileEhPerm)

noncomputable def goodProfileFiReindex {V : Type u} {F : SimpleGraph V}
    (κ : completeGraph (Fin 4) ↪g F) : completeGraph (Fin 4) ↪g F :=
  κ.comp (SimpleGraph.Embedding.completeGraph goodProfileFiPerm)

theorem goodProfileEhReindex_edge {V : Type u} {F : SimpleGraph V}
    (κ : completeGraph (Fin 4) ↪g F) (j : Fin 6) :
    displayedK4EdgeEmbedding (goodProfileEhReindex κ) j =
      displayedK4EdgeEmbedding κ (![4, 2, 3, 1, 5, 0] j) := by
  fin_cases j <;> apply Subtype.ext
  · change s(κ 0, κ 3) = s(κ 3, κ 0); exact Sym2.eq_swap
  · change s(κ 3, κ 1) = s(κ 1, κ 3); exact Sym2.eq_swap
  · change s(κ 3, κ 2) = s(κ 2, κ 3); exact Sym2.eq_swap
  · change s(κ 1, κ 2) = s(κ 1, κ 2); rfl
  · change s(κ 2, κ 0) = s(κ 0, κ 2); exact Sym2.eq_swap
  · rfl

theorem goodProfileFiReindex_edge {V : Type u} {F : SimpleGraph V}
    (κ : completeGraph (Fin 4) ↪g F) (j : Fin 6) :
    displayedK4EdgeEmbedding (goodProfileFiReindex κ) j =
      displayedK4EdgeEmbedding κ (![5, 1, 3, 2, 4, 0] j) := by
  fin_cases j <;> apply Subtype.ext
  · rfl
  · change s(κ 2, κ 1) = s(κ 1, κ 2); exact Sym2.eq_swap
  · rfl
  · change s(κ 1, κ 3) = s(κ 1, κ 3); rfl
  · rfl
  · rfl

theorem not_mem_displayedK4Edges_goodProfileEhReindex
    {V : Type u} {F : SimpleGraph V}
    (κ : completeGraph (Fin 4) ↪g F) {g : F.edgeSet}
    (hg : g ∉ displayedK4Edges κ) :
    g ∉ displayedK4Edges (goodProfileEhReindex κ) := by
  intro hg'
  obtain ⟨j, -, hj⟩ := Finset.mem_map.mp hg'
  apply hg
  rw [← hj, goodProfileEhReindex_edge]
  exact Finset.mem_map.mpr ⟨![4, 2, 3, 1, 5, 0] j, Finset.mem_univ _, rfl⟩

theorem not_mem_displayedK4Edges_goodProfileFiReindex
    {V : Type u} {F : SimpleGraph V}
    (κ : completeGraph (Fin 4) ↪g F) {g : F.edgeSet}
    (hg : g ∉ displayedK4Edges κ) :
    g ∉ displayedK4Edges (goodProfileFiReindex κ) := by
  intro hg'
  obtain ⟨j, -, hj⟩ := Finset.mem_map.mp hg'
  apply hg
  rw [← hj, goodProfileFiReindex_edge]
  exact Finset.mem_map.mpr ⟨![5, 1, 3, 2, 4, 0] j, Finset.mem_univ _, rfl⟩

theorem displayed_good_profile_closure_eh
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (R : Set F.edgeSet)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    (κ : completeGraph (Fin 4) ↪g F)
    (hdiamond : IsDiamondFree F) (hK5 : F.CliqueFree 5)
    (hRpendant : ∀ e ∈ R, F.IsPendantEdge e)
    {g h : F.edgeSet}
    (hgU : g ∉ displayedK4Edges κ) (hhU : h ∉ displayedK4Edges κ)
    (hκ3h : κ 3 ∈ (h : Sym2 V))
    (hhg : ¬ F.lineGraph.Adj h g)
    (heh : F.lineGraph.Adj (displayedK4EdgeEmbedding κ 4) h)
    (hace : ({displayedK4EdgeEmbedding κ 0,
      displayedK4EdgeEmbedding κ 2,
      displayedK4EdgeEmbedding κ 4} : Finset F.edgeSet) ∈ D.decomposition.parts)
    (hcdh : ({displayedK4EdgeEmbedding κ 2,
      displayedK4EdgeEmbedding κ 3, h} : Finset F.edgeSet) ∈ D.decomposition.parts)
    (hbcg : ({displayedK4EdgeEmbedding κ 1,
      displayedK4EdgeEmbedding κ 2, g} : Finset F.edgeSet) ∈ D.decomposition.parts) :
    (D.decomposition.closure heh : Finset F.edgeSet) =
      {displayedK4EdgeEmbedding κ 4, h} := by
  let κ' := goodProfileEhReindex κ
  have hhU' := not_mem_displayedK4Edges_goodProfileEhReindex κ hhU
  have hgU' := not_mem_displayedK4Edges_goodProfileEhReindex κ hgU
  have hκ1h' : κ' 1 ∈ (h : Sym2 V) := by
    change κ 3 ∈ (h : Sym2 V)
    exact hκ3h
  have heh' : F.lineGraph.Adj (displayedK4EdgeEmbedding κ' 0) h := by
    simpa [κ', goodProfileEhReindex_edge] using heh
  have hace' : ({displayedK4EdgeEmbedding κ' 0,
      displayedK4EdgeEmbedding κ' 1,
      displayedK4EdgeEmbedding κ' 5} : Finset F.edgeSet) ∈ D.decomposition.parts := by
    rw [show ({displayedK4EdgeEmbedding κ' 0,
      displayedK4EdgeEmbedding κ' 1,
      displayedK4EdgeEmbedding κ' 5} : Finset F.edgeSet) =
      {displayedK4EdgeEmbedding κ 0, displayedK4EdgeEmbedding κ 2,
        displayedK4EdgeEmbedding κ 4} by
      ext x; simp [κ', goodProfileEhReindex_edge] <;> aesop]
    exact hace
  have hcdh' : ({displayedK4EdgeEmbedding κ' 1,
      displayedK4EdgeEmbedding κ' 2, h} : Finset F.edgeSet) ∈ D.decomposition.parts := by
    simpa [κ', goodProfileEhReindex_edge] using hcdh
  have hbcg' : ({displayedK4EdgeEmbedding κ' 1,
      displayedK4EdgeEmbedding κ' 3, g} : Finset F.edgeSet) ∈ D.decomposition.parts := by
    rw [show ({displayedK4EdgeEmbedding κ' 1,
      displayedK4EdgeEmbedding κ' 3, g} : Finset F.edgeSet) =
      {displayedK4EdgeEmbedding κ 1, displayedK4EdgeEmbedding κ 2, g} by
      ext x; simp [κ', goodProfileEhReindex_edge] <;> aesop]
    exact hbcg
  have H := displayed_good_profile_closure_ag F R D κ' hdiamond hK5 hRpendant
    hhU' hgU' hκ1h' hhg heh' hace' hcdh' hbcg'
  simpa [κ', goodProfileEhReindex_edge] using H

theorem displayed_good_profile_closure_fi
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (R : Set F.edgeSet)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    (κ : completeGraph (Fin 4) ↪g F)
    (hdiamond : IsDiamondFree F) (hK5 : F.CliqueFree 5)
    (hRpendant : ∀ e ∈ R, F.IsPendantEdge e)
    {g i : F.edgeSet}
    (hgU : g ∉ displayedK4Edges κ) (hiU : i ∉ displayedK4Edges κ)
    (hκ2i : κ 2 ∈ (i : Sym2 V))
    (hig : ¬ F.lineGraph.Adj i g)
    (hfi : F.lineGraph.Adj (displayedK4EdgeEmbedding κ 5) i)
    (habf : ({displayedK4EdgeEmbedding κ 0,
      displayedK4EdgeEmbedding κ 1,
      displayedK4EdgeEmbedding κ 5} : Finset F.edgeSet) ∈ D.decomposition.parts)
    (hbdi : ({displayedK4EdgeEmbedding κ 1,
      displayedK4EdgeEmbedding κ 3, i} : Finset F.edgeSet) ∈ D.decomposition.parts)
    (hbcg : ({displayedK4EdgeEmbedding κ 1,
      displayedK4EdgeEmbedding κ 2, g} : Finset F.edgeSet) ∈ D.decomposition.parts) :
    (D.decomposition.closure hfi : Finset F.edgeSet) =
      {displayedK4EdgeEmbedding κ 5, i} := by
  let κ' := goodProfileFiReindex κ
  have hiU' := not_mem_displayedK4Edges_goodProfileFiReindex κ hiU
  have hgU' := not_mem_displayedK4Edges_goodProfileFiReindex κ hgU
  have hκ1i' : κ' 1 ∈ (i : Sym2 V) := by
    change κ 2 ∈ (i : Sym2 V)
    exact hκ2i
  have hfi' : F.lineGraph.Adj (displayedK4EdgeEmbedding κ' 0) i := by
    simpa [κ', goodProfileFiReindex_edge] using hfi
  have habf' : ({displayedK4EdgeEmbedding κ' 0,
      displayedK4EdgeEmbedding κ' 1,
      displayedK4EdgeEmbedding κ' 5} : Finset F.edgeSet) ∈ D.decomposition.parts := by
    rw [show ({displayedK4EdgeEmbedding κ' 0,
      displayedK4EdgeEmbedding κ' 1,
      displayedK4EdgeEmbedding κ' 5} : Finset F.edgeSet) =
      {displayedK4EdgeEmbedding κ 0, displayedK4EdgeEmbedding κ 1,
        displayedK4EdgeEmbedding κ 5} by
      ext x; simp [κ', goodProfileFiReindex_edge] <;> aesop]
    exact habf
  have hbdi' : ({displayedK4EdgeEmbedding κ' 1,
      displayedK4EdgeEmbedding κ' 2, i} : Finset F.edgeSet) ∈ D.decomposition.parts := by
    simpa [κ', goodProfileFiReindex_edge] using hbdi
  have hbcg' : ({displayedK4EdgeEmbedding κ' 1,
      displayedK4EdgeEmbedding κ' 3, g} : Finset F.edgeSet) ∈ D.decomposition.parts := by
    simpa [κ', goodProfileFiReindex_edge] using hbcg
  have H := displayed_good_profile_closure_ag F R D κ' hdiamond hK5 hRpendant
    hiU' hgU' hκ1i' hig hfi' habf' hbdi' hbcg'
  simpa [κ', goodProfileFiReindex_edge] using H

theorem edgeFinset_eq_univ_of_connected_of_lineGraph_neighbor_closed
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (hconn : F.Connected) {S : Finset F.edgeSet}
    (hne : S.Nonempty)
    (hclosed : ∀ {e f : F.edgeSet}, e ∈ S → F.lineGraph.Adj e f → f ∈ S) :
    S = Finset.univ := by
  have hpropagate : ∀ {u v : V}, F.Walk u v →
      ∀ (e : F.edgeSet), e ∈ S → u ∈ (e : Sym2 V) →
        ∃ f : F.edgeSet, f ∈ S ∧ v ∈ (f : Sym2 V) := by
    intro u v p
    induction p with
    | nil =>
        intro e heS hue
        exact ⟨e, heS, hue⟩
    | @cons u v w huv p ih =>
        intro e heS hue
        let q : F.edgeSet := ⟨s(u, v), (F.mem_edgeSet).2 huv⟩
        have hqS : q ∈ S := by
          by_cases heq : e = q
          · exact heq ▸ heS
          · apply hclosed heS
            rw [SimpleGraph.lineGraph_adj_iff_exists]
            exact ⟨heq, u, hue, by simp [q]⟩
        apply ih q hqS
        simp [q]
  have exists_mem (z : Sym2 V) : ∃ u, u ∈ z := by
    induction z using Sym2.ind with
    | h u v => exact ⟨u, by simp⟩
  ext x
  constructor
  · exact fun _ => Finset.mem_univ x
  · intro _
    obtain ⟨e, heS⟩ := hne
    obtain ⟨u, hue⟩ := exists_mem (e : Sym2 V)
    obtain ⟨v, hvx⟩ := exists_mem (x : Sym2 V)
    obtain ⟨p⟩ := hconn u v
    obtain ⟨f, hfS, hvf⟩ := hpropagate p e heS hue
    by_cases hfx : f = x
    · exact hfx ▸ hfS
    · apply hclosed hfS
      rw [SimpleGraph.lineGraph_adj_iff_exists]
      exact ⟨hfx, v, hvf, hvx⟩

set_option maxHeartbeats 800000 in
theorem displayed_good_profile_nine_edges_closed
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (R : Set F.edgeSet)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    (κ : completeGraph (Fin 4) ↪g F)
    (hRpendant : ∀ e ∈ R, F.IsPendantEdge e)
    {g h i : F.edgeSet}
    (hgU : g ∉ displayedK4Edges κ) (hhU : h ∉ displayedK4Edges κ)
    (hiU : i ∉ displayedK4Edges κ)
    (hgh : g ≠ h) (hgi : g ≠ i) (hhi : h ≠ i)
    (hgPendant : F.IsPendantEdge g) (hhPendant : F.IsPendantEdge h)
    (hiPendant : F.IsPendantEdge i)
    (habf : ({displayedK4EdgeEmbedding κ 0,
      displayedK4EdgeEmbedding κ 1,
      displayedK4EdgeEmbedding κ 5} : Finset F.edgeSet) ∈ D.decomposition.parts)
    (hace : ({displayedK4EdgeEmbedding κ 0,
      displayedK4EdgeEmbedding κ 2,
      displayedK4EdgeEmbedding κ 4} : Finset F.edgeSet) ∈ D.decomposition.parts)
    (hdef : ({displayedK4EdgeEmbedding κ 3,
      displayedK4EdgeEmbedding κ 4,
      displayedK4EdgeEmbedding κ 5} : Finset F.edgeSet) ∈ D.decomposition.parts)
    (hbcg : ({displayedK4EdgeEmbedding κ 1,
      displayedK4EdgeEmbedding κ 2, g} : Finset F.edgeSet) ∈ D.decomposition.parts)
    (hcdh : ({displayedK4EdgeEmbedding κ 2,
      displayedK4EdgeEmbedding κ 3, h} : Finset F.edgeSet) ∈ D.decomposition.parts)
    (hbdi : ({displayedK4EdgeEmbedding κ 1,
      displayedK4EdgeEmbedding κ 3, i} : Finset F.edgeSet) ∈ D.decomposition.parts)
    (hag : ({displayedK4EdgeEmbedding κ 0, g} : Finset F.edgeSet) ∈
      D.decomposition.parts)
    (heh : ({displayedK4EdgeEmbedding κ 4, h} : Finset F.edgeSet) ∈
      D.decomposition.parts)
    (hfi : ({displayedK4EdgeEmbedding κ 5, i} : Finset F.edgeSet) ∈
      D.decomposition.parts) :
    let S : Finset F.edgeSet :=
      {displayedK4EdgeEmbedding κ 0, displayedK4EdgeEmbedding κ 1,
       displayedK4EdgeEmbedding κ 2, displayedK4EdgeEmbedding κ 3,
       displayedK4EdgeEmbedding κ 4, displayedK4EdgeEmbedding κ 5, g, h, i}
    ∀ {x y : F.edgeSet}, x ∈ S → F.lineGraph.Adj x y → y ∈ S := by
  dsimp only
  let a := displayedK4EdgeEmbedding κ 0
  let b := displayedK4EdgeEmbedding κ 1
  let c := displayedK4EdgeEmbedding κ 2
  let d := displayedK4EdgeEmbedding κ 3
  let e := displayedK4EdgeEmbedding κ 4
  let f := displayedK4EdgeEmbedding κ 5
  let Pabf : Finset F.edgeSet := {a,b,f}
  let Pace : Finset F.edgeSet := {a,c,e}
  let Pdef : Finset F.edgeSet := {d,e,f}
  let Pbcg : Finset F.edgeSet := {b,c,g}
  let Pcdh : Finset F.edgeSet := {c,d,h}
  let Pbdi : Finset F.edgeSet := {b,d,i}
  let Pag : Finset F.edgeSet := {a,g}
  let Peh : Finset F.edgeSet := {e,h}
  let Pfi : Finset F.edgeSet := {f,i}
  have hparts : Pabf ∈ D.decomposition.parts ∧ Pace ∈ D.decomposition.parts ∧
      Pdef ∈ D.decomposition.parts ∧ Pbcg ∈ D.decomposition.parts ∧
      Pcdh ∈ D.decomposition.parts ∧ Pbdi ∈ D.decomposition.parts ∧
      Pag ∈ D.decomposition.parts ∧ Peh ∈ D.decomposition.parts ∧
      Pfi ∈ D.decomposition.parts := by
    simpa [Pabf, Pace, Pdef, Pbcg, Pcdh, Pbdi, Pag, Peh, Pfi,
      a,b,c,d,e,f] using ⟨habf,hace,hdef,hbcg,hcdh,hbdi,hag,heh,hfi⟩
  rcases hparts with ⟨hPabf, hPace, hPdef, hPbcg, hPcdh, hPbdi,
    hPag, hPeh, hPfi⟩
  have haPabf : a ∈ Pabf := by simp [Pabf]
  have hbPabf : b ∈ Pabf := by simp [Pabf]
  have hfPabf : f ∈ Pabf := by simp [Pabf]
  have haPace : a ∈ Pace := by simp [Pace]
  have hcPace : c ∈ Pace := by simp [Pace]
  have hePace : e ∈ Pace := by simp [Pace]
  have hdPdef : d ∈ Pdef := by simp [Pdef]
  have hePdef : e ∈ Pdef := by simp [Pdef]
  have hfPdef : f ∈ Pdef := by simp [Pdef]
  have hbPbcg : b ∈ Pbcg := by simp [Pbcg]
  have hcPbcg : c ∈ Pbcg := by simp [Pbcg]
  have hcPcdh : c ∈ Pcdh := by simp [Pcdh]
  have hdPcdh : d ∈ Pcdh := by simp [Pcdh]
  have hdPbdi : d ∈ Pbdi := by simp [Pbdi]
  have hbPbdi : b ∈ Pbdi := by simp [Pbdi]
  have haPag : a ∈ Pag := by simp [Pag]
  have hePeh : e ∈ Peh := by simp [Peh]
  have hfPfi : f ∈ Pfi := by simp [Pfi]
  have hinternal (p : Fin 6) : displayedK4EdgeEmbedding κ p ∉ R :=
    displayedK4Edge_not_mem_pendant_roots F κ R hRpendant p
  have houter (p : Fin 6) :
      displayedK4EdgeEmbedding κ p ≠ g ∧
      displayedK4EdgeEmbedding κ p ≠ h ∧
      displayedK4EdgeEmbedding κ p ≠ i := by
    constructor
    · intro hp; exact hgU (hp ▸ Finset.mem_map.mpr ⟨p, Finset.mem_univ _, rfl⟩)
    constructor
    · intro hp; exact hhU (hp ▸ Finset.mem_map.mpr ⟨p, Finset.mem_univ _, rfl⟩)
    · intro hp; exact hiU (hp ▸ Finset.mem_map.mpr ⟨p, Finset.mem_univ _, rfl⟩)
  have hlabel (p q : Fin 6) (hpq : p ≠ q) :
      displayedK4EdgeEmbedding κ p ≠ displayedK4EdgeEmbedding κ q :=
    (displayedK4EdgeEmbedding κ).injective.ne hpq
  have part_ne (P Q : Finset F.edgeSet) (x : F.edgeSet)
      (hxP : x ∈ P) (hxQ : x ∉ Q) : P ≠ Q := by
    intro h; exact hxQ (h ▸ hxP)
  have hPabfPace : Pabf ≠ Pace := part_ne Pabf Pace b (by simp [Pabf]) (by
    simp only [Pace, Finset.mem_insert, Finset.mem_singleton, not_or]
    exact ⟨hlabel 1 0 (by decide), hlabel 1 2 (by decide), hlabel 1 4 (by decide)⟩)
  have hPabfPag : Pabf ≠ Pag := part_ne Pabf Pag b (by simp [Pabf]) (by
    simp only [Pag, Finset.mem_insert, Finset.mem_singleton, not_or]
    exact ⟨hlabel 1 0 (by decide), (houter 1).1⟩)
  have hPacePag : Pace ≠ Pag := part_ne Pace Pag c (by simp [Pace]) (by
    simp only [Pag, Finset.mem_insert, Finset.mem_singleton, not_or]
    exact ⟨hlabel 2 0 (by decide), (houter 2).1⟩)
  have hPabfPbcg : Pabf ≠ Pbcg := part_ne Pabf Pbcg a (by simp [Pabf]) (by
    simp only [Pbcg, Finset.mem_insert, Finset.mem_singleton, not_or]
    exact ⟨hlabel 0 1 (by decide), hlabel 0 2 (by decide), (houter 0).1⟩)
  have hPabfPbdi : Pabf ≠ Pbdi := part_ne Pabf Pbdi a (by simp [Pabf]) (by
    simp only [Pbdi, Finset.mem_insert, Finset.mem_singleton, not_or]
    exact ⟨hlabel 0 1 (by decide), hlabel 0 3 (by decide), (houter 0).2.2⟩)
  have hPbcgPbdi : Pbcg ≠ Pbdi := part_ne Pbcg Pbdi c (by simp [Pbcg]) (by
    simp only [Pbdi, Finset.mem_insert, Finset.mem_singleton, not_or]
    exact ⟨hlabel 2 1 (by decide), hlabel 2 3 (by decide), (houter 2).2.2⟩)
  have hPacePbcg : Pace ≠ Pbcg := part_ne Pace Pbcg a (by simp [Pace]) (by
    simp only [Pbcg, Finset.mem_insert, Finset.mem_singleton, not_or]
    exact ⟨hlabel 0 1 (by decide), hlabel 0 2 (by decide), (houter 0).1⟩)
  have hPacePcdh : Pace ≠ Pcdh := part_ne Pace Pcdh a (by simp [Pace]) (by
    simp only [Pcdh, Finset.mem_insert, Finset.mem_singleton, not_or]
    exact ⟨hlabel 0 2 (by decide), hlabel 0 3 (by decide), (houter 0).2.1⟩)
  have hPbcgPcdh : Pbcg ≠ Pcdh := part_ne Pbcg Pcdh b (by simp [Pbcg]) (by
    simp only [Pcdh, Finset.mem_insert, Finset.mem_singleton, not_or]
    exact ⟨hlabel 1 2 (by decide), hlabel 1 3 (by decide), (houter 1).2.1⟩)
  have hPdefPcdh : Pdef ≠ Pcdh := part_ne Pdef Pcdh e (by simp [Pdef]) (by
    simp only [Pcdh, Finset.mem_insert, Finset.mem_singleton, not_or]
    exact ⟨hlabel 4 2 (by decide), hlabel 4 3 (by decide), (houter 4).2.1⟩)
  have hPdefPbdi : Pdef ≠ Pbdi := part_ne Pdef Pbdi e (by simp [Pdef]) (by
    simp only [Pbdi, Finset.mem_insert, Finset.mem_singleton, not_or]
    exact ⟨hlabel 4 1 (by decide), hlabel 4 3 (by decide), (houter 4).2.2⟩)
  have hPcdhPbdi : Pcdh ≠ Pbdi := part_ne Pcdh Pbdi c (by simp [Pcdh]) (by
    simp only [Pbdi, Finset.mem_insert, Finset.mem_singleton, not_or]
    exact ⟨hlabel 2 1 (by decide), hlabel 2 3 (by decide), (houter 2).2.2⟩)
  have hPacePdef : Pace ≠ Pdef := part_ne Pace Pdef a (by simp [Pace]) (by
    simp only [Pdef, Finset.mem_insert, Finset.mem_singleton, not_or]
    exact ⟨hlabel 0 3 (by decide), hlabel 0 4 (by decide), hlabel 0 5 (by decide)⟩)
  have hPacePeh : Pace ≠ Peh := part_ne Pace Peh a (by simp [Pace]) (by
    simp only [Peh, Finset.mem_insert, Finset.mem_singleton, not_or]
    exact ⟨hlabel 0 4 (by decide), (houter 0).2.1⟩)
  have hPdefPeh : Pdef ≠ Peh := part_ne Pdef Peh d (by simp [Pdef]) (by
    simp only [Peh, Finset.mem_insert, Finset.mem_singleton, not_or]
    exact ⟨hlabel 3 4 (by decide), (houter 3).2.1⟩)
  have hPabfPdef : Pabf ≠ Pdef := part_ne Pabf Pdef a (by simp [Pabf]) (by
    simp only [Pdef, Finset.mem_insert, Finset.mem_singleton, not_or]
    exact ⟨hlabel 0 3 (by decide), hlabel 0 4 (by decide), hlabel 0 5 (by decide)⟩)
  have hPabfPfi : Pabf ≠ Pfi := part_ne Pabf Pfi a (by simp [Pabf]) (by
    simp only [Pfi, Finset.mem_insert, Finset.mem_singleton, not_or]
    exact ⟨hlabel 0 5 (by decide), (houter 0).2.2⟩)
  have hPdefPfi : Pdef ≠ Pfi := part_ne Pdef Pfi d (by simp [Pdef]) (by
    simp only [Pfi, Finset.mem_insert, Finset.mem_singleton, not_or]
    exact ⟨hlabel 3 5 (by decide), (houter 3).2.2⟩)
  have classify_a {y} (hay : F.lineGraph.Adj a y) : y ∈ Pabf ∨ y ∈ Pace ∨ y ∈ Pag :=
    neighbor_mem_one_of_three_parts_of_nonroot D (hinternal 0)
      hPabf hPace hPag haPabf haPace haPag
      hPabfPace hPabfPag hPacePag hay
  have classify_b {y} (hby : F.lineGraph.Adj b y) : y ∈ Pabf ∨ y ∈ Pbcg ∨ y ∈ Pbdi :=
    neighbor_mem_one_of_three_parts_of_nonroot D (hinternal 1)
      hPabf hPbcg hPbdi hbPabf hbPbcg hbPbdi
      hPabfPbcg hPabfPbdi hPbcgPbdi hby
  have classify_c {y} (hcy : F.lineGraph.Adj c y) : y ∈ Pace ∨ y ∈ Pbcg ∨ y ∈ Pcdh :=
    neighbor_mem_one_of_three_parts_of_nonroot D (hinternal 2)
      hPace hPbcg hPcdh hcPace hcPbcg hcPcdh
      hPacePbcg hPacePcdh hPbcgPcdh hcy
  have classify_d {y} (hdy : F.lineGraph.Adj d y) : y ∈ Pdef ∨ y ∈ Pcdh ∨ y ∈ Pbdi :=
    neighbor_mem_one_of_three_parts_of_nonroot D (hinternal 3)
      hPdef hPcdh hPbdi hdPdef hdPcdh hdPbdi
      hPdefPcdh hPdefPbdi hPcdhPbdi hdy
  have classify_e {y} (hey : F.lineGraph.Adj e y) : y ∈ Pace ∨ y ∈ Pdef ∨ y ∈ Peh :=
    neighbor_mem_one_of_three_parts_of_nonroot D (hinternal 4)
      hPace hPdef hPeh hePace hePdef hePeh
      hPacePdef hPacePeh hPdefPeh hey
  have classify_f {y} (hfy : F.lineGraph.Adj f y) : y ∈ Pabf ∨ y ∈ Pdef ∨ y ∈ Pfi :=
    neighbor_mem_one_of_three_parts_of_nonroot D (hinternal 5)
      hPabf hPdef hPfi hfPabf hfPdef hfPfi
      hPabfPdef hPabfPfi hPdefPfi hfy
  change ∀ {x y : F.edgeSet},
    x ∈ ({a,b,c,d,e,f,g,h,i} : Finset F.edgeSet) →
    F.lineGraph.Adj x y →
    y ∈ ({a,b,c,d,e,f,g,h,i} : Finset F.edgeSet)
  intro x y hx hxy
  simp only [Finset.mem_insert, Finset.mem_singleton] at hx ⊢
  rcases hx with hx | hx | hx | hx | hx | hx | hx | hx | hx
  · subst x; have H := classify_a hxy
    simp only [Pabf, Pace, Pag, Finset.mem_insert, Finset.mem_singleton] at H
    rcases H with (rfl|rfl|rfl)|(rfl|rfl|rfl)|rfl|rfl <;>
      simp only [eq_self, true_or, or_true]
  · subst x; have H := classify_b hxy
    simp only [Pabf, Pbcg, Pbdi, Finset.mem_insert, Finset.mem_singleton] at H
    rcases H with (rfl|rfl|rfl)|(rfl|rfl|rfl)|rfl|rfl|rfl <;>
      simp only [eq_self, true_or, or_true]
  · subst x; have H := classify_c hxy
    simp only [Pace, Pbcg, Pcdh, Finset.mem_insert, Finset.mem_singleton] at H
    rcases H with (rfl|rfl|rfl)|(rfl|rfl|rfl)|rfl|rfl|rfl <;>
      simp only [eq_self, true_or, or_true]
  · subst x; have H := classify_d hxy
    simp only [Pdef, Pcdh, Pbdi, Finset.mem_insert, Finset.mem_singleton] at H
    rcases H with (rfl|rfl|rfl)|(rfl|rfl|rfl)|rfl|rfl|rfl <;>
      simp only [eq_self, true_or, or_true]
  · subst x; have H := classify_e hxy
    simp only [Pace, Pdef, Peh, Finset.mem_insert, Finset.mem_singleton] at H
    rcases H with (rfl|rfl|rfl)|(rfl|rfl|rfl)|rfl|rfl <;>
      simp only [eq_self, true_or, or_true]
  · subst x; have H := classify_f hxy
    simp only [Pabf, Pdef, Pfi, Finset.mem_insert, Finset.mem_singleton] at H
    rcases H with (rfl|rfl|rfl)|(rfl|rfl|rfl)|rfl|rfl <;>
      simp only [eq_self, true_or, or_true]
  · subst x
    have hgb : F.lineGraph.Adj g b := by
      exact D.decomposition.adj_of_mem_part hPbcg
        (by simp [Pbcg]) hbPbcg (Ne.symm (houter 1).1)
    by_cases hyb : y = b
    · subst y; simp only [eq_self, true_or, or_true]
    · have hby := lineGraph_neighbors_adj_of_pendant hgPendant hgb hxy (Ne.symm hyb)
      have H := classify_b hby
      simp only [Pabf, Pbcg, Pbdi, Finset.mem_insert, Finset.mem_singleton] at H
      rcases H with (rfl|rfl|rfl)|(rfl|rfl|rfl)|rfl|rfl|rfl <;>
        simp only [eq_self, true_or, or_true]
  · subst x
    have hhc : F.lineGraph.Adj h c := by
      exact D.decomposition.adj_of_mem_part hPcdh
        (by simp [Pcdh]) hcPcdh (Ne.symm (houter 2).2.1)
    by_cases hyc : y = c
    · subst y; simp only [eq_self, true_or, or_true]
    · have hcy := lineGraph_neighbors_adj_of_pendant hhPendant hhc hxy (Ne.symm hyc)
      have H := classify_c hcy
      simp only [Pace, Pbcg, Pcdh, Finset.mem_insert, Finset.mem_singleton] at H
      rcases H with (rfl|rfl|rfl)|(rfl|rfl|rfl)|rfl|rfl|rfl <;>
        simp only [eq_self, true_or, or_true]
  · subst x
    have hib : F.lineGraph.Adj i b := by
      exact D.decomposition.adj_of_mem_part hPbdi
        (by simp [Pbdi]) hbPbdi (Ne.symm (houter 1).2.2)
    by_cases hyb : y = b
    · subst y; simp only [eq_self, true_or, or_true]
    · have hby := lineGraph_neighbors_adj_of_pendant hiPendant hib hxy (Ne.symm hyb)
      have H := classify_b hby
      simp only [Pabf, Pbcg, Pbdi, Finset.mem_insert, Finset.mem_singleton] at H
      rcases H with (rfl|rfl|rfl)|(rfl|rfl|rfl)|rfl|rfl|rfl <;>
        simp only [eq_self, true_or, or_true]

theorem displayed_good_profile_edge_labels_surjective
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (hconn : F.Connected)
    (R : Set F.edgeSet)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    (κ : completeGraph (Fin 4) ↪g F)
    (hRpendant : ∀ e ∈ R, F.IsPendantEdge e)
    {g h i : F.edgeSet}
    (hgU : g ∉ displayedK4Edges κ) (hhU : h ∉ displayedK4Edges κ)
    (hiU : i ∉ displayedK4Edges κ)
    (hgh : g ≠ h) (hgi : g ≠ i) (hhi : h ≠ i)
    (hgPendant : F.IsPendantEdge g) (hhPendant : F.IsPendantEdge h)
    (hiPendant : F.IsPendantEdge i)
    (habf : ({displayedK4EdgeEmbedding κ 0,
      displayedK4EdgeEmbedding κ 1,
      displayedK4EdgeEmbedding κ 5} : Finset F.edgeSet) ∈ D.decomposition.parts)
    (hace : ({displayedK4EdgeEmbedding κ 0,
      displayedK4EdgeEmbedding κ 2,
      displayedK4EdgeEmbedding κ 4} : Finset F.edgeSet) ∈ D.decomposition.parts)
    (hdef : ({displayedK4EdgeEmbedding κ 3,
      displayedK4EdgeEmbedding κ 4,
      displayedK4EdgeEmbedding κ 5} : Finset F.edgeSet) ∈ D.decomposition.parts)
    (hbcg : ({displayedK4EdgeEmbedding κ 1,
      displayedK4EdgeEmbedding κ 2, g} : Finset F.edgeSet) ∈ D.decomposition.parts)
    (hcdh : ({displayedK4EdgeEmbedding κ 2,
      displayedK4EdgeEmbedding κ 3, h} : Finset F.edgeSet) ∈ D.decomposition.parts)
    (hbdi : ({displayedK4EdgeEmbedding κ 1,
      displayedK4EdgeEmbedding κ 3, i} : Finset F.edgeSet) ∈ D.decomposition.parts)
    (hag : ({displayedK4EdgeEmbedding κ 0, g} : Finset F.edgeSet) ∈
      D.decomposition.parts)
    (heh : ({displayedK4EdgeEmbedding κ 4, h} : Finset F.edgeSet) ∈
      D.decomposition.parts)
    (hfi : ({displayedK4EdgeEmbedding κ 5, i} : Finset F.edgeSet) ∈
      D.decomposition.parts) :
    Function.Surjective
      (![displayedK4EdgeEmbedding κ 0, displayedK4EdgeEmbedding κ 1,
         displayedK4EdgeEmbedding κ 2, displayedK4EdgeEmbedding κ 3,
         displayedK4EdgeEmbedding κ 4, displayedK4EdgeEmbedding κ 5,
         g, h, i] : Fin 9 → F.edgeSet) := by
  let S : Finset F.edgeSet :=
    {displayedK4EdgeEmbedding κ 0, displayedK4EdgeEmbedding κ 1,
     displayedK4EdgeEmbedding κ 2, displayedK4EdgeEmbedding κ 3,
     displayedK4EdgeEmbedding κ 4, displayedK4EdgeEmbedding κ 5, g, h, i}
  have hclosed : ∀ {x y : F.edgeSet}, x ∈ S →
      F.lineGraph.Adj x y → y ∈ S := by
    exact displayed_good_profile_nine_edges_closed F R D κ hRpendant
      hgU hhU hiU hgh hgi hhi hgPendant hhPendant hiPendant
      habf hace hdef hbcg hcdh hbdi hag heh hfi
  have hSuniv : S = Finset.univ :=
    edgeFinset_eq_univ_of_connected_of_lineGraph_neighbor_closed F hconn
      (by
        exact ⟨displayedK4EdgeEmbedding κ 0, by simp [S]⟩)
      hclosed
  intro x
  have hx : x ∈ S := by rw [hSuniv]; simp
  simp only [S, Finset.mem_insert, Finset.mem_singleton] at hx
  rcases hx with rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl
  · exact ⟨0, rfl⟩
  · exact ⟨1, rfl⟩
  · exact ⟨2, rfl⟩
  · exact ⟨3, rfl⟩
  · exact ⟨4, rfl⟩
  · exact ⟨5, rfl⟩
  · exact ⟨6, rfl⟩
  · exact ⟨7, rfl⟩
  · exact ⟨8, rfl⟩

set_option maxHeartbeats 800000 in
theorem displayed_good_profile_surjective_of_pendant
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (R : Set F.edgeSet)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    (κ : completeGraph (Fin 4) ↪g F)
    (hconn : F.Connected)
    (hRpendant : ∀ e ∈ R, F.IsPendantEdge e)
    {g h i : F.edgeSet}
    (hgU : g ∉ displayedK4Edges κ) (hhU : h ∉ displayedK4Edges κ)
    (hiU : i ∉ displayedK4Edges κ)
    (hgh : g ≠ h) (hgi : g ≠ i) (hhi : h ≠ i)
    (hgPendant : F.IsPendantEdge g) (hhPendant : F.IsPendantEdge h)
    (hiPendant : F.IsPendantEdge i)
    (habf : ({displayedK4EdgeEmbedding κ 0,
      displayedK4EdgeEmbedding κ 1,
      displayedK4EdgeEmbedding κ 5} : Finset F.edgeSet) ∈ D.decomposition.parts)
    (hace : ({displayedK4EdgeEmbedding κ 0,
      displayedK4EdgeEmbedding κ 2,
      displayedK4EdgeEmbedding κ 4} : Finset F.edgeSet) ∈ D.decomposition.parts)
    (hdef : ({displayedK4EdgeEmbedding κ 3,
      displayedK4EdgeEmbedding κ 4,
      displayedK4EdgeEmbedding κ 5} : Finset F.edgeSet) ∈ D.decomposition.parts)
    (hbcg : ({displayedK4EdgeEmbedding κ 1,
      displayedK4EdgeEmbedding κ 2, g} : Finset F.edgeSet) ∈ D.decomposition.parts)
    (hcdh : ({displayedK4EdgeEmbedding κ 2,
      displayedK4EdgeEmbedding κ 3, h} : Finset F.edgeSet) ∈ D.decomposition.parts)
    (hbdi : ({displayedK4EdgeEmbedding κ 1,
      displayedK4EdgeEmbedding κ 3, i} : Finset F.edgeSet) ∈ D.decomposition.parts)
    (hag : ({displayedK4EdgeEmbedding κ 0, g} : Finset F.edgeSet) ∈ D.decomposition.parts)
    (heh : ({displayedK4EdgeEmbedding κ 4, h} : Finset F.edgeSet) ∈ D.decomposition.parts)
    (hfi : ({displayedK4EdgeEmbedding κ 5, i} : Finset F.edgeSet) ∈ D.decomposition.parts) :
    Function.Surjective
      (![displayedK4EdgeEmbedding κ 0, displayedK4EdgeEmbedding κ 1,
         displayedK4EdgeEmbedding κ 2, displayedK4EdgeEmbedding κ 3,
         displayedK4EdgeEmbedding κ 4, displayedK4EdgeEmbedding κ 5,
         g, h, i] : Fin 9 → F.edgeSet) := by
  let S : Finset F.edgeSet :=
    {displayedK4EdgeEmbedding κ 0, displayedK4EdgeEmbedding κ 1,
     displayedK4EdgeEmbedding κ 2, displayedK4EdgeEmbedding κ 3,
     displayedK4EdgeEmbedding κ 4, displayedK4EdgeEmbedding κ 5, g, h, i}
  have hclosed : ∀ {x y : F.edgeSet}, x ∈ S → F.lineGraph.Adj x y → y ∈ S := by
    intro x y hx hxy
    apply displayed_good_profile_nine_edges_closed F R D κ hRpendant
      hgU hhU hiU hgh hgi hhi hgPendant hhPendant hiPendant
      habf hace hdef hbcg hcdh hbdi hag heh hfi
    · simpa [S] using hx
    · exact hxy
  have hSuniv : S = Finset.univ := by
    apply edgeFinset_eq_univ_of_connected_of_lineGraph_neighbor_closed F hconn
    · exact ⟨displayedK4EdgeEmbedding κ 0, by simp [S]⟩
    · exact hclosed
  intro x
  have hxS : x ∈ S := by rw [hSuniv]; simp
  simp only [S, Finset.mem_insert, Finset.mem_singleton] at hxS
  rcases hxS with hx | hx | hx | hx | hx | hx | hx | hx | hx
  · exact ⟨0, hx.symm⟩
  · exact ⟨1, hx.symm⟩
  · exact ⟨2, hx.symm⟩
  · exact ⟨3, hx.symm⟩
  · exact ⟨4, hx.symm⟩
  · exact ⟨5, hx.symm⟩
  · exact ⟨6, hx.symm⟩
  · exact ⟨7, hx.symm⟩
  · exact ⟨8, hx.symm⟩

theorem root_of_degree_three_of_triangle_part
    {X : Type u} [Fintype X] [DecidableEq X]
    {GR : RootedGraph X} [DecidableRel GR.graph.Adj]
    (D : ValidDecomposition GR) {x p q : X}
    (hdeg : GR.graph.degree x = 3)
    (hpq : p ≠ q) (hpx : p ≠ x) (hqx : q ≠ x)
    (hP : ({p,q,x} : Finset X) ∈ D.decomposition.parts) :
    x ∈ GR.roots := by
  by_contra hx
  have hpartdeg := D.nonRoot_partDegree hx
  have heq : GR.graph.degree x = D.decomposition.partDegree x := by
    rw [hdeg, hpartdeg]
  have hcont : ({p,q,x} : Finset X) ∈ D.decomposition.partsContaining x :=
    D.decomposition.mem_partsContaining.mpr ⟨hP, by simp⟩
  have hone := D.decomposition.card_erase_eq_one_of_degree_eq_partDegree heq hcont
  have hcard : (({p,q,x} : Finset X).erase x).card = 2 := by
    simp [hpx, hqx, hpq]
  omega


theorem displayed_good_profile_outer_roots_of_surjective
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (R : Set F.edgeSet)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    (κ : completeGraph (Fin 4) ↪g F)
    {g h i : F.edgeSet}
    (hinj : Function.Injective
      (![displayedK4EdgeEmbedding κ 0, displayedK4EdgeEmbedding κ 1,
         displayedK4EdgeEmbedding κ 2, displayedK4EdgeEmbedding κ 3,
         displayedK4EdgeEmbedding κ 4, displayedK4EdgeEmbedding κ 5,
         g, h, i] : Fin 9 → F.edgeSet))
    (hsurj : Function.Surjective
      (![displayedK4EdgeEmbedding κ 0, displayedK4EdgeEmbedding κ 1,
         displayedK4EdgeEmbedding κ 2, displayedK4EdgeEmbedding κ 3,
         displayedK4EdgeEmbedding κ 4, displayedK4EdgeEmbedding κ 5,
         g, h, i] : Fin 9 → F.edgeSet))
    (hgPendant : F.IsPendantEdge g)
    (hhPendant : F.IsPendantEdge h)
    (hiPendant : F.IsPendantEdge i)
    (hbcg : ({displayedK4EdgeEmbedding κ 1,
      displayedK4EdgeEmbedding κ 2, g} : Finset F.edgeSet) ∈ D.decomposition.parts)
    (hcdh : ({displayedK4EdgeEmbedding κ 2,
      displayedK4EdgeEmbedding κ 3, h} : Finset F.edgeSet) ∈ D.decomposition.parts)
    (hbdi : ({displayedK4EdgeEmbedding κ 1,
      displayedK4EdgeEmbedding κ 3, i} : Finset F.edgeSet) ∈ D.decomposition.parts)
    (hag : ({displayedK4EdgeEmbedding κ 0, g} : Finset F.edgeSet) ∈
      D.decomposition.parts)
    (heh : ({displayedK4EdgeEmbedding κ 4, h} : Finset F.edgeSet) ∈
      D.decomposition.parts)
    (hfi : ({displayedK4EdgeEmbedding κ 5, i} : Finset F.edgeSet) ∈
      D.decomposition.parts) :
    g ∈ R ∧ h ∈ R ∧ i ∈ R := by
  let label : Fin 9 → F.edgeSet :=
    ![displayedK4EdgeEmbedding κ 0, displayedK4EdgeEmbedding κ 1,
      displayedK4EdgeEmbedding κ 2, displayedK4EdgeEmbedding κ 3,
      displayedK4EdgeEmbedding κ 4, displayedK4EdgeEmbedding κ 5,
      g, h, i]
  change Function.Injective label at hinj
  change Function.Surjective label at hsurj
  have hne (p q : Fin 9) (hpq : p ≠ q) : label p ≠ label q := hinj.ne hpq
  have hopp (p q : Fin 6) (hpq : ¬ canonicalK4LineGraph.Adj p q) :
      ¬ F.lineGraph.Adj (displayedK4EdgeEmbedding κ p)
        (displayedK4EdgeEmbedding κ q) := by
    intro hpq'
    let e := displayedK4LineGraphIso κ
    exact hpq ((e.map_rel_iff).1 hpq')
  have h03 : ¬ F.lineGraph.Adj (label 0) (label 3) :=
    by simpa [label] using hopp 0 3 (by decide +kernel)
  have h14 : ¬ F.lineGraph.Adj (label 1) (label 4) :=
    by simpa [label] using hopp 1 4 (by decide +kernel)
  have h25 : ¬ F.lineGraph.Adj (label 2) (label 5) :=
    by simpa [label] using hopp 2 5 (by decide +kernel)
  have hga : F.lineGraph.Adj (label 6) (label 0) :=
    D.decomposition.adj_of_mem_part hag (by simp [label]) (by simp [label])
      (hne 6 0 (by decide))
  have hgb : F.lineGraph.Adj (label 6) (label 1) :=
    D.decomposition.adj_of_mem_part hbcg (by simp [label]) (by simp [label])
      (hne 6 1 (by decide))
  have hgc : F.lineGraph.Adj (label 6) (label 2) :=
    D.decomposition.adj_of_mem_part hbcg (by simp [label]) (by simp [label])
      (hne 6 2 (by decide))
  have hhc : F.lineGraph.Adj (label 7) (label 2) :=
    D.decomposition.adj_of_mem_part hcdh (by simp [label]) (by simp [label])
      (hne 7 2 (by decide))
  have hhd : F.lineGraph.Adj (label 7) (label 3) :=
    D.decomposition.adj_of_mem_part hcdh (by simp [label]) (by simp [label])
      (hne 7 3 (by decide))
  have hhe : F.lineGraph.Adj (label 7) (label 4) :=
    D.decomposition.adj_of_mem_part heh (by simp [label]) (by simp [label])
      (hne 7 4 (by decide))
  have hib : F.lineGraph.Adj (label 8) (label 1) :=
    D.decomposition.adj_of_mem_part hbdi (by simp [label]) (by simp [label])
      (hne 8 1 (by decide))
  have hid : F.lineGraph.Adj (label 8) (label 3) :=
    D.decomposition.adj_of_mem_part hbdi (by simp [label]) (by simp [label])
      (hne 8 3 (by decide))
  have hif : F.lineGraph.Adj (label 8) (label 5) :=
    D.decomposition.adj_of_mem_part hfi (by simp [label]) (by simp [label])
      (hne 8 5 (by decide))
  have hNg : F.lineGraph.neighborFinset (label 6) =
      {label 0, label 1, label 2} := by
    ext y
    rw [F.lineGraph.mem_neighborFinset]
    simp only [Finset.mem_insert, Finset.mem_singleton]
    constructor
    · intro hgy
      obtain ⟨j, rfl⟩ := hsurj y
      fin_cases j
      · exact Or.inl rfl
      · exact Or.inr (Or.inl rfl)
      · exact Or.inr (Or.inr rfl)
      · exfalso
        exact h03 (lineGraph_neighbors_adj_of_pendant hgPendant hga hgy
          (hne 0 3 (by decide)))
      · exfalso
        exact h14 (lineGraph_neighbors_adj_of_pendant hgPendant hgb hgy
          (hne 1 4 (by decide)))
      · exfalso
        exact h25 (lineGraph_neighbors_adj_of_pendant hgPendant hgc hgy
          (hne 2 5 (by decide)))
      · exact False.elim (F.lineGraph.loopless.irrefl _ hgy)
      · exfalso
        have hgd : F.lineGraph.Adj (label 6) (label 3) :=
          lineGraph_neighbors_adj_of_pendant hhPendant hgy.symm hhd
            (hne 6 3 (by decide))
        exact h03 (lineGraph_neighbors_adj_of_pendant hgPendant hga hgd
          (hne 0 3 (by decide)))
      · exfalso
        have hgd : F.lineGraph.Adj (label 6) (label 3) :=
          lineGraph_neighbors_adj_of_pendant hiPendant hgy.symm hid
            (hne 6 3 (by decide))
        exact h03 (lineGraph_neighbors_adj_of_pendant hgPendant hga hgd
          (hne 0 3 (by decide)))
    · rintro (rfl | rfl | rfl)
      · exact hga
      · exact hgb
      · exact hgc
  have hNh : F.lineGraph.neighborFinset (label 7) =
      {label 2, label 3, label 4} := by
    ext y
    rw [F.lineGraph.mem_neighborFinset]
    simp only [Finset.mem_insert, Finset.mem_singleton]
    constructor
    · intro hhy
      obtain ⟨j, rfl⟩ := hsurj y
      fin_cases j
      · exfalso
        exact h03 (lineGraph_neighbors_adj_of_pendant hhPendant hhy hhd
          (hne 0 3 (by decide)))
      · exfalso
        exact h14 (lineGraph_neighbors_adj_of_pendant hhPendant hhy hhe
          (hne 1 4 (by decide)))
      · exact Or.inl rfl
      · exact Or.inr (Or.inl rfl)
      · exact Or.inr (Or.inr rfl)
      · exfalso
        exact h25 (lineGraph_neighbors_adj_of_pendant hhPendant hhc hhy
          (hne 2 5 (by decide)))
      · exfalso
        have hha : F.lineGraph.Adj (label 7) (label 0) :=
          lineGraph_neighbors_adj_of_pendant hgPendant hhy.symm hga
            (hne 7 0 (by decide))
        exact h03 (lineGraph_neighbors_adj_of_pendant hhPendant hha hhd
          (hne 0 3 (by decide)))
      · exact False.elim (F.lineGraph.loopless.irrefl _ hhy)
      · exfalso
        have hhb : F.lineGraph.Adj (label 7) (label 1) :=
          lineGraph_neighbors_adj_of_pendant hiPendant hhy.symm hib
            (hne 7 1 (by decide))
        exact h14 (lineGraph_neighbors_adj_of_pendant hhPendant hhb hhe
          (hne 1 4 (by decide)))
    · rintro (rfl | rfl | rfl)
      · exact hhc
      · exact hhd
      · exact hhe
  have hNi : F.lineGraph.neighborFinset (label 8) =
      {label 1, label 3, label 5} := by
    ext y
    rw [F.lineGraph.mem_neighborFinset]
    simp only [Finset.mem_insert, Finset.mem_singleton]
    constructor
    · intro hiy
      obtain ⟨j, rfl⟩ := hsurj y
      fin_cases j
      · exfalso
        exact h03 (lineGraph_neighbors_adj_of_pendant hiPendant hiy hid
          (hne 0 3 (by decide)))
      · exact Or.inl rfl
      · exfalso
        exact h25 (lineGraph_neighbors_adj_of_pendant hiPendant hiy hif
          (hne 2 5 (by decide)))
      · exact Or.inr (Or.inl rfl)
      · exfalso
        exact h14 (lineGraph_neighbors_adj_of_pendant hiPendant hib hiy
          (hne 1 4 (by decide)))
      · exact Or.inr (Or.inr rfl)
      · exfalso
        have hia : F.lineGraph.Adj (label 8) (label 0) :=
          lineGraph_neighbors_adj_of_pendant hgPendant hiy.symm hga
            (hne 8 0 (by decide))
        exact h03 (lineGraph_neighbors_adj_of_pendant hiPendant hia hid
          (hne 0 3 (by decide)))
      · exfalso
        have hic : F.lineGraph.Adj (label 8) (label 2) :=
          lineGraph_neighbors_adj_of_pendant hhPendant hiy.symm hhc
            (hne 8 2 (by decide))
        exact h25 (lineGraph_neighbors_adj_of_pendant hiPendant hic hif
          (hne 2 5 (by decide)))
      · exact False.elim (F.lineGraph.loopless.irrefl _ hiy)
    · rintro (rfl | rfl | rfl)
      · exact hib
      · exact hid
      · exact hif
  have hgdeg : F.lineGraph.degree (label 6) = 3 := by
    rw [← F.lineGraph.card_neighborFinset_eq_degree, hNg]
    simp [hne 0 1 (by decide), hne 0 2 (by decide), hne 1 2 (by decide)]
  have hhdeg : F.lineGraph.degree (label 7) = 3 := by
    rw [← F.lineGraph.card_neighborFinset_eq_degree, hNh]
    simp [hne 2 3 (by decide), hne 2 4 (by decide), hne 3 4 (by decide)]
  have hideg : F.lineGraph.degree (label 8) = 3 := by
    rw [← F.lineGraph.card_neighborFinset_eq_degree, hNi]
    simp [hne 1 3 (by decide), hne 1 5 (by decide), hne 3 5 (by decide)]
  have hgR : label 6 ∈ R := root_of_degree_three_of_triangle_part D hgdeg
    (hne 1 2 (by decide)) (hne 1 6 (by decide)) (hne 2 6 (by decide)) hbcg
  have hhR : label 7 ∈ R := root_of_degree_three_of_triangle_part D hhdeg
    (hne 2 3 (by decide)) (hne 2 7 (by decide)) (hne 3 7 (by decide)) hcdh
  have hiR : label 8 ∈ R := root_of_degree_three_of_triangle_part D hideg
    (hne 1 3 (by decide)) (hne 1 8 (by decide)) (hne 3 8 (by decide)) hbdi
  simpa [label] using ⟨hgR, hhR, hiR⟩

set_option maxHeartbeats 800000 in
noncomputable def incidenceGraph_iso_figureG6d_of_good_profile_geometry
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (hconn : F.Connected)
    (R : Set F.edgeSet)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    (κ : completeGraph (Fin 4) ↪g F)
    (hRpendant : ∀ e ∈ R, F.IsPendantEdge e)
    {g h i : F.edgeSet}
    (hgU : g ∉ displayedK4Edges κ) (hhU : h ∉ displayedK4Edges κ)
    (hiU : i ∉ displayedK4Edges κ)
    (hgh : g ≠ h) (hgi : g ≠ i) (hhi : h ≠ i)
    (hgPendant : F.IsPendantEdge g) (hhPendant : F.IsPendantEdge h)
    (hiPendant : F.IsPendantEdge i)
    (habf : ({displayedK4EdgeEmbedding κ 0,
      displayedK4EdgeEmbedding κ 1,
      displayedK4EdgeEmbedding κ 5} : Finset F.edgeSet) ∈ D.decomposition.parts)
    (hace : ({displayedK4EdgeEmbedding κ 0,
      displayedK4EdgeEmbedding κ 2,
      displayedK4EdgeEmbedding κ 4} : Finset F.edgeSet) ∈ D.decomposition.parts)
    (hdef : ({displayedK4EdgeEmbedding κ 3,
      displayedK4EdgeEmbedding κ 4,
      displayedK4EdgeEmbedding κ 5} : Finset F.edgeSet) ∈ D.decomposition.parts)
    (hbcg : ({displayedK4EdgeEmbedding κ 1,
      displayedK4EdgeEmbedding κ 2, g} : Finset F.edgeSet) ∈ D.decomposition.parts)
    (hcdh : ({displayedK4EdgeEmbedding κ 2,
      displayedK4EdgeEmbedding κ 3, h} : Finset F.edgeSet) ∈ D.decomposition.parts)
    (hbdi : ({displayedK4EdgeEmbedding κ 1,
      displayedK4EdgeEmbedding κ 3, i} : Finset F.edgeSet) ∈ D.decomposition.parts)
    (hag : ({displayedK4EdgeEmbedding κ 0, g} : Finset F.edgeSet) ∈
      D.decomposition.parts)
    (heh : ({displayedK4EdgeEmbedding κ 4, h} : Finset F.edgeSet) ∈
      D.decomposition.parts)
    (hfi : ({displayedK4EdgeEmbedding κ 5, i} : Finset F.edgeSet) ∈
      D.decomposition.parts) :
    D.incidenceGraph ≃g figureG6d := by
  let label : Fin 9 → F.edgeSet :=
    ![displayedK4EdgeEmbedding κ 0, displayedK4EdgeEmbedding κ 1,
      displayedK4EdgeEmbedding κ 2, displayedK4EdgeEmbedding κ 3,
      displayedK4EdgeEmbedding κ 4, displayedK4EdgeEmbedding κ 5,
      g, h, i]
  have hfirst (p q : Fin 6) :
      displayedK4EdgeEmbedding κ p = displayedK4EdgeEmbedding κ q → p = q :=
    fun hpq => (displayedK4EdgeEmbedding κ).injective hpq
  have hgFirst (p : Fin 6) : displayedK4EdgeEmbedding κ p ≠ g := by
    intro hp
    apply hgU
    rw [← hp]
    exact Finset.mem_map.mpr ⟨p, Finset.mem_univ _, rfl⟩
  have hhFirst (p : Fin 6) : displayedK4EdgeEmbedding κ p ≠ h := by
    intro hp
    apply hhU
    rw [← hp]
    exact Finset.mem_map.mpr ⟨p, Finset.mem_univ _, rfl⟩
  have hiFirst (p : Fin 6) : displayedK4EdgeEmbedding κ p ≠ i := by
    intro hp
    apply hiU
    rw [← hp]
    exact Finset.mem_map.mpr ⟨p, Finset.mem_univ _, rfl⟩
  have hinj : Function.Injective label := by
    intro p q hpq
    fin_cases p <;> fin_cases q <;>
      simp_all [label]
  have hsurj : Function.Surjective label := by
    apply displayed_good_profile_edge_labels_surjective F hconn R D κ hRpendant
      hgU hhU hiU hgh hgi hhi hgPendant hhPendant hiPendant
      habf hace hdef hbcg hcdh hbdi hag heh hfi
  obtain ⟨hgR, hhR, hiR⟩ := displayed_good_profile_outer_roots_of_surjective
    F R D κ hinj hsurj hgPendant hhPendant hiPendant
      hbcg hcdh hbdi hag heh hfi
  exact incidenceGraph_iso_figureG6d_of_displayed_k4_geometry
    F R D κ g h i hgU hhU hiU hgh hgi hhi hsurj hgR hhR hiR
      habf hace hdef hbcg hcdh hbdi hag heh hfi

set_option maxHeartbeats 800000 in
theorem displayed_good_profile_geometry_of_profile_457
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (R : Set F.edgeSet)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    (κ : completeGraph (Fin 4) ↪g F)
    (hdiamond : IsDiamondFree F) (hK5 : F.CliqueFree 5)
    (hRpendant : ∀ e ∈ R, F.IsPendantEdge e)
    {W : Type v} [Fintype W] [DecidableEq W]
    (F' : SimpleGraph W) [DecidableRel F'.Adj]
    [DecidableRel F'.lineGraph.Adj]
    (hI : D.intersectionGraph ≃g F'.lineGraph)
    (hPendant : ∀ T : D.Part,
      (T : Finset F.edgeSet) ∈ D.edgeParts → F'.IsPendantEdge (hI T))
    (hS : K4Profile.ofRestricted
      (D.decomposition.restrict (displayedK4Edges κ))
      (displayedK4EdgeEquiv κ) = {4, 5, 7}) :
    ∃ g h i : F.edgeSet,
      g ∉ displayedK4Edges κ ∧ h ∉ displayedK4Edges κ ∧
      i ∉ displayedK4Edges κ ∧ g ≠ h ∧ g ≠ i ∧ h ≠ i ∧
      κ 1 ∈ (g : Sym2 V) ∧ κ 3 ∈ (h : Sym2 V) ∧
      κ 2 ∈ (i : Sym2 V) ∧
      ¬ F.lineGraph.Adj g h ∧ ¬ F.lineGraph.Adj g i ∧
      ¬ F.lineGraph.Adj h i ∧
      F.lineGraph.Adj (displayedK4EdgeEmbedding κ 0) g ∧
      F.lineGraph.Adj (displayedK4EdgeEmbedding κ 4) h ∧
      F.lineGraph.Adj (displayedK4EdgeEmbedding κ 5) i ∧
      ({displayedK4EdgeEmbedding κ 0, displayedK4EdgeEmbedding κ 1,
        displayedK4EdgeEmbedding κ 5} : Finset F.edgeSet) ∈ D.decomposition.parts ∧
      ({displayedK4EdgeEmbedding κ 0, displayedK4EdgeEmbedding κ 2,
        displayedK4EdgeEmbedding κ 4} : Finset F.edgeSet) ∈ D.decomposition.parts ∧
      ({displayedK4EdgeEmbedding κ 3, displayedK4EdgeEmbedding κ 4,
        displayedK4EdgeEmbedding κ 5} : Finset F.edgeSet) ∈ D.decomposition.parts ∧
      ({displayedK4EdgeEmbedding κ 1, displayedK4EdgeEmbedding κ 2, g} :
        Finset F.edgeSet) ∈ D.decomposition.parts ∧
      ({displayedK4EdgeEmbedding κ 2, displayedK4EdgeEmbedding κ 3, h} :
        Finset F.edgeSet) ∈ D.decomposition.parts ∧
      ({displayedK4EdgeEmbedding κ 1, displayedK4EdgeEmbedding κ 3, i} :
        Finset F.edgeSet) ∈ D.decomposition.parts ∧
      ({displayedK4EdgeEmbedding κ 0, g} : Finset F.edgeSet) ∈
        D.decomposition.parts ∧
      ({displayedK4EdgeEmbedding κ 4, h} : Finset F.edgeSet) ∈
        D.decomposition.parts ∧
      ({displayedK4EdgeEmbedding κ 5, i} : Finset F.edgeSet) ∈
        D.decomposition.parts := by
  let U := displayedK4Edges κ
  let e : Fin 6 ↪ F.edgeSet := displayedK4EdgeEmbedding κ
  have heU : ∀ j, e j ∈ U := by
    intro j
    exact Finset.mem_map.mpr ⟨j, Finset.mem_univ _, rfl⟩
  have ht4 : (4 : Fin 8) ∈ K4Profile.ofRestricted
      (D.decomposition.restrict U) (displayedK4EdgeEquiv κ) := by
    rw [hS]
    simp
  have ht5 : (5 : Fin 8) ∈ K4Profile.ofRestricted
      (D.decomposition.restrict U) (displayedK4EdgeEquiv κ) := by
    rw [hS]
    simp
  have ht7 : (7 : Fin 8) ∈ K4Profile.ofRestricted
      (D.decomposition.restrict U) (displayedK4EdgeEquiv κ) := by
    rw [hS]
    simp
  have habfTri := mem_ambient_k4Triangle_of_mem_profile_early F R D κ 4 ht4
  have haceTri := mem_ambient_k4Triangle_of_mem_profile_early F R D κ 5 ht5
  have hdefTri := mem_ambient_k4Triangle_of_mem_profile_early F R D κ 7 ht7
  let Tabf : D.Part := ⟨(k4Triangle 4).map e,
    (D.decomposition.mem_triangleParts.mp habfTri).1⟩
  let Tace : D.Part := ⟨(k4Triangle 5).map e,
    (D.decomposition.mem_triangleParts.mp haceTri).1⟩
  let Tdef : D.Part := ⟨(k4Triangle 7).map e,
    (D.decomposition.mem_triangleParts.mp hdefTri).1⟩
  have hTabf : (Tabf : Finset F.edgeSet) = {e 0, e 1, e 5} := by
    simp [Tabf, e, k4Triangle]
  have hTace : (Tace : Finset F.edgeSet) = {e 0, e 2, e 4} := by
    simp [Tace, e, k4Triangle]
  have hTdef : (Tdef : Finset F.edgeSet) = {e 3, e 4, e 5} := by
    simp [Tdef, e, k4Triangle]
  have hres12 : ∀ t ∈ K4Profile.ofRestricted
      (D.decomposition.restrict U) (displayedK4EdgeEquiv κ),
      ¬ ((1 : Fin 6) ∈ k4Triangle t ∧ (2 : Fin 6) ∈ k4Triangle t) := by
    intro t ht
    rw [hS] at ht
    fin_cases t <;> simp [k4Triangle] at ht ⊢
  have hres23 : ∀ t ∈ K4Profile.ofRestricted
      (D.decomposition.restrict U) (displayedK4EdgeEquiv κ),
      ¬ ((2 : Fin 6) ∈ k4Triangle t ∧ (3 : Fin 6) ∈ k4Triangle t) := by
    intro t ht
    rw [hS] at ht
    fin_cases t <;> simp [k4Triangle] at ht ⊢
  have hres13 : ∀ t ∈ K4Profile.ofRestricted
      (D.decomposition.restrict U) (displayedK4EdgeEquiv κ),
      ¬ ((1 : Fin 6) ∈ k4Triangle t ∧ (3 : Fin 6) ∈ k4Triangle t) := by
    intro t ht
    rw [hS] at ht
    fin_cases t <;> simp [k4Triangle] at ht ⊢
  obtain ⟨Pbc, hPbcR⟩ := exists_ambient_part_for_k4_residual_pair
    F R D κ (i := 1) (j := 2) (by decide) hres12
  obtain ⟨Pcd, hPcdR⟩ := exists_ambient_part_for_k4_residual_pair
    F R D κ (i := 2) (j := 3) (by decide) hres23
  obtain ⟨Pbd, hPbdR⟩ := exists_ambient_part_for_k4_residual_pair
    F R D κ (i := 1) (j := 3) (by decide) hres13
  have restrict_inter {P : D.Part} {p q : Fin 6}
      (hP : TriangleEdgeDecomposition.restrictPart U P =
        {displayedK4EdgeEquiv κ p, displayedK4EdgeEquiv κ q}) :
      (P : Finset F.edgeSet) ∩ U = {e p, e q} := by
    ext x
    constructor
    · intro hx
      have hxP := (Finset.mem_inter.mp hx).1
      have hxU := (Finset.mem_inter.mp hx).2
      let xu : U := ⟨x, hxU⟩
      have hxu : xu ∈ TriangleEdgeDecomposition.restrictPart U P :=
        TriangleEdgeDecomposition.mem_restrictPart.mpr hxP
      rw [hP] at hxu
      simp only [Finset.mem_insert, Finset.mem_singleton] at hxu ⊢
      rcases hxu with hxu | hxu
      · left; exact congrArg Subtype.val hxu
      · right; exact congrArg Subtype.val hxu
    · intro hx
      simp only [Finset.mem_insert, Finset.mem_singleton] at hx
      rcases hx with rfl | rfl
      · have hp : displayedK4EdgeEquiv κ p ∈
            TriangleEdgeDecomposition.restrictPart U P := by
          rw [hP]
          simp
        exact Finset.mem_inter.mpr ⟨
          TriangleEdgeDecomposition.mem_restrictPart.mp hp, heU p⟩
      · have hq : displayedK4EdgeEquiv κ q ∈
            TriangleEdgeDecomposition.restrictPart U P := by
          rw [hP]
          simp
        exact Finset.mem_inter.mpr ⟨
          TriangleEdgeDecomposition.mem_restrictPart.mp hq, heU q⟩
  have hPbcU := restrict_inter hPbcR
  have hPcdU := restrict_inter hPcdR
  have hPbdU := restrict_inter hPbdR
  obtain ⟨g, h, i, hgU, hhU, hiU, hgh, hgi, hhi,
    hPbc, hPcd, hPbd, hbcgTri, hcdhTri, hbdiTri⟩ :=
      force_good_profile_residual_triangles D F' hI hPendant e U heU
        Tabf Tace Tdef Pbc Pcd Pbd hTabf hTace hTdef hPbcU hPcdU hPbdU
  have habf : ({e 0, e 1, e 5} : Finset F.edgeSet) ∈ D.decomposition.parts := by
    rw [← hTabf]
    exact Tabf.property
  have hace : ({e 0, e 2, e 4} : Finset F.edgeSet) ∈ D.decomposition.parts := by
    rw [← hTace]
    exact Tace.property
  have hdef : ({e 3, e 4, e 5} : Finset F.edgeSet) ∈ D.decomposition.parts := by
    rw [← hTdef]
    exact Tdef.property
  have hbcg : ({e 1, e 2, g} : Finset F.edgeSet) ∈ D.decomposition.parts := by
    rw [← hPbc]
    exact Pbc.property
  have hcdh : ({e 2, e 3, h} : Finset F.edgeSet) ∈ D.decomposition.parts := by
    rw [← hPcd]
    exact Pcd.property
  have hbdi : ({e 1, e 3, i} : Finset F.edgeSet) ∈ D.decomposition.parts := by
    rw [← hPbd]
    exact Pbd.property
  have houtNe (x : F.edgeSet) (hxU : x ∉ U) (j : Fin 6) : x ≠ e j := by
    intro hx
    exact hxU (hx ▸ heU j)
  have hgb : F.lineGraph.Adj g (e 1) :=
    D.decomposition.adj_of_mem_part Pbc.property (by simp [hPbc])
      (by simp [hPbc]) (houtNe g hgU 1)
  have hgc : F.lineGraph.Adj g (e 2) :=
    D.decomposition.adj_of_mem_part Pbc.property (by simp [hPbc])
      (by simp [hPbc]) (houtNe g hgU 2)
  have hhc : F.lineGraph.Adj h (e 2) :=
    D.decomposition.adj_of_mem_part Pcd.property (by simp [hPcd])
      (by simp [hPcd]) (houtNe h hhU 2)
  have hhd : F.lineGraph.Adj h (e 3) :=
    D.decomposition.adj_of_mem_part Pcd.property (by simp [hPcd])
      (by simp [hPcd]) (houtNe h hhU 3)
  have hib : F.lineGraph.Adj i (e 1) :=
    D.decomposition.adj_of_mem_part Pbd.property (by simp [hPbd])
      (by simp [hPbd]) (houtNe i hiU 1)
  have hid : F.lineGraph.Adj i (e 3) :=
    D.decomposition.adj_of_mem_part Pbd.property (by simp [hPbd])
      (by simp [hPbd]) (houtNe i hiU 3)
  obtain ⟨hag, heh, hfi⟩ := displayed_good_profile_outer_adj F κ
    hgU hhU hiU hgb hgc hhc hhd hib hid
  have center_or_cross {u v w : V} {x : Sym2 V}
      (hvw : v ≠ w)
      (hxv : ∃ z, z ∈ x ∧ z ∈ s(u,v))
      (hxw : ∃ z, z ∈ x ∧ z ∈ s(u,w)) :
      u ∈ x ∨ x = s(v,w) := by
    induction x using Sym2.ind with
    | h p q =>
      simp only [Sym2.mem_iff] at hxv hxw ⊢
      aesop
  have hκ1g : κ 1 ∈ (g : Sym2 V) := by
    rcases center_or_cross (κ.injective.ne (by decide))
      (SimpleGraph.lineGraph_adj_iff_exists.mp hgb).2
      (SimpleGraph.lineGraph_adj_iff_exists.mp hgc).2 with hg | hg
    · exact hg
    · exact False.elim ((houtNe g hgU 3) (Subtype.ext hg))
  have hκ3h : κ 3 ∈ (h : Sym2 V) := by
    have hc : ∃ z, z ∈ (h : Sym2 V) ∧ z ∈ s(κ 3,κ 1) := by
      obtain ⟨z, hz, hz'⟩ := (SimpleGraph.lineGraph_adj_iff_exists.mp hhc).2
      change z ∈ s(κ 1, κ 3) at hz'
      exact ⟨z, hz, by simpa [Sym2.eq_swap] using hz'⟩
    have hd : ∃ z, z ∈ (h : Sym2 V) ∧ z ∈ s(κ 3,κ 2) := by
      obtain ⟨z, hz, hz'⟩ := (SimpleGraph.lineGraph_adj_iff_exists.mp hhd).2
      change z ∈ s(κ 2, κ 3) at hz'
      exact ⟨z, hz, by simpa [Sym2.eq_swap] using hz'⟩
    rcases center_or_cross (κ.injective.ne (by decide)) hc hd with hh | hh
    · exact hh
    · exact False.elim ((houtNe h hhU 1) (Subtype.ext hh))
  have hκ2i : κ 2 ∈ (i : Sym2 V) := by
    have hb : ∃ z, z ∈ (i : Sym2 V) ∧ z ∈ s(κ 2,κ 1) := by
      obtain ⟨z, hz, hz'⟩ := (SimpleGraph.lineGraph_adj_iff_exists.mp hib).2
      change z ∈ s(κ 1, κ 2) at hz'
      exact ⟨z, hz, by simpa [Sym2.eq_swap] using hz'⟩
    have hd : ∃ z, z ∈ (i : Sym2 V) ∧ z ∈ s(κ 2,κ 3) := by
      exact (SimpleGraph.lineGraph_adj_iff_exists.mp hid).2
    rcases center_or_cross (κ.injective.ne (by decide)) hb hd with hi | hi
    · exact hi
    · exact False.elim ((houtNe i hiU 2) (Subtype.ext hi))
  obtain ⟨hghAdj, hgiAdj, hhiAdj⟩ :=
    displayed_good_profile_outer_pairwise_nonadjacent F hdiamond hK5 κ
      hgU hhU hiU hκ1g hκ3h hκ2i
  have hagEq := displayed_good_profile_closure_ag F R D κ hdiamond hK5
    hRpendant hgU hiU hκ1g hgiAdj hag habf hbcg hbdi
  have hehEq := displayed_good_profile_closure_eh F R D κ hdiamond hK5
    hRpendant hgU hhU hκ3h (fun x => hghAdj x.symm) heh hace hcdh hbcg
  have hfiEq := displayed_good_profile_closure_fi F R D κ hdiamond hK5
    hRpendant hgU hiU hκ2i (fun x => hgiAdj x.symm) hfi habf hbdi hbcg
  have hagPart : ({e 0, g} : Finset F.edgeSet) ∈ D.decomposition.parts := by
    rw [← hagEq]
    exact D.decomposition.closure_mem_parts hag
  have hehPart : ({e 4, h} : Finset F.edgeSet) ∈ D.decomposition.parts := by
    rw [← hehEq]
    exact D.decomposition.closure_mem_parts heh
  have hfiPart : ({e 5, i} : Finset F.edgeSet) ∈ D.decomposition.parts := by
    rw [← hfiEq]
    exact D.decomposition.closure_mem_parts hfi
  exact ⟨g, h, i, hgU, hhU, hiU, hgh, hgi, hhi,
    hκ1g, hκ3h, hκ2i, hghAdj, hgiAdj, hhiAdj, hag, heh, hfi,
    habf, hace, hdef, hbcg, hcdh, hbdi, hagPart, hehPart, hfiPart⟩

set_option maxHeartbeats 800000 in
theorem incidenceGraph_iso_figureG6d_of_profile_457
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (hconn : F.Connected)
    (R : Set F.edgeSet)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    (κ : completeGraph (Fin 4) ↪g F)
    (hdiamond : IsDiamondFree F) (hK5 : F.CliqueFree 5)
    (hRpendant : ∀ e ∈ R, F.IsPendantEdge e)
    {W : Type v} [Fintype W] [DecidableEq W]
    (F' : SimpleGraph W) [DecidableRel F'.Adj]
    [DecidableRel F'.lineGraph.Adj]
    (hI : D.intersectionGraph ≃g F'.lineGraph)
    (hPendant : ∀ T : D.Part,
      (T : Finset F.edgeSet) ∈ D.edgeParts → F'.IsPendantEdge (hI T))
    (hS : K4Profile.ofRestricted
      (D.decomposition.restrict (displayedK4Edges κ))
      (displayedK4EdgeEquiv κ) = {4, 5, 7}) :
    Nonempty (D.incidenceGraph ≃g figureG6d) := by
  obtain ⟨g, h, i, hgU, hhU, hiU, hgh, hgi, hhi,
    hκ1g, hκ3h, hκ2i, hghAdj, hgiAdj, hhiAdj,
    _hagAdj, _hehAdj, _hfiAdj,
    habf, hace, hdef, hbcg, hcdh, hbdi, hag, heh, hfi⟩ :=
      displayed_good_profile_geometry_of_profile_457
        F R D κ hdiamond hK5 hRpendant F' hI hPendant hS
  obtain ⟨hgPendant, hhPendant, hiPendant⟩ :=
    displayed_good_profile_outer_edges_are_pendant F D κ hI g h i
      hgU hhU hiU hgh hgi hhi hκ1g hκ3h hκ2i
      hghAdj hgiAdj hhiAdj habf hace hdef hbcg hcdh hbdi hag heh hfi
  exact ⟨incidenceGraph_iso_figureG6d_of_good_profile_geometry
    F hconn R D κ hRpendant hgU hhU hiU hgh hgi hhi
      hgPendant hhPendant hiPendant
      habf hace hdef hbcg hcdh hbdi hag heh hfi⟩

/-- A selected triangle in the restricted `K₄` profile is the same ambient
triangle part, expressed using the displayed edge labels. -/
theorem mem_ambient_k4Triangle_of_mem_profile
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (R : Set F.edgeSet)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    (κ : completeGraph (Fin 4) ↪g F) (t : Fin 8)
    (ht : t ∈ K4Profile.ofRestricted
      (D.decomposition.restrict (displayedK4Edges κ))
      (displayedK4EdgeEquiv κ)) :
    (k4Triangle t).map (displayedK4EdgeEmbedding κ) ∈
      D.triangleParts := by
  have h := mem_triangleParts_of_restrict_lift D.decomposition
    ((K4Profile.mem_ofRestricted
      (D.decomposition.restrict (displayedK4Edges κ))
      (displayedK4EdgeEquiv κ)).mp ht)
  have hemb :
      (displayedK4EdgeEquiv κ).toEmbedding.trans
          (Function.Embedding.subtype fun x => x ∈ displayedK4Edges κ) =
        displayedK4EdgeEmbedding κ := by
    apply Function.Embedding.ext
    intro i
    rfl
  simpa [Finset.map_map, hemb] using h

/-- Clique number at least four supplies a displayed copy of `K₄`. -/
noncomputable def displayedK4OfCliqueNumAtLeastFour
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) (hClique : 4 ≤ F.cliqueNum) :
    completeGraph (Fin 4) ↪g F := by
  apply SimpleGraph.topEmbeddingOfNotCliqueFree
  intro hFree
  obtain ⟨S, hS⟩ := F.exists_isNClique_cliqueNum
  obtain ⟨K, hKS, hKcard⟩ := Finset.exists_subset_card_eq
    (n := 4) (s := S) (hS.card_eq ▸ hClique)
  exact hFree K ⟨hS.isClique.subset (by simpa using hKS), hKcard⟩

/-- The fully formal finite-profile reduction used in Lemma 4.10.  It turns
the paper hypotheses into the exact `2/3/4` internal-triangle case split. -/
theorem lemma4_10_k4_profile
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (R : Set F.edgeSet)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    (hClique : 4 ≤ F.cliqueNum) :
    let κ := displayedK4OfCliqueNumAtLeastFour F hClique
    let U := displayedK4Edges κ
    let E := D.decomposition.restrict U
    let edgeEquiv := displayedK4EdgeEquiv κ
    let S := K4Profile.ofRestricted E edgeEquiv
    (S = {0, 7} ∨ S = {1, 6} ∨ S = {2, 5} ∨ S = {3, 4}) ∨
      (S.card = 3 ∧
        (S ⊆ firstK4TriangleDecomposition ∨
          S ⊆ secondK4TriangleDecomposition)) ∨
      S = firstK4TriangleDecomposition ∨
      S = secondK4TriangleDecomposition := by
  dsimp only
  apply K4Profile.classify_valid_restriction D
    (displayedK4EdgeEquiv (displayedK4OfCliqueNumAtLeastFour F hClique))
  · exact displayedK4LineGraph_degree F
      (displayedK4OfCliqueNumAtLeastFour F hClique)
  · intro P hP
    exact displayedK4_trianglePart_eq F
      (displayedK4OfCliqueNumAtLeastFour F hClique) P
      ((D.decomposition.restrict
        (displayedK4Edges
          (displayedK4OfCliqueNumAtLeastFour F hClique))).isTrianglePart_of_mem_triangleParts hP)

/-- Explicit fourteen-case form of `lemma4_10_k4_profile`. -/
theorem lemma4_10_k4_profile_explicit
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (R : Set F.edgeSet)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    (hClique : 4 ≤ F.cliqueNum) :
    let κ := displayedK4OfCliqueNumAtLeastFour F hClique
    let S := K4Profile.ofRestricted
      (D.decomposition.restrict (displayedK4Edges κ))
      (displayedK4EdgeEquiv κ)
    S = {0, 7} ∨ S = {1, 6} ∨ S = {2, 5} ∨ S = {3, 4} ∨
      S = {0, 1, 2} ∨ S = {0, 1, 3} ∨
      S = {0, 2, 3} ∨ S = {1, 2, 3} ∨
      S = {4, 5, 6} ∨ S = {4, 5, 7} ∨
      S = {4, 6, 7} ∨ S = {5, 6, 7} ∨
      S = firstK4TriangleDecomposition ∨
      S = secondK4TriangleDecomposition := by
  dsimp only
  apply expand_k4_profile_classification
  exact lemma4_10_k4_profile F R D hClique

set_option maxHeartbeats 800000 in
/-- Lemma 4.10.  If `F` is connected and diamond-free, its rooted line graph
has a valid decomposition whose intersection graph is again a line graph, and
the clique number of `F` is at least four, then the incidence graph of the
decomposition is Figure 6(d). -/
theorem lemma4_10
    {V : Type u} {W : Type v}
    [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (hconn : F.Connected)
    (R : Set F.edgeSet) (hR : R.Nonempty)
    (hRpendant : ∀ e ∈ R, F.IsPendantEdge e)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    [Fintype W] [DecidableEq W]
    (F' : SimpleGraph W) [DecidableRel F'.Adj]
    [DecidableRel F'.lineGraph.Adj]
    (hI : D.intersectionGraph ≃g F'.lineGraph)
    (hEdgePendant : ∀ P : D.Part,
      (P : Finset F.edgeSet) ∈ D.edgeParts → F'.IsPendantEdge (hI P))
    (hDiamondFree : IsDiamondFree F)
    (hClique : 4 ≤ F.cliqueNum) :
    Nonempty (D.incidenceGraph ≃g figureG6d) := by
  let κ := displayedK4OfCliqueNumAtLeastFour F hClique
  let S := K4Profile.ofRestricted
    (D.decomposition.restrict (displayedK4Edges κ))
    (displayedK4EdgeEquiv κ)
  have hK5 : F.CliqueFree 5 :=
    cliqueFree_five_of_valid_decomposition F hconn R hR hRpendant D
  have hp :
      S = {0, 7} ∨ S = {1, 6} ∨ S = {2, 5} ∨ S = {3, 4} ∨
      S = {0, 1, 2} ∨ S = {0, 1, 3} ∨
      S = {0, 2, 3} ∨ S = {1, 2, 3} ∨
      S = {4, 5, 6} ∨ S = {4, 5, 7} ∨
      S = {4, 6, 7} ∨ S = {5, 6, 7} ∨
      S = firstK4TriangleDecomposition ∨
      S = secondK4TriangleDecomposition := by
    simpa [κ, S] using lemma4_10_k4_profile_explicit F R D hClique
  rcases hp with h07 | h16 | h25 | h34 |
    h012 | h013 | h023 | h123 |
    h456 | h457 | h467 | h567 | hfull1 | hfull2
  · exact (false_of_all_two_profiles F R D κ F' hI (Or.inl h07)).elim
  · exact (false_of_all_two_profiles F R D κ F' hI
      (Or.inr (Or.inl h16))).elim
  · exact (false_of_all_two_profiles F R D κ F' hI
      (Or.inr (Or.inr (Or.inl h25)))).elim
  · exact (false_of_all_two_profiles F R D κ F' hI
      (Or.inr (Or.inr (Or.inr h34)))).elim
  · exact (false_of_bad_three_profiles F R D κ F' hI hEdgePendant
      (Or.inl h012)).elim
  · exact (false_of_bad_three_profiles F R D κ F' hI hEdgePendant
      (Or.inr (Or.inl h013))).elim
  · exact (false_of_bad_three_profiles F R D κ F' hI hEdgePendant
      (Or.inr (Or.inr (Or.inl h023)))).elim
  · exact (false_of_bad_three_profiles F R D κ F' hI hEdgePendant
      (Or.inr (Or.inr (Or.inr h123)))).elim
  · obtain ⟨κ', -, h457'⟩ := normalize_surviving_k4_profiles F R D κ
      (Or.inl h456)
    exact incidenceGraph_iso_figureG6d_of_profile_457 F hconn R D κ'
      hDiamondFree hK5 hRpendant F' hI hEdgePendant h457'
  · obtain ⟨κ', -, h457'⟩ := normalize_surviving_k4_profiles F R D κ
      (Or.inr (Or.inl h457))
    exact incidenceGraph_iso_figureG6d_of_profile_457 F hconn R D κ'
      hDiamondFree hK5 hRpendant F' hI hEdgePendant h457'
  · obtain ⟨κ', -, h457'⟩ := normalize_surviving_k4_profiles F R D κ
      (Or.inr (Or.inr (Or.inl h467)))
    exact incidenceGraph_iso_figureG6d_of_profile_457 F hconn R D κ'
      hDiamondFree hK5 hRpendant F' hI hEdgePendant h457'
  · obtain ⟨κ', -, h457'⟩ := normalize_surviving_k4_profiles F R D κ
      (Or.inr (Or.inr (Or.inr h567)))
    exact incidenceGraph_iso_figureG6d_of_profile_457 F hconn R D κ'
      hDiamondFree hK5 hRpendant F' hI hEdgePendant h457'
  · exact (false_of_full_profile F R D κ hDiamondFree hK5 hRpendant
      S rfl (Or.inl hfull1)).elim
  · exact (false_of_full_profile F R D κ hDiamondFree hK5 hRpendant
      S rfl (Or.inr hfull2)).elim

end Lemma4_10

end SubcubicSpectralGap


==> anc/lean/SubcubicSpectralGap/Theorem2_14/Lemma4_11.lean <==
import SubcubicSpectralGap.Theorem2_14.Lemma4_11.Main

/-!
# Lemma 4.11: the clique-number-three case

The full result is `SubcubicSpectralGap.Lemma4_11.lemma4_11`. It assumes
diamond-freeness of both represented graphs and does not invoke Lemma 4.9.
`Models` contains the fourteen-vertex graph `figureG6c`; `Setup` supplies
triangle geometry and the low-degree cases. The remaining files prove the
local profiles, their realizations, and the boundary exclusion. `Main.lean`
assembles the final lemma.
-/


==> anc/lean/SubcubicSpectralGap/Theorem2_14/Lemma4_11/DiamondCompletion.lean <==
import SubcubicSpectralGap.Theorem2_14.Lemma4_10

/-!
# Completing the line graph of a diamond

In a diamond-free root graph, an induced copy of the line graph of the
diamond extends to the line graph of `K₄`.  These local lemmas implement the
Whitney step used twice in the proof of Lemma 4.11.
-/

namespace SubcubicSpectralGap.Lemma4_11

open SimpleGraph

universe u v

/-- Distinct nonadjacent line-graph vertices have no common endpoint. -/
theorem no_common_endpoint_of_not_lineGraph_adj
    {V : Type u} {F : SimpleGraph V} {a b : F.edgeSet}
    (hab : a ≠ b) (hn : ¬ F.lineGraph.Adj a b) :
    ∀ x, x ∈ (a : Sym2 V) → x ∉ (b : Sym2 V) := by
  intro x hx hy
  exact hn (SimpleGraph.lineGraph_adj_iff_exists.mpr ⟨hab, x, hx, hy⟩)

/-- The diamond-completion calculation after choosing the two endpoints of
the central edge and orienting the four surrounding edges. -/
theorem diamond_completion_of_oriented_edges
    {V : Type u} (F : SimpleGraph V) (hDiamond : Lemma4_10.IsDiamondFree F)
    {p a b c d : F.edgeSet} {x y : V}
    (hp : (p : Sym2 V) = s(x, y)) (hxy : x ≠ y)
    (hax : x ∈ (a : Sym2 V)) (hbx : x ∈ (b : Sym2 V))
    (hcy : y ∈ (c : Sym2 V)) (hdy : y ∈ (d : Sym2 V))
    (hpa : p ≠ a) (hpb : p ≠ b) (hpc : p ≠ c) (hpd : p ≠ d)
    (hab : a ≠ b) (had : F.lineGraph.Adj a d) (hbc : F.lineGraph.Adj b c) :
    ∃ s : F.edgeSet, F.lineGraph.Adj s a ∧ F.lineGraph.Adj s b ∧
      F.lineGraph.Adj s c ∧ F.lineGraph.Adj s d ∧ s ≠ p ∧ ¬ F.lineGraph.Adj s p := by
  let z := Sym2.Mem.other hax
  let t := Sym2.Mem.other hbx
  have ha : (a : Sym2 V) = s(x, z) := (Sym2.other_spec hax).symm
  have hb : (b : Sym2 V) = s(x, t) := (Sym2.other_spec hbx).symm
  have hzx : z ≠ x := F.edge_other_ne a.property hax
  have htx : t ≠ x := F.edge_other_ne b.property hbx
  have hzy : z ≠ y := by
    intro h
    exact hpa (Subtype.ext (hp.trans (ha.trans (by rw [h])).symm))
  have hty : t ≠ y := by
    intro h
    exact hpb (Subtype.ext (hp.trans (hb.trans (by rw [h])).symm))
  have hzt : z ≠ t := by
    intro h
    exact hab (Subtype.ext (ha.trans (by rw [h, ← hb])))
  have hxd : x ∉ (d : Sym2 V) := by
    intro h
    exact hpd (Subtype.ext
      (hp.trans ((Sym2.mem_and_mem_iff hxy).mp ⟨h, hdy⟩).symm))
  have hxc : x ∉ (c : Sym2 V) := by
    intro h
    exact hpc (Subtype.ext
      (hp.trans ((Sym2.mem_and_mem_iff hxy).mp ⟨h, hcy⟩).symm))
  have hzd : z ∈ (d : Sym2 V) := by
    obtain ⟨-, q, hqa, hqd⟩ := SimpleGraph.lineGraph_adj_iff_exists.mp had
    rw [ha, Sym2.mem_iff] at hqa
    rcases hqa with rfl | rfl
    · exact False.elim (hxd hqd)
    · exact hqd
  have htc : t ∈ (c : Sym2 V) := by
    obtain ⟨-, q, hqb, hqc⟩ := SimpleGraph.lineGraph_adj_iff_exists.mp hbc
    rw [hb, Sym2.mem_iff] at hqb
    rcases hqb with rfl | rfl
    · exact False.elim (hxc hqc)
    · exact hqc
  have hd : (d : Sym2 V) = s(y, z) :=
    (Sym2.mem_and_mem_iff hzy.symm).mp ⟨hdy, hzd⟩
  have hc : (c : Sym2 V) = s(y, t) :=
    (Sym2.mem_and_mem_iff hty.symm).mp ⟨hcy, htc⟩
  have hztAdj : F.Adj z t := by
    by_contra hn
    exact hDiamond (Lemma4_10.diamond_of_configuration F
      (F.mem_edgeSet.mp (ha ▸ a.property))
      (F.mem_edgeSet.mp (hp ▸ p.property))
      (F.mem_edgeSet.mp (hb ▸ b.property))
      (F.mem_edgeSet.mp (hd ▸ d.property)).symm
      (F.mem_edgeSet.mp (hc ▸ c.property)) hzt hn)
  let s : F.edgeSet := ⟨s(z, t), F.mem_edgeSet.mpr hztAdj⟩
  have hxs : x ∉ (s : Sym2 V) := by simp [s, Sym2.mem_iff, hzx.symm, htx.symm]
  have hys : y ∉ (s : Sym2 V) := by simp [s, Sym2.mem_iff, hzy.symm, hty.symm]
  have hsa : s ≠ a := fun h => hxs (h ▸ hax)
  have hsb : s ≠ b := fun h => hxs (h ▸ hbx)
  have hsc : s ≠ c := fun h => hys (h ▸ hcy)
  have hsd : s ≠ d := fun h => hys (h ▸ hdy)
  have hsp : s ≠ p := by
    intro h
    have hxp : x ∈ (p : Sym2 V) := by simp [hp]
    exact hxs (h ▸ hxp)
  refine ⟨s,
    SimpleGraph.lineGraph_adj_iff_exists.mpr ⟨hsa, z, by simp [s], by simp [ha]⟩,
    SimpleGraph.lineGraph_adj_iff_exists.mpr ⟨hsb, t, by simp [s], by simp [hb]⟩,
    SimpleGraph.lineGraph_adj_iff_exists.mpr ⟨hsc, t, by simp [s], htc⟩,
    SimpleGraph.lineGraph_adj_iff_exists.mpr ⟨hsd, z, by simp [s], hzd⟩, hsp, ?_⟩
  intro hsP
  obtain ⟨-, q, hqs, hqp⟩ := SimpleGraph.lineGraph_adj_iff_exists.mp hsP
  rw [hp, Sym2.mem_iff] at hqp
  rcases hqp with rfl | rfl
  · exact hxs hqs
  · exact hys hqs

/-- An induced line-diamond in the line graph of a diamond-free graph has
a sixth edge adjacent to its four rim vertices and not to its center. -/
theorem diamond_completion_of_lineGraph_configuration
    {V : Type u} (F : SimpleGraph V) (hDiamond : Lemma4_10.IsDiamondFree F)
    {p a b c d : F.edgeSet}
    (hpa : F.lineGraph.Adj p a) (hpb : F.lineGraph.Adj p b)
    (hpc : F.lineGraph.Adj p c) (hpd : F.lineGraph.Adj p d)
    (hab : F.lineGraph.Adj a b) (hbc : F.lineGraph.Adj b c)
    (hcd : F.lineGraph.Adj c d) (hda : F.lineGraph.Adj d a)
    (hac : a ≠ c) (hbd : b ≠ d)
    (hnac : ¬ F.lineGraph.Adj a c) (hnbd : ¬ F.lineGraph.Adj b d) :
    ∃ s : F.edgeSet, F.lineGraph.Adj s a ∧ F.lineGraph.Adj s b ∧
      F.lineGraph.Adj s c ∧ F.lineGraph.Adj s d ∧ s ≠ p ∧ ¬ F.lineGraph.Adj s p := by
  obtain ⟨-, x, hxp, hxa⟩ := SimpleGraph.lineGraph_adj_iff_exists.mp hpa
  let y := Sym2.Mem.other hxp
  have hp : (p : Sym2 V) = s(x, y) := (Sym2.other_spec hxp).symm
  have hxy : x ≠ y := (F.edge_other_ne p.property hxp).symm
  have hendpoint (e : F.edgeSet) (he : F.lineGraph.Adj p e) :
      x ∈ (e : Sym2 V) ∨ y ∈ (e : Sym2 V) := by
    obtain ⟨-, q, hqp, hqe⟩ := SimpleGraph.lineGraph_adj_iff_exists.mp he
    rw [hp, Sym2.mem_iff] at hqp
    rcases hqp with rfl | rfl
    · exact Or.inl hqe
    · exact Or.inr hqe
  have hyc : y ∈ (c : Sym2 V) := by
    rcases hendpoint c hpc with hxc | hyc
    · exact False.elim (no_common_endpoint_of_not_lineGraph_adj hac hnac x hxa hxc)
    · exact hyc
  rcases hendpoint b hpb with hxb | hyb
  · have hyd : y ∈ (d : Sym2 V) := by
      rcases hendpoint d hpd with hxd | hyd
      · exact False.elim (no_common_endpoint_of_not_lineGraph_adj hbd hnbd x hxb hxd)
      · exact hyd
    exact diamond_completion_of_oriented_edges F hDiamond hp hxy hxa hxb hyc hyd
      hpa.ne hpb.ne hpc.ne hpd.ne hab.ne hda.symm hbc
  · have hxd : x ∈ (d : Sym2 V) := by
      rcases hendpoint d hpd with hxd | hyd
      · exact hxd
      · exact False.elim (no_common_endpoint_of_not_lineGraph_adj hbd hnbd y hyb hyd)
    obtain ⟨s, hsa, hsd, hsc, hsb, hsp, hnsp⟩ :=
      diamond_completion_of_oriented_edges F hDiamond hp hxy hxa hxd hyc hyb
        hpa.ne hpd.ne hpc.ne hpb.ne hda.ne.symm hab hcd.symm
    exact ⟨s, hsa, hsb, hsc, hsd, hsp, hnsp⟩

/-- The completion statement transported to an arbitrary graph presented as
a line graph.  This is directly applicable to decomposition intersection
graphs in both high-degree cases of Lemma 4.11. -/
theorem diamond_completion_of_iso_lineGraph
    {X : Type u} {V : Type v} {G : SimpleGraph X}
    (F : SimpleGraph V) (hDiamond : Lemma4_10.IsDiamondFree F)
    (hI : G ≃g F.lineGraph) {p a b c d : X}
    (hpa : G.Adj p a) (hpb : G.Adj p b) (hpc : G.Adj p c) (hpd : G.Adj p d)
    (hab : G.Adj a b) (hbc : G.Adj b c) (hcd : G.Adj c d) (hda : G.Adj d a)
    (hac : a ≠ c) (hbd : b ≠ d) (hnac : ¬ G.Adj a c) (hnbd : ¬ G.Adj b d) :
    ∃ s : X, G.Adj s a ∧ G.Adj s b ∧ G.Adj s c ∧ G.Adj s d ∧ s ≠ p ∧ ¬ G.Adj s p := by
  obtain ⟨s, hsa, hsb, hsc, hsd, hsp, hnsp⟩ :=
    diamond_completion_of_lineGraph_configuration F hDiamond
      ((hI.map_rel_iff).mpr hpa) ((hI.map_rel_iff).mpr hpb)
      ((hI.map_rel_iff).mpr hpc) ((hI.map_rel_iff).mpr hpd)
      ((hI.map_rel_iff).mpr hab) ((hI.map_rel_iff).mpr hbc)
      ((hI.map_rel_iff).mpr hcd) ((hI.map_rel_iff).mpr hda)
      (hI.injective.ne hac) (hI.injective.ne hbd)
      (fun h => hnac ((hI.map_rel_iff).mp h))
      (fun h => hnbd ((hI.map_rel_iff).mp h))
  refine ⟨hI.symm s, ?_, ?_, ?_, ?_, ?_, ?_⟩
  · exact (hI.map_rel_iff).mp (by simpa using hsa)
  · exact (hI.map_rel_iff).mp (by simpa using hsb)
  · exact (hI.map_rel_iff).mp (by simpa using hsc)
  · exact (hI.map_rel_iff).mp (by simpa using hsd)
  · intro h
    exact hsp (by simpa using congrArg hI h)
  · intro h
    exact hnsp (by simpa using (hI.map_rel_iff).mpr h)

end SubcubicSpectralGap.Lemma4_11


==> anc/lean/SubcubicSpectralGap/Theorem2_14/Lemma4_11/HighDegree.lean <==
import SubcubicSpectralGap.Theorem2_14.Lemma4_11.Setup
import SubcubicSpectralGap.Theorem2_14.Transport

/-!
# The high-degree triangle profile for Lemma 4.11

The seven edges `a,b,c,d,e,f,g` are the triangle `abc`, one external edge
at each of `u,v`, and two at `w`.  The local line graph has exactly seven
triangles.  Validity forces the profile `abf,ace,bcd` or `abg,ace,bcd`.
-/

namespace SubcubicSpectralGap.Lemma4_11

open SimpleGraph

universe u

def highLocalGraph : SimpleGraph (Fin 7) :=
  SimpleGraph.fromRel fun i j =>
    (i = 0 ∧ j = 1) ∨ (i = 0 ∧ j = 2) ∨ (i = 1 ∧ j = 2) ∨
    (i = 0 ∧ j = 5) ∨ (i = 0 ∧ j = 6) ∨
    (i = 1 ∧ j = 5) ∨ (i = 1 ∧ j = 6) ∨ (i = 5 ∧ j = 6) ∨
    (i = 0 ∧ j = 4) ∨ (i = 2 ∧ j = 4) ∨
    (i = 1 ∧ j = 3) ∨ (i = 2 ∧ j = 3)

instance : DecidableRel highLocalGraph.Adj := by
  unfold highLocalGraph
  infer_instance

/-- The triangles `abc,abf,abg,afg,bfg,ace,bcd`. -/
def highTriangle : Fin 7 → Finset (Fin 7)
  | ⟨0, _⟩ => {0, 1, 2}
  | ⟨1, _⟩ => {0, 1, 5}
  | ⟨2, _⟩ => {0, 1, 6}
  | ⟨3, _⟩ => {0, 5, 6}
  | ⟨4, _⟩ => {1, 5, 6}
  | ⟨5, _⟩ => {0, 2, 4}
  | ⟨6, _⟩ => {1, 2, 3}

theorem highTriangle_injective : Function.Injective highTriangle := by decide +kernel

set_option maxRecDepth 100000 in
theorem isTrianglePart_highLocalGraph_iff (P : Finset (Fin 7)) :
    TriangleEdgeDecomposition.IsTrianglePart highLocalGraph P ↔
      ∃ t, P = highTriangle t := by
  unfold TriangleEdgeDecomposition.IsTrianglePart TriangleEdgeDecomposition.IsCompletePart
  decide +kernel +revert

def HighProfile.Compatible (S : Finset (Fin 7)) : Prop :=
  ∀ i ∈ S, ∀ j ∈ S, i ≠ j → (highTriangle i ∩ highTriangle j).card ≤ 1

def HighProfile.Covers (S : Finset (Fin 7)) : Prop :=
  2 ≤ (S.filter fun t => 0 ∈ highTriangle t).card ∧
  2 ≤ (S.filter fun t => 1 ∈ highTriangle t).card

set_option maxRecDepth 100000 in
/-- The finite triangle-profile calculation. -/
theorem high_profile_classification : ∀ S : Finset (Fin 7),
    HighProfile.Compatible S → HighProfile.Covers S →
      S = {1, 5, 6} ∨ S = {2, 5, 6} := by
  unfold HighProfile.Compatible HighProfile.Covers
  decide +kernel

def highProfile (D : TriangleEdgeDecomposition highLocalGraph) : Finset (Fin 7) :=
  Finset.univ.filter fun t => highTriangle t ∈ D.triangleParts

@[simp] theorem mem_highProfile (D : TriangleEdgeDecomposition highLocalGraph) (t : Fin 7) :
    t ∈ highProfile D ↔ highTriangle t ∈ D.triangleParts := by simp [highProfile]

theorem highProfile_compatible (D : TriangleEdgeDecomposition highLocalGraph) :
    HighProfile.Compatible (highProfile D) := by
  intro i hi j hj hij
  by_contra hcard
  have htwo : 1 < (highTriangle i ∩ highTriangle j).card := by omega
  obtain ⟨a, ha, b, hb, hab⟩ := Finset.one_lt_card.mp htwo
  have hiD := (D.mem_triangleParts.mp ((mem_highProfile D i).mp hi)).1
  have hjD := (D.mem_triangleParts.mp ((mem_highProfile D j).mp hj)).1
  have hEq := D.eq_of_two_mem hiD hjD
    (Finset.mem_inter.mp ha).1 (Finset.mem_inter.mp hb).1
    (Finset.mem_inter.mp ha).2 (Finset.mem_inter.mp hb).2 hab
  exact hij (highTriangle_injective hEq)

theorem highProfile_triangle_count (D : TriangleEdgeDecomposition highLocalGraph) (i : Fin 7) :
    (D.triangleParts.filter (i ∈ ·)).card =
      ((highProfile D).filter fun t => i ∈ highTriangle t).card := by
  have hEq : D.triangleParts.filter (i ∈ ·) =
      ((highProfile D).filter fun t => i ∈ highTriangle t).image highTriangle := by
    ext P
    simp only [Finset.mem_filter, Finset.mem_image]
    constructor
    · rintro ⟨hP, hi⟩
      obtain ⟨t, rfl⟩ := (isTrianglePart_highLocalGraph_iff P).mp
        (D.isTrianglePart_of_mem_triangleParts hP)
      exact ⟨t, ⟨(mem_highProfile D t).mpr hP, hi⟩, rfl⟩
    · rintro ⟨t, ⟨ht, hi⟩, rfl⟩
      exact ⟨(mem_highProfile D t).mp ht, hi⟩
  rw [hEq, Finset.card_image_iff.mpr highTriangle_injective.injOn]

/-- Any triangle-edge decomposition of the local graph with at most three
parts through `a` and `b` has one of the two forced profiles. -/
theorem highProfile_classify (D : TriangleEdgeDecomposition highLocalGraph)
    (ha : D.partDegree 0 ≤ 3) (hb : D.partDegree 1 ≤ 3) :
    highProfile D = {1, 5, 6} ∨ highProfile D = {2, 5, 6} := by
  apply high_profile_classification _ (highProfile_compatible D)
  have hda : highLocalGraph.degree 0 = 5 := by decide +kernel
  have hdb : highLocalGraph.degree 1 = 5 := by decide +kernel
  have hca := degree_eq_partDegree_add_triangle_count D 0
  have hcb := degree_eq_partDegree_add_triangle_count D 1
  rw [hda, highProfile_triangle_count] at hca
  rw [hdb, highProfile_triangle_count] at hcb
  exact ⟨by omega, by omega⟩

noncomputable def highVertices {X : Type u} {G : SimpleGraph X}
    (φ : highLocalGraph ↪g G) : Finset X := Finset.univ.map φ.toEmbedding

noncomputable def highVertexEquiv {X : Type u} {G : SimpleGraph X}
    (φ : highLocalGraph ↪g G) : Fin 7 ≃ highVertices φ :=
  let e := Finset.equivMap φ.toEmbedding (Finset.univ : Finset (Fin 7))
  { toFun := fun i => e ⟨i, Finset.mem_univ i⟩
    invFun := fun x => (e.symm x).1
    left_inv := fun i => congrArg Subtype.val (e.symm_apply_apply ⟨i, Finset.mem_univ i⟩)
    right_inv := fun x => e.apply_symm_apply x }

noncomputable def highLocalIso {X : Type u} {G : SimpleGraph X}
    (φ : highLocalGraph ↪g G) : highLocalGraph ≃g G.induce (highVertices φ : Set X) where
  toEquiv := highVertexEquiv φ
  map_rel_iff' := φ.map_rel_iff

/-- Restricting an ambient valid decomposition to an induced high-degree
configuration forces the three displayed ambient triangle parts. -/
theorem high_triangles_of_embedding
    {X : Type u} [Fintype X] [DecidableEq X] {GR : RootedGraph X}
    (D : ValidDecomposition GR) (φ : highLocalGraph ↪g GR.graph) :
    (((highTriangle 1).map φ.toEmbedding ∈ D.triangleParts) ∧
      ((highTriangle 5).map φ.toEmbedding ∈ D.triangleParts) ∧
      ((highTriangle 6).map φ.toEmbedding ∈ D.triangleParts)) ∨
    (((highTriangle 2).map φ.toEmbedding ∈ D.triangleParts) ∧
      ((highTriangle 5).map φ.toEmbedding ∈ D.triangleParts) ∧
      ((highTriangle 6).map φ.toEmbedding ∈ D.triangleParts)) := by
  classical
  let U := highVertices φ
  let ψ := highLocalIso φ
  let E := (D.decomposition.restrict U).transport ψ.symm
  have hdeg (i : Fin 7) : E.partDegree i ≤ 3 := by
    have ht := (D.decomposition.restrict U).partDegree_transport ψ.symm (ψ i)
    have hr := D.decomposition.restrict_partDegree_le (ψ i)
    have hd := Lemma4_10.partDegree_le_three D (φ i)
    have he : E.partDegree i = (D.decomposition.restrict U).partDegree (ψ i) := by
      simpa [E] using ht
    rw [he]
    exact hr.trans hd
  have hlift (t : Fin 7) (ht : t ∈ highProfile E) :
      (highTriangle t).map φ.toEmbedding ∈ D.triangleParts := by
    have ht' := (mem_highProfile E t).mp ht
    have hm := (E.mem_triangleParts.mp ht').1
    obtain ⟨P, hP, hEq⟩ := Finset.mem_map.mp hm
    have hcard : P.card = 3 := by
      have hc := congrArg Finset.card hEq
      simpa [TriangleEdgeDecomposition.partEmbedding,
        (E.mem_triangleParts.mp ht').2] using hc
    have hP' : P ∈ (D.decomposition.restrict U).triangleParts :=
      (D.decomposition.restrict U).mem_triangleParts.mpr ⟨hP, hcard⟩
    have hmap : P = (highTriangle t).map ψ.toEquiv.toEmbedding := by
      have hh := congrArg (Finset.map ψ.toEquiv.toEmbedding) hEq
      simpa [TriangleEdgeDecomposition.partEmbedding, Finset.map_map] using hh
    have hh := Lemma4_10.mem_triangleParts_of_restrict_lift D.decomposition hP'
    rw [hmap, Finset.map_map] at hh
    have hEmb : ψ.toEquiv.toEmbedding.trans (Function.Embedding.subtype _) =
        φ.toEmbedding := by
      ext i
      rfl
    change (highTriangle t).map
      (ψ.toEquiv.toEmbedding.trans (Function.Embedding.subtype _)) ∈ D.triangleParts at hh
    rw [hEmb] at hh
    exact hh
  rcases highProfile_classify E (hdeg 0) (hdeg 1) with hfirst | hsecond
  · exact Or.inl ⟨hlift 1 (by simp [hfirst]), hlift 5 (by simp [hfirst]),
      hlift 6 (by simp [hfirst])⟩
  · exact Or.inr ⟨hlift 2 (by simp [hsecond]), hlift 5 (by simp [hsecond]),
      hlift 6 (by simp [hsecond])⟩

end SubcubicSpectralGap.Lemma4_11


==> anc/lean/SubcubicSpectralGap/Theorem2_14/Lemma4_11/HighLocalEmbedding.lean <==
import SubcubicSpectralGap.Theorem2_14.Lemma4_11.HighDegree
import Mathlib.Data.Fin.VecNotation

/-! # Realizing the seven-edge high-degree configuration -/

namespace SubcubicSpectralGap.Lemma4_11

open SimpleGraph

universe u

/-- A triangle with one extra edge at each of vertices 0,1 and two at 2. -/
def highRootGraph : SimpleGraph (Fin 7) :=
  SimpleGraph.fromRel fun i j =>
    (i = 1 ∧ j = 2) ∨ (i = 2 ∧ j = 0) ∨ (i = 0 ∧ j = 1) ∨
    (i = 0 ∧ j = 3) ∨ (i = 1 ∧ j = 4) ∨ (i = 2 ∧ j = 5) ∨ (i = 2 ∧ j = 6)

instance : DecidableRel highRootGraph.Adj := by unfold highRootGraph; infer_instance

instance : DecidableRel highRootGraph.lineGraph.Adj := by
  intro e f
  exact decidable_of_iff
    (e ≠ f ∧ ∃ x : Fin 7, x ∈ (e : Sym2 (Fin 7)) ∧ x ∈ (f : Sym2 (Fin 7)))
    SimpleGraph.lineGraph_adj_iff_exists.symm

def highRootEdge : Fin 7 → highRootGraph.edgeSet
  | 0 => ⟨s(1, 2), by decide⟩
  | 1 => ⟨s(2, 0), by decide⟩
  | 2 => ⟨s(0, 1), by decide⟩
  | 3 => ⟨s(0, 3), by decide⟩
  | 4 => ⟨s(1, 4), by decide⟩
  | 5 => ⟨s(2, 5), by decide⟩
  | 6 => ⟨s(2, 6), by decide⟩

theorem highRootEdge_bijective : Function.Bijective highRootEdge := by decide +kernel

noncomputable def highRootEdgeEquiv : Fin 7 ≃ highRootGraph.edgeSet :=
  Equiv.ofBijective highRootEdge highRootEdge_bijective

theorem highRootEdge_adj (i j : Fin 7) :
    highRootGraph.lineGraph.Adj (highRootEdge i) (highRootEdge j) ↔
      highLocalGraph.Adj i j := by decide +kernel +revert

noncomputable def highRootLineIso : highLocalGraph ≃g highRootGraph.lineGraph where
  toEquiv := highRootEdgeEquiv
  map_rel_iff' := by intro i j; exact highRootEdge_adj i j

theorem exists_neighbor_outside_pair
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj] (u v w : V)
    (hd : 3 ≤ F.degree u) : ∃ x, F.Adj u x ∧ x ≠ v ∧ x ≠ w := by
  have hc : ({v, w} : Finset V).card < (F.neighborFinset u).card := by
    have : ({v, w} : Finset V).card ≤ 2 := Finset.card_le_two
    rw [F.card_neighborFinset_eq_degree]
    omega
  obtain ⟨x, hx, h⟩ := Finset.exists_mem_notMem_of_card_lt_card hc
  exact ⟨x, by simpa using hx, by simpa using h⟩

theorem exists_two_neighbors_outside_pair
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj] (u v w : V)
    (hd : 4 ≤ F.degree u) :
    ∃ x y, F.Adj u x ∧ x ≠ v ∧ x ≠ w ∧
      F.Adj u y ∧ y ≠ v ∧ y ≠ w ∧ x ≠ y := by
  obtain ⟨x, hx, hxv, hxw⟩ := exists_neighbor_outside_pair F u v w (by omega)
  have hc : ({v, w, x} : Finset V).card < (F.neighborFinset u).card := by
    have : ({v, w, x} : Finset V).card ≤ 3 := Finset.card_le_three
    rw [F.card_neighborFinset_eq_degree]
    omega
  obtain ⟨y, hy, h⟩ := Finset.exists_mem_notMem_of_card_lt_card hc
  simp only [Finset.mem_insert, Finset.mem_singleton, not_or] at h
  exact ⟨x, y, hx, hxv, hxw, by simpa using hy, h.1, h.2.1, Ne.symm h.2.2⟩

/-- A copy of the seven-edge root model, retaining the triangle labels. -/
theorem exists_highRootCopy
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    (hDiamond : Lemma4_10.IsDiamondFree F) (hClique : F.cliqueNum = 3)
    {u v w : V} (huv : F.Adj u v) (hvw : F.Adj v w) (hwu : F.Adj w u)
    (hdu : 3 ≤ F.degree u) (hdv : 3 ≤ F.degree v) (hdw : 4 ≤ F.degree w) :
    ∃ c : SimpleGraph.Copy highRootGraph F, c 0 = u ∧ c 1 = v ∧ c 2 = w := by
  obtain ⟨x, hux, hxv, hxw⟩ := exists_neighbor_outside_pair F u v w hdu
  obtain ⟨y, hvy, hyu, hyw⟩ := exists_neighbor_outside_pair F v u w hdv
  obtain ⟨z, t, hwz, hzu, hzv, hwt, htu, htv, hzt⟩ :=
    exists_two_neighbors_outside_pair F w u v hdw
  have hxy : x ≠ y := by
    rintro rfl
    exact outside_triangle_not_adjacent_to_two F hDiamond hClique huv hvw hwu
      hux.ne.symm hxv hxw hux hvy
  have hxz : x ≠ z := by
    rintro rfl
    exact outside_triangle_not_adjacent_to_two F hDiamond hClique hwu.symm hvw.symm huv.symm
      hux.ne.symm hxw hxv hux hwz
  have hxt : x ≠ t := by
    rintro rfl
    exact outside_triangle_not_adjacent_to_two F hDiamond hClique hwu.symm hvw.symm huv.symm
      hux.ne.symm hxw hxv hux hwt
  have hyz : y ≠ z := by
    rintro rfl
    exact outside_triangle_not_adjacent_to_two F hDiamond hClique hvw hwu huv
      hvy.ne.symm hyw hyu hvy hwz
  have hyt : y ≠ t := by
    rintro rfl
    exact outside_triangle_not_adjacent_to_two F hDiamond hClique hvw hwu huv
      hvy.ne.symm hyw hyu hvy hwt
  let label : Fin 7 → V := ![u, v, w, x, y, z, t]
  have hinj : Function.Injective label := by
    intro i j h
    fin_cases i <;> fin_cases j <;>
      simp_all [label, huv.ne, hvw.ne, hwu.ne, hux.ne, hvy.ne, hwz.ne, hwt.ne,
        ne_comm]
  have hadj : ∀ {i j}, highRootGraph.Adj i j → F.Adj (label i) (label j) := by
    intro i j h
    fin_cases i <;> fin_cases j <;>
      simp_all [highRootGraph, SimpleGraph.fromRel, label, SimpleGraph.adj_comm]
  exact ⟨{ toHom := { toFun := label, map_rel' := hadj }, injective' := hinj }, rfl, rfl, rfl⟩

/-- The induced line-graph configuration used in the high-degree case.
Labels `a,b,c` are the triangle edges; `d,e,f,g` have their prescribed centers. -/
theorem exists_highLocalEmbedding
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    (hDiamond : Lemma4_10.IsDiamondFree F) (hClique : F.cliqueNum = 3)
    {u v w : V} (huv : F.Adj u v) (hvw : F.Adj v w) (hwu : F.Adj w u)
    (hdu : 3 ≤ F.degree u) (hdv : 3 ≤ F.degree v) (hdw : 4 ≤ F.degree w) :
    ∃ φ : highLocalGraph ↪g F.lineGraph,
      (φ 0 : Sym2 V) = s(v, w) ∧ (φ 1 : Sym2 V) = s(w, u) ∧
      (φ 2 : Sym2 V) = s(u, v) ∧ u ∈ (φ 3 : Sym2 V) ∧
      v ∈ (φ 4 : Sym2 V) ∧ w ∈ (φ 5 : Sym2 V) ∧ w ∈ (φ 6 : Sym2 V) := by
  obtain ⟨c, hc0, hc1, hc2⟩ := exists_highRootCopy F hDiamond hClique huv hvw hwu hdu hdv hdw
  let φ := highRootLineIso.toEmbedding.trans c.toLineGraphEmbedding
  have he (i : Fin 7) : (φ i : Sym2 V) = (highRootEdge i : Sym2 (Fin 7)).map c := by
    simp [φ, highRootLineIso, highRootEdgeEquiv, SimpleGraph.Copy.toLineGraphEmbedding]
    rfl
  refine ⟨φ, ?_, ?_, ?_, ?_, ?_, ?_, ?_⟩ <;>
    simp [he, highRootEdge, hc0, hc1, hc2]

end SubcubicSpectralGap.Lemma4_11


==> anc/lean/SubcubicSpectralGap/Theorem2_14/Lemma4_11/HighProfileContradiction.lean <==
import SubcubicSpectralGap.Theorem2_14.Lemma4_11.HighDegree

namespace SubcubicSpectralGap.Lemma4_11

open SimpleGraph

universe u v

/-- A line-graph triangle containing one side of a root triangle and one
external edge at its endpoint must be a star at that endpoint. -/
theorem common_neighbor_incident_triangle_vertex
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    (hDiamond : Lemma4_10.IsDiamondFree F) (hClique : F.cliqueNum = 3)
    {u v w : V} (huv : F.Adj u v) (hvw : F.Adj v w) (hwu : F.Adj w u)
    {a b g h : F.edgeSet}
    (ha : (a : Sym2 V) = s(v, w)) (hb : (b : Sym2 V) = s(w, u))
    (hwg : w ∈ (g : Sym2 V)) (hga : g ≠ a) (hgb : g ≠ b)
    (hha : F.lineGraph.Adj h a) (hhg : F.lineGraph.Adj h g) :
    w ∈ (h : Sym2 V) := by
  by_contra hwh
  let z := Sym2.Mem.other hwg
  have hg : (g : Sym2 V) = s(w, z) := (Sym2.other_spec hwg).symm
  have hzw : z ≠ w := F.edge_other_ne g.property hwg
  have hzv : z ≠ v := by
    intro heq
    apply hga
    apply Subtype.ext
    simpa [heq, Sym2.eq_swap] using hg.trans (by rw [heq, ha, Sym2.eq_swap])
  have hzu : z ≠ u := by
    intro heq
    exact hgb (Subtype.ext (hg.trans (by rw [heq, ← hb])))
  have ha' : (a : Sym2 V) = s(w, v) := by simpa [Sym2.eq_swap] using ha
  have hh : (h : Sym2 V) = s(v, z) :=
    F.third_edge_eq_of_lineGraph_triangle ha' hg hga.symm hha hhg hwh
  have hvz : F.Adj v z := F.mem_edgeSet.mp (hh ▸ h.property)
  have hwz : F.Adj w z := F.mem_edgeSet.mp (hg ▸ g.property)
  exact outside_triangle_not_adjacent_to_two F hDiamond hClique
    hvw hwu huv hzv hzw hzu hvz hwz

/-- A new edge at `w` cannot meet the opposite triangle side or an exterior
edge at `v`. -/
theorem not_adjacent_opposite_side_or_attachment
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) (hDiamond : Lemma4_10.IsDiamondFree F)
    (hClique : F.cliqueNum = 3)
    {u v w : V} (huv : F.Adj u v) (hvw : F.Adj v w) (hwu : F.Adj w u)
    {a b c e h : F.edgeSet}
    (ha : (a : Sym2 V) = s(v, w)) (hb : (b : Sym2 V) = s(w, u))
    (hc : (c : Sym2 V) = s(u, v))
    (hve : v ∈ (e : Sym2 V)) (hea : e ≠ a) (hec : e ≠ c)
    (hwh : w ∈ (h : Sym2 V)) (hha : h ≠ a) (hhb : h ≠ b) :
    (h ≠ c ∧ ¬ F.lineGraph.Adj h c) ∧ (h ≠ e ∧ ¬ F.lineGraph.Adj h e) := by
  have hvh : v ∉ (h : Sym2 V) := by
    intro hv
    exact hha (Subtype.ext (((Sym2.mem_and_mem_iff hvw.ne).mp ⟨hv, hwh⟩).trans ha.symm))
  have huh : u ∉ (h : Sym2 V) := by
    intro hu
    exact hhb (Subtype.ext (((Sym2.mem_and_mem_iff hwu.ne).mp ⟨hwh, hu⟩).trans hb.symm))
  have hwe : w ∉ (e : Sym2 V) := by
    intro hw
    exact hea (Subtype.ext (((Sym2.mem_and_mem_iff hvw.ne).mp ⟨hve, hw⟩).trans ha.symm))
  have hue : u ∉ (e : Sym2 V) := by
    intro hu
    exact hec (Subtype.ext (((Sym2.mem_and_mem_iff huv.ne).mp ⟨hu, hve⟩).trans hc.symm))
  have hhc : h ≠ c := by
    intro heq
    have hwc : w ∈ (c : Sym2 V) := heq ▸ hwh
    simp [hc, Sym2.mem_iff, hwu.ne, hvw.ne.symm] at hwc
  refine ⟨⟨hhc, ?_⟩, ⟨fun heq => hwe (heq ▸ hwh), ?_⟩⟩
  · intro hhcadj
    obtain ⟨-, z, hzh, hzc⟩ := SimpleGraph.lineGraph_adj_iff_exists.mp hhcadj
    rw [hc, Sym2.mem_iff] at hzc
    rcases hzc with rfl | rfl
    · exact huh hzh
    · exact hvh hzh
  · apply not_lineGraph_adj_of_distinct_triangle_attachments F hDiamond hClique
      hvw.symm huv.symm hwu.symm hwh hve
    intro z hzh hze
    exact ⟨fun heq => hwe (heq ▸ hze), fun heq => hvh (heq ▸ hzh),
      fun heq => hue (heq ▸ hze)⟩

/-- The first of the two forced high-degree profiles is impossible.  The
line-diamond completion produces a part simultaneously meeting incompatible
stars of the original graph. -/
theorem false_of_first_high_profile
    {V : Type u} {W : Type v} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    (D : TriangleEdgeDecomposition F.lineGraph)
    (F' : SimpleGraph W) (hI : D.intersectionGraph ≃g F'.lineGraph)
    (hDiamond : Lemma4_10.IsDiamondFree F) (hClique : F.cliqueNum = 3)
    (hDiamond' : Lemma4_10.IsDiamondFree F')
    (φ : highLocalGraph ↪g F.lineGraph)
    {u v w : V} (huv : F.Adj u v) (hvw : F.Adj v w) (hwu : F.Adj w u)
    (ha : (φ 0 : Sym2 V) = s(v, w))
    (hb : (φ 1 : Sym2 V) = s(w, u))
    (hc : (φ 2 : Sym2 V) = s(u, v))
    (he : v ∈ (φ 4 : Sym2 V)) (hg : w ∈ (φ 6 : Sym2 V))
    (hP : (highTriangle 1).map φ.toEmbedding ∈ D.triangleParts)
    (hB : (highTriangle 5).map φ.toEmbedding ∈ D.triangleParts)
    (hC : (highTriangle 6).map φ.toEmbedding ∈ D.triangleParts) : False := by
  let P : D.Part := ⟨(highTriangle 1).map φ.toEmbedding, (D.mem_triangleParts.mp hP).1⟩
  let B : D.Part := ⟨(highTriangle 5).map φ.toEmbedding, (D.mem_triangleParts.mp hB).1⟩
  let C : D.Part := ⟨(highTriangle 6).map φ.toEmbedding, (D.mem_triangleParts.mp hC).1⟩
  have hag : F.lineGraph.Adj (φ 0) (φ 6) := φ.map_rel_iff.mpr (by decide)
  have hbg : F.lineGraph.Adj (φ 1) (φ 6) := φ.map_rel_iff.mpr (by decide)
  let Q := D.closure hag
  let T := D.closure hbg
  have haQ : φ 0 ∈ (Q : Finset F.edgeSet) := D.left_mem_closure hag
  have hgQ : φ 6 ∈ (Q : Finset F.edgeSet) := D.right_mem_closure hag
  have hbT : φ 1 ∈ (T : Finset F.edgeSet) := D.left_mem_closure hbg
  have hgT : φ 6 ∈ (T : Finset F.edgeSet) := D.right_mem_closure hbg
  have haP : φ 0 ∈ (P : Finset F.edgeSet) := by simp [P, highTriangle]
  have hbP : φ 1 ∈ (P : Finset F.edgeSet) := by simp [P, highTriangle]
  have hfP : φ 5 ∈ (P : Finset F.edgeSet) := by simp [P, highTriangle]
  have haB : φ 0 ∈ (B : Finset F.edgeSet) := by simp [B, highTriangle]
  have hcB : φ 2 ∈ (B : Finset F.edgeSet) := by simp [B, highTriangle]
  have hbC : φ 1 ∈ (C : Finset F.edgeSet) := by simp [C, highTriangle]
  have hcC : φ 2 ∈ (C : Finset F.edgeSet) := by simp [C, highTriangle]
  have hgNotP : φ 6 ∉ (P : Finset F.edgeSet) := by simp [P, highTriangle]
  have hQneP : Q ≠ P := fun h => hgNotP (h ▸ hgQ)
  have hTneP : T ≠ P := fun h => hgNotP (h ▸ hgT)
  have hPneB : P ≠ B := by
    intro h
    have hfB : φ 5 ∈ (B : Finset F.edgeSet) := h ▸ hfP
    simp [B, highTriangle] at hfB
  have hPneC : P ≠ C := by
    intro h
    have hfC : φ 5 ∈ (C : Finset F.edgeSet) := h ▸ hfP
    simp [C, highTriangle] at hfC
  have hBneC : B ≠ C := by
    intro h
    have haC : φ 0 ∈ (C : Finset F.edgeSet) := h ▸ haB
    simp [C, highTriangle] at haC
  have hQneT : Q ≠ T := by
    intro h
    have hbQ : φ 1 ∈ (Q : Finset F.edgeSet) := h ▸ hbT
    exact hQneP (Subtype.ext (D.eq_of_two_mem Q.property P.property
      haQ hbQ haP hbP (φ.injective.ne (by decide))))
  have hdisjQC : Disjoint (Q : Finset F.edgeSet) (C : Finset F.edgeSet) := by
    rw [Finset.disjoint_left]
    intro x hxQ hxC
    have hx : x = φ 1 ∨ x = φ 2 ∨ x = φ 3 := by
      simpa [C, highTriangle] using hxC
    rcases hx with rfl | rfl | rfl
    · exact hQneP (Subtype.ext (D.eq_of_two_mem Q.property P.property
        haQ hxQ haP hbP (φ.injective.ne (by decide))))
    · have h := D.adj_of_mem_part Q.property hgQ hxQ (φ.injective.ne (by decide))
      exact (by decide : ¬ highLocalGraph.Adj 6 2) (φ.map_rel_iff.mp h)
    · have h := D.adj_of_mem_part Q.property hgQ hxQ (φ.injective.ne (by decide))
      exact (by decide : ¬ highLocalGraph.Adj 6 3) (φ.map_rel_iff.mp h)
  have hdisjTB : Disjoint (T : Finset F.edgeSet) (B : Finset F.edgeSet) := by
    rw [Finset.disjoint_left]
    intro x hxT hxB
    have hx : x = φ 0 ∨ x = φ 2 ∨ x = φ 4 := by
      simpa [B, highTriangle] using hxB
    rcases hx with rfl | rfl | rfl
    · exact hTneP (Subtype.ext (D.eq_of_two_mem T.property P.property
        hxT hbT haP hbP (φ.injective.ne (by decide))))
    · have h := D.adj_of_mem_part T.property hgT hxT (φ.injective.ne (by decide))
      exact (by decide : ¬ highLocalGraph.Adj 6 2) (φ.map_rel_iff.mp h)
    · have h := D.adj_of_mem_part T.property hgT hxT (φ.injective.ne (by decide))
      exact (by decide : ¬ highLocalGraph.Adj 6 4) (φ.map_rel_iff.mp h)
  have hQneC : Q ≠ C := by
    intro h
    exact Finset.disjoint_left.mp hdisjQC hgQ (h ▸ hgQ)
  have hTneB : T ≠ B := by
    intro h
    exact Finset.disjoint_left.mp hdisjTB hgT (h ▸ hgT)
  have hnQC : ¬ D.intersectionGraph.Adj Q C := by
    rintro ⟨-, x, hxQ, hxC⟩
    exact Finset.disjoint_left.mp hdisjQC hxQ hxC
  have hnTB : ¬ D.intersectionGraph.Adj T B := by
    rintro ⟨-, x, hxT, hxB⟩
    exact Finset.disjoint_left.mp hdisjTB hxT hxB
  have hQneB : Q ≠ B := by
    intro h
    have hgB : φ 6 ∈ (B : Finset F.edgeSet) := h ▸ hgQ
    simp [B, highTriangle] at hgB
  have hTneC : T ≠ C := by
    intro h
    have hgC : φ 6 ∈ (C : Finset F.edgeSet) := h ▸ hgT
    simp [C, highTriangle] at hgC
  obtain ⟨S, hSQ, -, -, hSB, hSneP, hnSP⟩ := diamond_completion_of_iso_lineGraph
    F' hDiamond' hI
    (p := P) (a := Q) (b := T) (c := C) (d := B)
    ⟨hQneP.symm, φ 0, haP, haQ⟩
    ⟨hTneP.symm, φ 1, hbP, hbT⟩
    ⟨hPneC, φ 1, hbP, hbC⟩
    ⟨hPneB, φ 0, haP, haB⟩
    ⟨hQneT, φ 6, hgQ, hgT⟩
    ⟨hTneC, φ 1, hbT, hbC⟩
    ⟨hBneC.symm, φ 2, hcC, hcB⟩
    ⟨hQneB.symm, φ 0, haB, haQ⟩ hQneC hTneB hnQC hnTB
  have hdisjSP : ∀ x ∈ (S : Finset F.edgeSet), x ∉ (P : Finset F.edgeSet) := by
    intro x hxS hxP
    exact hnSP ⟨hSneP, x, hxS, hxP⟩
  have haNotS : φ 0 ∉ (S : Finset F.edgeSet) := fun h => hdisjSP _ h haP
  have hbNotS : φ 1 ∉ (S : Finset F.edgeSet) := fun h => hdisjSP _ h hbP
  obtain ⟨-, y, hyS, hyB⟩ := hSB
  have hy : y = φ 2 ∨ y = φ 4 := by
    have hy' : y = φ 0 ∨ y = φ 2 ∨ y = φ 4 := by
      simpa [B, highTriangle] using hyB
    exact hy'.elim (fun h => False.elim (haNotS (h ▸ hyS))) id
  have hgNotS : φ 6 ∉ (S : Finset F.edgeSet) := by
    intro hgS
    rcases hy with rfl | rfl
    · have h := D.adj_of_mem_part S.property hgS hyS (φ.injective.ne (by decide))
      exact (by decide : ¬ highLocalGraph.Adj 6 2) (φ.map_rel_iff.mp h)
    · have h := D.adj_of_mem_part S.property hgS hyS (φ.injective.ne (by decide))
      exact (by decide : ¬ highLocalGraph.Adj 6 4) (φ.map_rel_iff.mp h)
  obtain ⟨-, h, hhS, hhQ⟩ := hSQ
  have hha : h ≠ φ 0 := fun heq => haNotS (heq ▸ hhS)
  have hhg : h ≠ φ 6 := fun heq => hgNotS (heq ▸ hhS)
  have hhb : h ≠ φ 1 := fun heq => hbNotS (heq ▸ hhS)
  have hhaAdj := D.adj_of_mem_part Q.property hhQ haQ hha
  have hhgAdj := D.adj_of_mem_part Q.property hhQ hgQ hhg
  have hwh := common_neighbor_incident_triangle_vertex F hDiamond hClique
    huv hvw hwu ha hb hg (φ.injective.ne (by decide))
    (φ.injective.ne (by decide)) hhaAdj hhgAdj
  have hno := not_adjacent_opposite_side_or_attachment F hDiamond hClique
    huv hvw hwu ha hb hc he (φ.injective.ne (by decide))
    (φ.injective.ne (by decide)) hwh hha hhb
  rcases hy with rfl | rfl
  · exact hno.1.2 (D.adj_of_mem_part S.property hhS hyS hno.1.1)
  · exact hno.2.2 (D.adj_of_mem_part S.property hhS hyS hno.2.1)

/-- Interchanging the two exterior edges at `w` preserves the local graph. -/
def highSwap : highLocalGraph ≃g highLocalGraph where
  toEquiv := Equiv.swap 5 6
  map_rel_iff' := by decide +kernel

theorem highSwap_triangle_one :
    (highTriangle 1).map highSwap.toEquiv.toEmbedding = highTriangle 2 := by decide +kernel

theorem highSwap_triangle_five :
    (highTriangle 5).map highSwap.toEquiv.toEmbedding = highTriangle 5 := by decide +kernel

theorem highSwap_triangle_six :
    (highTriangle 6).map highSwap.toEquiv.toEmbedding = highTriangle 6 := by decide +kernel

/-- Neither of the forced high-degree profiles can occur in the valid
decomposition. -/
theorem false_of_high_embedding
    {V : Type u} {W : Type v} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    (R : Set F.edgeSet)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    (F' : SimpleGraph W) (hI : D.intersectionGraph ≃g F'.lineGraph)
    (hDiamond : Lemma4_10.IsDiamondFree F) (hClique : F.cliqueNum = 3)
    (hDiamond' : Lemma4_10.IsDiamondFree F')
    (φ : highLocalGraph ↪g F.lineGraph)
    {u v w : V} (huv : F.Adj u v) (hvw : F.Adj v w) (hwu : F.Adj w u)
    (ha : (φ 0 : Sym2 V) = s(v, w))
    (hb : (φ 1 : Sym2 V) = s(w, u))
    (hc : (φ 2 : Sym2 V) = s(u, v))
    (he : v ∈ (φ 4 : Sym2 V))
    (hf : w ∈ (φ 5 : Sym2 V)) (hg : w ∈ (φ 6 : Sym2 V)) : False := by
  rcases high_triangles_of_embedding D φ with ⟨hP, hB, hC⟩ | ⟨hP, hB, hC⟩
  · exact false_of_first_high_profile F D.decomposition F' hI hDiamond hClique hDiamond'
      φ huv hvw hwu ha hb hc he hg hP hB hC
  · let φ' : highLocalGraph ↪g F.lineGraph := highSwap.toEmbedding.trans φ
    have hzero : φ' 0 = φ 0 := by simp [φ', highSwap, Equiv.swap_apply_def]
    have hone : φ' 1 = φ 1 := by simp [φ', highSwap, Equiv.swap_apply_def]
    have htwo : φ' 2 = φ 2 := by simp [φ', highSwap, Equiv.swap_apply_def]
    have hfour : φ' 4 = φ 4 := by simp [φ', highSwap, Equiv.swap_apply_def]
    have hsix : φ' 6 = φ 5 := by simp [φ', highSwap]
    have hEmb : φ'.toEmbedding = highSwap.toEquiv.toEmbedding.trans φ.toEmbedding := rfl
    apply false_of_first_high_profile F D.decomposition F' hI hDiamond hClique hDiamond'
      φ' huv hvw hwu
    · simpa [hzero] using ha
    · simpa [hone] using hb
    · simpa [htwo] using hc
    · simpa [hfour] using he
    · simpa [hsix] using hf
    · rw [hEmb, ← Finset.map_map, highSwap_triangle_one]
      exact hP
    · rw [hEmb, ← Finset.map_map, highSwap_triangle_five]
      exact hB
    · rw [hEmb, ← Finset.map_map, highSwap_triangle_six]
      exact hC

end SubcubicSpectralGap.Lemma4_11


==> anc/lean/SubcubicSpectralGap/Theorem2_14/Lemma4_11/Main.lean <==
import SubcubicSpectralGap.Theorem2_14.Lemma4_11.HighProfileContradiction
import SubcubicSpectralGap.Theorem2_14.Lemma4_11.HighLocalEmbedding
import SubcubicSpectralGap.Theorem2_14.Lemma4_11.TwoThreeCase
import SubcubicSpectralGap.Theorem2_14.Lemma4_11.SurvivorEmbedding
import SubcubicSpectralGap.Theorem2_14.Lemma4_11.SurvivorClosure
import SubcubicSpectralGap.Theorem2_14.LineGraphConnectivity

/-!
# Lemma 4.11: the clique-number-three case

The proof orders the vertices of a triangle by degree and reduces the
possibilities to `(2,4,4)`.  The high-degree case uses the forced finite
profile and diamond completion; the `(2,3,≥4)` case is excluded separately.
In the surviving case, the three triangle parts force the other four edge
parts.  Connectedness and Beineke obstruction (h) exclude all further
vertices, giving exactly the fourteen-vertex incidence graph `figureG6c`
defined in `Models.lean`.

Diamond-freeness of both graphs is assumed explicitly. Theorem 2.14 supplies
these hypotheses by symmetry; this proof does not invoke Lemma 4.9.
-/

namespace SubcubicSpectralGap.Lemma4_11

open SimpleGraph

universe u v

/-- Relabel a triangle in nondecreasing vertex-degree order. -/
theorem exists_degree_ordered_triangle_of_triangle
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    {a b c : V} (hab : F.Adj a b) (hbc : F.Adj b c) (hca : F.Adj c a) :
    ∃ u v w, F.Adj u v ∧ F.Adj v w ∧ F.Adj w u ∧
      F.degree u ≤ F.degree v ∧ F.degree v ≤ F.degree w := by
  by_cases habd : F.degree a ≤ F.degree b
  · by_cases hbcd : F.degree b ≤ F.degree c
    · exact ⟨a, b, c, hab, hbc, hca, habd, hbcd⟩
    · by_cases hacd : F.degree a ≤ F.degree c
      · exact ⟨a, c, b, hca.symm, hbc.symm, hab.symm, hacd, by omega⟩
      · exact ⟨c, a, b, hca, hab, hbc, by omega, habd⟩
  · by_cases hacd : F.degree a ≤ F.degree c
    · exact ⟨b, a, c, hab.symm, hca.symm, hbc.symm, by omega, hacd⟩
    · by_cases hbcd : F.degree b ≤ F.degree c
      · exact ⟨b, c, a, hbc, hca, hab, hbcd, by omega⟩
      · exact ⟨c, b, a, hbc.symm, hab.symm, hca.symm, by omega, by omega⟩

/-- Clique number three supplies a degree-ordered triangle. -/
theorem exists_degree_ordered_triangle
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj] (hClique : F.cliqueNum = 3) :
    ∃ u v w, F.Adj u v ∧ F.Adj v w ∧ F.Adj w u ∧
      F.degree u ≤ F.degree v ∧ F.degree v ≤ F.degree w := by
  obtain ⟨S, hS⟩ := F.exists_isNClique_cliqueNum
  have hcard : S.card = 3 := hS.card_eq.trans hClique
  obtain ⟨a, b, c, hab, hac, hbc, hEq⟩ := Finset.card_eq_three.mp hcard
  have haS : a ∈ S := by rw [hEq]; simp
  have hbS : b ∈ S := by rw [hEq]; simp
  have hcS : c ∈ S := by rw [hEq]; simp
  exact exists_degree_ordered_triangle_of_triangle F
    (hS.isClique haS hbS hab) (hS.isClique hbS hcS hbc) (hS.isClique hcS haS hac.symm)

/-- The final case of the paper's proof: no triangle has all three degrees
at least three and one degree at least four. -/
theorem false_of_triangle_degrees_ge_three_three_four
    {V : Type u} {W : Type v}
    [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj] [DecidableRel F.lineGraph.Adj]
    (R : Set F.edgeSet)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    [Fintype W] [DecidableEq W]
    (F' : SimpleGraph W) [DecidableRel F'.Adj] [DecidableRel F'.lineGraph.Adj]
    (hI : D.intersectionGraph ≃g F'.lineGraph)
    (hDiamond : Lemma4_10.IsDiamondFree F) (hDiamond' : Lemma4_10.IsDiamondFree F')
    (hClique : F.cliqueNum = 3)
    {u v w : V} (huv : F.Adj u v) (hvw : F.Adj v w) (hwu : F.Adj w u)
    (hdu : 3 ≤ F.degree u) (hdv : 3 ≤ F.degree v) (hdw : 4 ≤ F.degree w) : False := by
  obtain ⟨φ, ha, hb, hc, -, he, hf, hg⟩ :=
    exists_highLocalEmbedding F hDiamond hClique huv hvw hwu hdu hdv hdw
  exact false_of_high_embedding F R D F' hI hDiamond hClique hDiamond'
    φ huv hvw hwu ha hb hc he hf hg

/-- Every degree-ordered triangle has degrees `(2,4,4)` under the hypotheses
of Lemma 4.11. -/
theorem triangle_degrees_two_four_four_of_sorted
    {V : Type u} {W : Type v}
    [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj] [DecidableRel F.lineGraph.Adj]
    (R : Set F.edgeSet) (hR : ∀ e ∈ R, F.IsPendantEdge e)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    [Fintype W] [DecidableEq W]
    (F' : SimpleGraph W) [DecidableRel F'.Adj] [DecidableRel F'.lineGraph.Adj]
    (hI : D.intersectionGraph ≃g F'.lineGraph)
    (hDiamond : Lemma4_10.IsDiamondFree F) (hDiamond' : Lemma4_10.IsDiamondFree F')
    (hClique : F.cliqueNum = 3)
    {u v w : V} (huv : F.Adj u v) (hvw : F.Adj v w) (hwu : F.Adj w u)
    (hduv : F.degree u ≤ F.degree v) (hdvw : F.degree v ≤ F.degree w) :
    F.degree u = 2 ∧ F.degree v = 4 ∧ F.degree w = 4 := by
  have hcases := remaining_sorted_triangle_degree_cases F R hR D F' hI hDiamond hClique
    huv hvw hwu hduv hdvw
  rcases hcases with h234 | h235 | h244 | h334 | h335 | h344 | h444
  · exact False.elim (false_of_triangle_degrees_two_three_ge_four F R hR D
      hDiamond hClique huv hvw hwu h234.1 h234.2.1 (by omega))
  · exact False.elim (false_of_triangle_degrees_two_three_ge_four F R hR D
      hDiamond hClique huv hvw hwu h235.1 h235.2.1 (by omega))
  · exact h244
  all_goals
    exact False.elim (false_of_triangle_degrees_ge_three_three_four F R D F' hI
      hDiamond hDiamond' hClique huv hvw hwu (by omega) (by omega) (by omega))

/-- The local configuration that survives all cases of Lemma 4.11 exists. -/
theorem exists_triangle_degrees_two_four_four
    {V : Type u} {W : Type v}
    [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj] [DecidableRel F.lineGraph.Adj]
    (R : Set F.edgeSet) (hR : ∀ e ∈ R, F.IsPendantEdge e)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    [Fintype W] [DecidableEq W]
    (F' : SimpleGraph W) [DecidableRel F'.Adj] [DecidableRel F'.lineGraph.Adj]
    (hI : D.intersectionGraph ≃g F'.lineGraph)
    (hDiamond : Lemma4_10.IsDiamondFree F) (hDiamond' : Lemma4_10.IsDiamondFree F')
    (hClique : F.cliqueNum = 3) :
    ∃ u v w, F.Adj u v ∧ F.Adj v w ∧ F.Adj w u ∧
      F.degree u = 2 ∧ F.degree v = 4 ∧ F.degree w = 4 := by
  obtain ⟨u, v, w, huv, hvw, hwu, hduv, hdvw⟩ := exists_degree_ordered_triangle F hClique
  exact ⟨u, v, w, huv, hvw, hwu,
    triangle_degrees_two_four_four_of_sorted F R hR D F' hI
      hDiamond hDiamond' hClique huv hvw hwu hduv hdvw⟩

/-- Lemma 4.11.  A valid decomposition of the rooted line graph of a
connected diamond-free graph of clique number three, with the stated
pendant-edge interpretation of the intersection graph, has Figure 6(c) as
its incidence graph, provided the second graph is also diamond-free. The
pendant-edge hypothesis is retained to match the paper's statement, although
this proof no longer needs it once diamond-freeness of `F'` is assumed. -/
theorem lemma4_11
    {V : Type u} {W : Type v}
    [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj] [DecidableRel F.lineGraph.Adj]
    (hconn : F.Connected)
    (R : Set F.edgeSet) (hR : ∀ e ∈ R, F.IsPendantEdge e)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    [Fintype W] [DecidableEq W]
    (F' : SimpleGraph W) [DecidableRel F'.Adj] [DecidableRel F'.lineGraph.Adj]
    (hI : D.intersectionGraph ≃g F'.lineGraph)
    (_hEdgePendant : ∀ P : D.Part,
      (P : Finset F.edgeSet) ∈ D.edgeParts → F'.IsPendantEdge (hI P))
    (hDiamond : Lemma4_10.IsDiamondFree F) (hDiamond' : Lemma4_10.IsDiamondFree F')
    (hClique : F.cliqueNum = 3) :
    Nonempty (D.incidenceGraph ≃g figureG6c) := by
  obtain ⟨u, v, w, huv, hvw, hwu, hdu, hdv, hdw⟩ :=
    exists_triangle_degrees_two_four_four F R hR D F' hI hDiamond hDiamond' hClique
  obtain ⟨φ, ha, hb, hc, -, -, -, -⟩ :=
    exists_survivorLocalEmbedding F hDiamond hClique huv hvw hwu (by omega) (by omega)
  have hda : F.lineGraph.degree (φ 0) = 6 := by
    have h := F.lineGraph_degree_add_two_eq ha
    omega
  have hdb : F.lineGraph.degree (φ 1) = 4 := by
    have h := F.lineGraph_degree_add_two_eq hb
    omega
  have hdc : F.lineGraph.degree (φ 2) = 4 := by
    have h := F.lineGraph_degree_add_two_eq hc
    omega
  have hbR := triangle_edge_not_root F R hR hwu huv hvw hb
  have hcR := triangle_edge_not_root F R hR huv hvw hwu hc
  have hparts := survivor_parts_of_embedding D φ hbR hcR hdb hdc
  letI : Nonempty F.edgeSet := ⟨φ 0⟩
  exact ⟨incidenceGraph_iso_figureG6c_of_survivor_embedding D F' hI φ hparts
    hconn.lineGraph_of_nonempty hda hdb hdc⟩

end SubcubicSpectralGap.Lemma4_11


==> anc/lean/SubcubicSpectralGap/Theorem2_14/Lemma4_11/Models.lean <==
import SubcubicSpectralGap.Theorem2_14.Decomposition

/-! # The Figure 6(c) model and incidence identifications -/

namespace SubcubicSpectralGap.Lemma4_11

open SimpleGraph

universe u

/-- The seven parts of Figure 6(c), in the order
`abc, adg, aef, be, bf, cd, cg`; the labels `0,...,6` mean `a,...,g`. -/
def g6cPart : Fin 7 → Finset (Fin 7)
  | ⟨0, _⟩ => {0, 1, 2}
  | ⟨1, _⟩ => {0, 3, 6}
  | ⟨2, _⟩ => {0, 4, 5}
  | ⟨3, _⟩ => {1, 4}
  | ⟨4, _⟩ => {1, 5}
  | ⟨5, _⟩ => {2, 3}
  | ⟨6, _⟩ => {2, 6}

/-- The sporadic graph in Figure 6(c), with its two color classes explicit. -/
def figureG6c : SimpleGraph (Fin 7 ⊕ Fin 7) where
  Adj x y := match x, y with
    | Sum.inl i, Sum.inr j => i ∈ g6cPart j
    | Sum.inr j, Sum.inl i => i ∈ g6cPart j
    | _, _ => False
  symm := ⟨by intro x y h; cases x <;> cases y <;> simp_all⟩
  loopless := ⟨by intro x h; cases x <;> simp_all⟩

instance : DecidableRel figureG6c.Adj := by
  intro x y
  cases x <;> cases y <;> simp only [figureG6c] <;> infer_instance

@[simp] theorem figureG6c_adj_left_right_iff (i j : Fin 7) :
    figureG6c.Adj (Sum.inl i) (Sum.inr j) ↔ i ∈ g6cPart j := Iff.rfl

@[simp] theorem figureG6c_adj_right_left_iff (i j : Fin 7) :
    figureG6c.Adj (Sum.inr j) (Sum.inl i) ↔ i ∈ g6cPart j := Iff.rfl

@[simp] theorem not_figureG6c_adj_left_left (i j : Fin 7) :
    ¬ figureG6c.Adj (Sum.inl i) (Sum.inl j) := by simp [figureG6c]

@[simp] theorem not_figureG6c_adj_right_right (i j : Fin 7) :
    ¬ figureG6c.Adj (Sum.inr i) (Sum.inr j) := by simp [figureG6c]

theorem g6cPart_injective : Function.Injective g6cPart := by decide +kernel

theorem figureG6c_vertex_card : Fintype.card (Fin 7 ⊕ Fin 7) = 14 := by simp

theorem figureG6c_edge_card : figureG6c.edgeFinset.card = 17 := by decide +kernel

theorem figureG6c_odd_edge_card : Odd figureG6c.edgeFinset.card := by
  rw [figureG6c_edge_card]
  decide

/-- Identification of the incidence graph from its displayed numbering. -/
def incidenceGraphIsoFigureG6c
    {V : Type u} [DecidableEq V] {G : SimpleGraph V}
    (D : TriangleEdgeDecomposition G)
    (vertexEquiv : D.SupportVertex ≃ Fin 7)
    (partEquiv : D.Part ≃ Fin 7)
    (hmem : ∀ (x : D.SupportVertex) (P : D.Part),
      (x : V) ∈ (P : Finset V) ↔ vertexEquiv x ∈ g6cPart (partEquiv P)) :
    D.incidenceGraph ≃g figureG6c where
  toEquiv := Equiv.sumCongr vertexEquiv partEquiv
  map_rel_iff' := by
    intro x y
    cases x with
    | inl v =>
      cases y with
      | inl w => simp
      | inr P => simpa using (hmem v P).symm
    | inr P =>
      cases y with
      | inl v => simpa using (hmem v P).symm
      | inr Q => simp

/-- The canonical parts transported along an injective vertex labelling. -/
def labeledG6cPart {V : Type u} (label : Fin 7 ↪ V) (j : Fin 7) : Finset V :=
  (g6cPart j).map label

theorem labeledG6cPart_injective {V : Type u} (label : Fin 7 ↪ V) :
    Function.Injective (labeledG6cPart label) := by
  intro j k h
  exact g6cPart_injective ((Finset.map_injective label) h)

/-- The final incidence-graph identification in the surviving case of 4.11. -/
noncomputable def incidenceGraph_iso_figureG6c_of_labeled_parts
    {V : Type u} [Fintype V] [DecidableEq V]
    {GR : RootedGraph V} (D : ValidDecomposition GR)
    (label : Fin 7 → V) (hlabel : Function.Bijective label)
    (hparts : D.decomposition.parts =
      Finset.univ.image (labeledG6cPart ⟨label, hlabel.1⟩)) :
    D.incidenceGraph ≃g figureG6c := by
  let labelEmb : Fin 7 ↪ V := ⟨label, hlabel.1⟩
  let labelEquiv : Fin 7 ≃ V := Equiv.ofBijective label hlabel
  let toPart : Fin 7 → D.Part := fun j =>
    ⟨labeledG6cPart labelEmb j, by
      rw [hparts]
      exact Finset.mem_image.mpr ⟨j, Finset.mem_univ _, rfl⟩⟩
  have hToPartInj : Function.Injective toPart := by
    intro j k h
    exact labeledG6cPart_injective labelEmb (congrArg Subtype.val h)
  have hToPartSurj : Function.Surjective toPart := by
    rintro ⟨P, hP⟩
    rw [hparts] at hP
    obtain ⟨j, -, hj⟩ := Finset.mem_image.mp hP
    exact ⟨j, Subtype.ext hj⟩
  let partEquiv : D.Part ≃ Fin 7 :=
    (Equiv.ofBijective toPart ⟨hToPartInj, hToPartSurj⟩).symm
  apply incidenceGraphIsoFigureG6c D.decomposition
    (D.supportVertexEquiv.symm.trans labelEquiv.symm) partEquiv
  intro x P
  let j : Fin 7 := partEquiv P
  have hP : P = toPart j := by
    exact (Equiv.ofBijective toPart
      ⟨hToPartInj, hToPartSurj⟩).apply_symm_apply P |>.symm
  rw [hP]
  have hpart : partEquiv (toPart j) = j := by
    exact (Equiv.ofBijective toPart
      ⟨hToPartInj, hToPartSurj⟩).symm_apply_apply j
  rw [hpart]
  change (x : V) ∈ (g6cPart j).map labelEmb ↔
    labelEquiv.symm (x : V) ∈ g6cPart j
  constructor
  · intro hx
    obtain ⟨k, hk, hkx⟩ := Finset.mem_map.mp hx
    have hk' : labelEquiv k = (x : V) := hkx
    have : k = labelEquiv.symm (x : V) := by
      rw [← hk']
      exact (labelEquiv.symm_apply_apply k).symm
    simpa [j, partEquiv] using this ▸ hk
  · intro hx
    exact Finset.mem_map.mpr ⟨labelEquiv.symm (x : V),
      by simpa [j, partEquiv] using hx, labelEquiv.apply_symm_apply (x : V)⟩

end SubcubicSpectralGap.Lemma4_11


==> anc/lean/SubcubicSpectralGap/Theorem2_14/Lemma4_11/Setup.lean <==
import SubcubicSpectralGap.Theorem2_14.Lemma4_11.Models
import SubcubicSpectralGap.Theorem2_14.Lemma4_10
import SubcubicSpectralGap.Theorem2_14.Lemma4_11.DiamondCompletion

/-! # Triangle geometry, low-degree cases, and saturation for Lemma 4.11 -/

namespace SubcubicSpectralGap.Lemma4_11

open SimpleGraph

universe u

/-! ## Geometry and degree restrictions around a triangle -/

/-- A triangle vertex has at least its two neighbors in that triangle. -/
theorem degree_ge_two_of_triangle
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj] {u v w : V}
    (huv : F.Adj u v) (hvw : F.Adj v w) (hwu : F.Adj w u) :
    2 ≤ F.degree u := by
  have hsub : ({v, w} : Finset V) ⊆ F.neighborFinset u := by
    intro x hx
    simp only [Finset.mem_insert, Finset.mem_singleton] at hx
    rcases hx with rfl | rfl
    · simpa using huv
    · simpa using hwu.symm
  have h := Finset.card_le_card hsub
  simpa [hvw.ne] using h

/-- None of the three edges of a triangle is pendant. -/
theorem triangle_edge_not_pendant
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj] {u v w : V}
    (huv : F.Adj u v) (hvw : F.Adj v w) (hwu : F.Adj w u)
    {e : F.edgeSet} (he : (e : Sym2 V) = s(u, v)) :
    ¬ F.IsPendantEdge e := by
  rintro ⟨x, hx, hd⟩
  have hdu := degree_ge_two_of_triangle F huv hvw hwu
  have hdv := degree_ge_two_of_triangle F hvw hwu huv
  rw [he, Sym2.mem_iff] at hx
  rcases hx with rfl | rfl <;> omega

/-- Pendant roots cannot contain an edge of a triangle. -/
theorem triangle_edge_not_root
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (R : Set F.edgeSet) (hR : ∀ e ∈ R, F.IsPendantEdge e)
    {u v w : V} (huv : F.Adj u v) (hvw : F.Adj v w) (hwu : F.Adj w u)
    {e : F.edgeSet} (he : (e : Sym2 V) = s(u, v)) : e ∉ R := by
  intro heR
  exact triangle_edge_not_pendant F huv hvw hwu he (hR e heR)

/-- Validity bounds each degree sum across a triangle edge between five
and eight.  The lower bound excludes the first case of the paper's proof. -/
theorem triangle_degree_sum_bounds
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (R : Set F.edgeSet) (hR : ∀ e ∈ R, F.IsPendantEdge e)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    {u v w : V} (huv : F.Adj u v) (hvw : F.Adj v w) (hwu : F.Adj w u) :
    5 ≤ F.degree u + F.degree v ∧ F.degree u + F.degree v ≤ 8 := by
  let e : F.edgeSet := ⟨s(u, v), F.mem_edgeSet.mpr huv⟩
  have hp : D.decomposition.partDegree e = 3 :=
    D.nonRoot_partDegree (triangle_edge_not_root F R hR huv hvw hwu rfl)
  have hl := D.decomposition.partDegree_le_degree e
  have hh := Lemma4_10.degree_le_six D e
  have he := F.lineGraph_degree_add_two_eq (e := e) (u := u) (v := v) rfl
  change D.decomposition.partDegree e ≤ F.lineGraph.degree e at hl
  change F.lineGraph.degree e ≤ 6 at hh
  omega

/-- In particular, the two degree-two vertices in the first case cannot
occur on a triangle. -/
theorem false_of_triangle_two_degree_two
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (R : Set F.edgeSet) (hR : ∀ e ∈ R, F.IsPendantEdge e)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    {u v w : V} (huv : F.Adj u v) (hvw : F.Adj v w) (hwu : F.Adj w u)
    (hdu : F.degree u = 2) (hdv : F.degree v = 2) : False := by
  have h := (triangle_degree_sum_bounds F R hR D huv hvw hwu).1
  omega

/-- The degree bound also makes the local case analysis finite. -/
theorem triangle_vertex_degree_le_six
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (R : Set F.edgeSet) (hR : ∀ e ∈ R, F.IsPendantEdge e)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    {u v w : V} (huv : F.Adj u v) (hvw : F.Adj v w) (hwu : F.Adj w u) :
    F.degree u ≤ 6 := by
  have h := (triangle_degree_sum_bounds F R hR D huv hvw hwu).2
  have hv := degree_ge_two_of_triangle F hvw hwu huv
  omega

/-- A vertex outside a triangle cannot see two of its vertices in a
diamond-free graph of clique number three. -/
theorem outside_triangle_not_adjacent_to_two
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) (hDiamond : Lemma4_10.IsDiamondFree F)
    (hClique : F.cliqueNum = 3)
    {u v w y : V} (huv : F.Adj u v) (hvw : F.Adj v w) (hwu : F.Adj w u)
    (hyu : y ≠ u) (hyv : y ≠ v) (hyw : y ≠ w)
    (huy : F.Adj u y) (hvy : F.Adj v y) : False := by
  by_cases hwy : F.Adj w y
  · have hTri : F.IsClique ({u, v, w} : Finset V) := by
      intro a ha b hb hab
      simp only [Finset.mem_coe, Finset.mem_insert, Finset.mem_singleton] at ha hb
      rcases ha with rfl | rfl | rfl <;> rcases hb with rfl | rfl | rfl
      all_goals first | exact False.elim (hab rfl) | assumption | exact huv.symm |
        exact hvw.symm | exact hwu.symm
    have hFour : F.IsClique (insert y ({u, v, w} : Set V)) := by
      rw [SimpleGraph.isClique_insert]
      refine ⟨by simpa using hTri, ?_⟩
      intro x hx _
      simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at hx
      rcases hx with rfl | rfl | rfl
      · exact huy.symm
      · exact hvy.symm
      · exact hwy.symm
    have hFour' : F.IsClique ({y, u, v, w} : Finset V) := by simpa using hFour
    have hcard := hFour'.card_le_cliqueNum
    simp [hClique, hyu, hyv, hyw, huv.ne, hwu.ne.symm, hvw.ne] at hcard
  · exact hDiamond (Lemma4_10.diamond_of_configuration F
      huy huv hwu.symm hvy.symm hvw hyw (fun h => hwy h.symm))

/-- Exterior edges at different triangle vertices are disjoint.  The last
hypothesis excludes the three internal triangle edges. -/
theorem not_lineGraph_adj_of_distinct_triangle_attachments
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) (hDiamond : Lemma4_10.IsDiamondFree F)
    (hClique : F.cliqueNum = 3)
    {u v w : V} (huv : F.Adj u v) (hvw : F.Adj v w) (hwu : F.Adj w u)
    {g h : F.edgeSet} (hug : u ∈ (g : Sym2 V)) (hvh : v ∈ (h : Sym2 V))
    (hOutside : ∀ z, z ∈ (g : Sym2 V) → z ∈ (h : Sym2 V) →
      z ≠ u ∧ z ≠ v ∧ z ≠ w) : ¬ F.lineGraph.Adj g h := by
  intro hgh
  obtain ⟨-, z, hzg, hzh⟩ := SimpleGraph.lineGraph_adj_iff_exists.mp hgh
  obtain ⟨hzu, hzv, hzw⟩ := hOutside z hzg hzh
  have hgu : (g : Sym2 V) = s(u, z) :=
    (Sym2.mem_and_mem_iff hzu.symm).mp ⟨hug, hzg⟩
  have hhv : (h : Sym2 V) = s(v, z) :=
    (Sym2.mem_and_mem_iff hzv.symm).mp ⟨hvh, hzh⟩
  have huz : F.Adj u z := F.mem_edgeSet.mp (hgu ▸ g.property)
  have hvz : F.Adj v z := F.mem_edgeSet.mp (hhv ▸ h.property)
  exact outside_triangle_not_adjacent_to_two F hDiamond hClique
    huv hvw hwu hzu hzv hzw huz hvz

/-- Four distinct incident edges certify degree at least four. -/
theorem degree_ge_four_of_incident_edges
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    {x : V} {a b c d : F.edgeSet}
    (ha : x ∈ (a : Sym2 V)) (hb : x ∈ (b : Sym2 V))
    (hc : x ∈ (c : Sym2 V)) (hd : x ∈ (d : Sym2 V))
    (hab : a ≠ b) (hac : a ≠ c) (had : a ≠ d)
    (hbc : b ≠ c) (hbd : b ≠ d) (hcd : c ≠ d) : 4 ≤ F.degree x := by
  have hsub : ({a, b, c, d} : Finset F.edgeSet) ⊆ F.incidenceEdgeFinset x := by
    intro e he
    simp only [Finset.mem_insert, Finset.mem_singleton] at he
    rcases he with rfl | rfl | rfl | rfl <;>
      simp [SimpleGraph.incidenceEdgeFinset, *]
  have h := Finset.card_le_card hsub
  simpa [hab, hac, had, hbc, hbd, hcd, F.card_incidenceEdgeFinset] using h

/-- When both endpoints of a triangle edge have degree at most three, every
line-graph triangle through that edge meets another side of the original
triangle.  This is the geometric ingredient in the `(2,3,3)` case. -/
theorem trianglePart_meets_other_sides_of_endpoint_degrees_le_three
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    (hDiamond : Lemma4_10.IsDiamondFree F) (hClique : F.cliqueNum = 3)
    {u v w : V} (huv : F.Adj u v) (hvw : F.Adj v w) (hwu : F.Adj w u)
    (hdu : F.degree u ≤ 3) (hdv : F.degree v ≤ 3)
    {a b c : F.edgeSet}
    (ha : (a : Sym2 V) = s(u, v))
    (hb : (b : Sym2 V) = s(v, w))
    (hc : (c : Sym2 V) = s(w, u))
    {P : Finset F.edgeSet}
    (hP : TriangleEdgeDecomposition.IsTrianglePart F.lineGraph P)
    (haP : a ∈ P) : b ∈ P ∨ c ∈ P := by
  by_contra hnot
  push Not at hnot
  have hcard : (P.erase a).card = 2 := by
    rw [Finset.card_erase_of_mem haP, hP.1]
  obtain ⟨g, h, hgh, hErase⟩ := Finset.card_eq_two.mp hcard
  have hgE : g ∈ P.erase a := by rw [hErase]; simp
  have hhE : h ∈ P.erase a := by rw [hErase]; simp
  have hgP := Finset.mem_of_mem_erase hgE
  have hhP := Finset.mem_of_mem_erase hhE
  have hga := (Finset.mem_erase.mp hgE).1
  have hha := (Finset.mem_erase.mp hhE).1
  have hgb : g ≠ b := fun heq => hnot.1 (heq ▸ hgP)
  have hgc : g ≠ c := fun heq => hnot.2 (heq ▸ hgP)
  have hhb : h ≠ b := fun heq => hnot.1 (heq ▸ hhP)
  have hhc : h ≠ c := fun heq => hnot.2 (heq ▸ hhP)
  have hag : F.lineGraph.Adj a g := hP.2 haP hgP hga.symm
  have hah : F.lineGraph.Adj a h := hP.2 haP hhP hha.symm
  have hghAdj : F.lineGraph.Adj g h := hP.2 hgP hhP hgh
  have hgaEndpoints : u ∈ (g : Sym2 V) ∨ v ∈ (g : Sym2 V) := by
    obtain ⟨-, z, hza, hzg⟩ := SimpleGraph.lineGraph_adj_iff_exists.mp hag
    rw [ha, Sym2.mem_iff] at hza
    rcases hza with rfl | rfl
    · exact Or.inl hzg
    · exact Or.inr hzg
  have hhaEndpoints : u ∈ (h : Sym2 V) ∨ v ∈ (h : Sym2 V) := by
    obtain ⟨-, z, hza, hzh⟩ := SimpleGraph.lineGraph_adj_iff_exists.mp hah
    rw [ha, Sym2.mem_iff] at hza
    rcases hza with rfl | rfl
    · exact Or.inl hzh
    · exact Or.inr hzh
  have hab : a ≠ b := by
    intro heq
    have : u ∈ (b : Sym2 V) := by rw [← heq, ha]; simp
    simp [hb, Sym2.mem_iff, huv.ne, hwu.ne.symm] at this
  have hac : a ≠ c := by
    intro heq
    have : v ∈ (c : Sym2 V) := by rw [← heq, ha]; simp
    simp [hc, Sym2.mem_iff, hvw.ne, huv.ne.symm] at this
  have hCross {g h : F.edgeSet}
      (hug : u ∈ (g : Sym2 V)) (hvh : v ∈ (h : Sym2 V))
      (hga : g ≠ a) (hha : h ≠ a) (hgc : g ≠ c) :
      ¬ F.lineGraph.Adj g h := by
    apply not_lineGraph_adj_of_distinct_triangle_attachments F hDiamond hClique
      huv hvw hwu hug hvh
    intro z hzg hzh
    refine ⟨?_, ?_, ?_⟩
    · rintro rfl
      exact hha (Subtype.ext
        (((Sym2.mem_and_mem_iff huv.ne).mp ⟨hzh, hvh⟩).trans ha.symm))
    · rintro rfl
      exact hga (Subtype.ext
        (((Sym2.mem_and_mem_iff huv.ne).mp ⟨hug, hzg⟩).trans ha.symm))
    · rintro rfl
      exact hgc (Subtype.ext
        (((Sym2.mem_and_mem_iff hwu.ne).mp ⟨hzg, hug⟩).trans hc.symm))
  rcases hgaEndpoints with hug | hvg <;> rcases hhaEndpoints with huh | hvh
  · have hfour := degree_ge_four_of_incident_edges F
      (a := a) (b := c) (c := g) (d := h)
      (by simp [ha]) (by simp [hc]) hug huh hac hga.symm hha.symm
      hgc.symm hhc.symm hgh
    omega
  · exact hCross hug hvh hga hha hgc hghAdj
  · exact hCross huh hvg hha hga hhc hghAdj.symm
  · have hfour := degree_ge_four_of_incident_edges F
      (a := a) (b := b) (c := g) (d := h)
      (by simp [ha]) (by simp [hb]) hvg hvh hab hga.symm hha.symm
      hgb.symm hhb.symm hgh
    omega

/-- The second case of Lemma 4.11: triangle degrees `(2,3,3)` are impossible.
This uses only validity, pendant roots, and the geometry of `F`; no
hypothesis about the second line graph is required. -/
theorem false_of_triangle_degrees_two_three_three
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (R : Set F.edgeSet) (hR : ∀ e ∈ R, F.IsPendantEdge e)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    (hDiamond : Lemma4_10.IsDiamondFree F) (hClique : F.cliqueNum = 3)
    {u v w : V} (huv : F.Adj u v) (hvw : F.Adj v w) (hwu : F.Adj w u)
    (hdu : F.degree u = 2) (hdv : F.degree v = 3) (hdw : F.degree w = 3) :
    False := by
  let a : F.edgeSet := ⟨s(v, w), F.mem_edgeSet.mpr hvw⟩
  let b : F.edgeSet := ⟨s(w, u), F.mem_edgeSet.mpr hwu⟩
  let c : F.edgeSet := ⟨s(u, v), F.mem_edgeSet.mpr huv⟩
  have hda : F.lineGraph.degree a = 4 := by
    have h := F.lineGraph_degree_add_two_eq (e := a) (u := v) (v := w) rfl
    omega
  have hdb : F.lineGraph.degree b = 3 := by
    have h := F.lineGraph_degree_add_two_eq (e := b) (u := w) (v := u) rfl
    omega
  have hdc : F.lineGraph.degree c = 3 := by
    have h := F.lineGraph_degree_add_two_eq (e := c) (u := u) (v := v) rfl
    omega
  have hpb : D.decomposition.partDegree b = 3 :=
    D.nonRoot_partDegree (triangle_edge_not_root F R hR hwu huv hvw rfl)
  have hpc : D.decomposition.partDegree c = 3 :=
    D.nonRoot_partDegree (triangle_edge_not_root F R hR huv hvw hwu rfl)
  have hpa := Lemma4_10.partDegree_le_three D a
  obtain ⟨P, hP, haP⟩ :=
    Lemma4_10.exists_trianglePart_containing_of_partDegree_lt_degree D.decomposition a
      (by change D.decomposition.partDegree a < F.lineGraph.degree a; omega)
  have hPT := D.decomposition.isTrianglePart_of_mem_triangleParts hP
  have hPM := (D.decomposition.mem_triangleParts.mp hP).1
  rcases trianglePart_meets_other_sides_of_endpoint_degrees_le_three F hDiamond hClique
      hvw hwu huv (by omega) (by omega) (a := a) (b := b) (c := c)
      rfl rfl rfl hPT haP with hbP | hcP
  · have hTwo := D.decomposition.isEdgePart_of_mem_of_degree_eq_partDegree
      (hdb.trans hpb.symm) (D.decomposition.mem_partsContaining.mpr ⟨hPM, hbP⟩)
    have hThree := hPT.1
    have hTwo' := hTwo.1
    omega
  · have hTwo := D.decomposition.isEdgePart_of_mem_of_degree_eq_partDegree
      (hdc.trans hpc.symm) (D.decomposition.mem_partsContaining.mpr ⟨hPM, hcP⟩)
    have hThree := hPT.1
    have hTwo' := hTwo.1
    omega

/-- Each triangle part contributes one extra neighbor beyond its contribution
to the part degree. -/
theorem degree_eq_partDegree_add_triangle_count
    {V : Type u} [Fintype V] [DecidableEq V]
    {G : SimpleGraph V} [DecidableRel G.Adj]
    (D : TriangleEdgeDecomposition G) (x : V) :
    G.degree x = D.partDegree x + (D.triangleParts.filter (x ∈ ·)).card := by
  rw [D.degree_eq_sum_card_erase]
  have hcount : ∀ P ∈ D.partsContaining x,
      (P.erase x).card = 1 + if P.card = 3 then 1 else 0 := by
    intro P hP
    have hP' := D.mem_partsContaining.mp hP
    rw [Finset.card_erase_of_mem hP'.2]
    rcases D.card_eq_two_or_three hP'.1 with hTwo | hThree <;> simp [*]
  rw [Finset.sum_congr rfl hcount, Finset.sum_add_distrib]
  simp only [Finset.sum_const, smul_eq_mul, mul_one, Finset.sum_boole]
  have hfilter : (D.partsContaining x).filter (fun P => P.card = 3) =
      D.triangleParts.filter (x ∈ ·) := by
    ext P
    simp [TriangleEdgeDecomposition.partsContaining,
      TriangleEdgeDecomposition.triangleParts, and_assoc, and_comm]
  rw [hfilter]
  rfl

/-- A nonroot of graph degree four lies in exactly one triangle part. -/
theorem triangle_count_eq_one_of_nonroot_degree_four
    {V : Type u} [Fintype V] [DecidableEq V]
    {GR : RootedGraph V} [DecidableRel GR.graph.Adj]
    (D : ValidDecomposition GR) {x : V}
    (hx : x ∉ GR.roots) (hd : GR.graph.degree x = 4) :
    (D.triangleParts.filter (x ∈ ·)).card = 1 := by
  have h := degree_eq_partDegree_add_triangle_count D.decomposition x
  have hp := D.nonRoot_partDegree hx
  rw [hp, hd] at h
  change (D.decomposition.triangleParts.filter (x ∈ ·)).card = 1
  omega

/-- Consequently two triangle parts through such a vertex coincide. -/
theorem triangle_parts_eq_of_nonroot_degree_four
    {V : Type u} [Fintype V] [DecidableEq V]
    {GR : RootedGraph V} [DecidableRel GR.graph.Adj]
    (D : ValidDecomposition GR) {x : V}
    (hx : x ∉ GR.roots) (hd : GR.graph.degree x = 4)
    {P Q : Finset V} (hP : P ∈ D.triangleParts) (hQ : Q ∈ D.triangleParts)
    (hxP : x ∈ P) (hxQ : x ∈ Q) : P = Q := by
  have hcard := triangle_count_eq_one_of_nonroot_degree_four D hx hd
  obtain ⟨T, hT⟩ := Finset.card_eq_one.mp hcard
  have hPT : P = T := by
    have h : P ∈ D.triangleParts.filter (x ∈ ·) := Finset.mem_filter.mpr ⟨hP, hxP⟩
    simpa [hT] using h
  have hQT : Q = T := by
    have h : Q ∈ D.triangleParts.filter (x ∈ ·) := Finset.mem_filter.mpr ⟨hQ, hxQ⟩
    simpa [hT] using h
  exact hPT.trans hQT.symm

/-- In the all-degree-three case, the three sides themselves must form a
decomposition part.  This is the parity step in the paper, proved through
uniqueness of the triangle part at each line-graph vertex. -/
theorem triangle_mem_parts_of_triangle_degrees_three
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (R : Set F.edgeSet) (hR : ∀ e ∈ R, F.IsPendantEdge e)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    (hDiamond : Lemma4_10.IsDiamondFree F) (hClique : F.cliqueNum = 3)
    {u v w : V} (huv : F.Adj u v) (hvw : F.Adj v w) (hwu : F.Adj w u)
    (hdu : F.degree u = 3) (hdv : F.degree v = 3) (hdw : F.degree w = 3)
    {a b c : F.edgeSet}
    (ha : (a : Sym2 V) = s(u, v))
    (hb : (b : Sym2 V) = s(v, w))
    (hc : (c : Sym2 V) = s(w, u)) : {a, b, c} ∈ D.triangleParts := by
  have hda : F.lineGraph.degree a = 4 := by
    have h := F.lineGraph_degree_add_two_eq ha
    omega
  have hdb : F.lineGraph.degree b = 4 := by
    have h := F.lineGraph_degree_add_two_eq hb
    omega
  have hdc : F.lineGraph.degree c = 4 := by
    have h := F.lineGraph_degree_add_two_eq hc
    omega
  have haR := triangle_edge_not_root F R hR huv hvw hwu ha
  have hbR := triangle_edge_not_root F R hR hvw hwu huv hb
  have hcR := triangle_edge_not_root F R hR hwu huv hvw hc
  have hex (x : F.edgeSet) (hd : F.lineGraph.degree x = 4) :
      ∃ P ∈ D.triangleParts, x ∈ P := by
    apply Lemma4_10.exists_trianglePart_containing_of_partDegree_lt_degree D.decomposition x
    have hp := Lemma4_10.partDegree_le_three D x
    change D.decomposition.partDegree x < F.lineGraph.degree x
    omega
  obtain ⟨P, hP, haP⟩ := hex a hda
  have hPT := D.decomposition.isTrianglePart_of_mem_triangleParts hP
  have habc : b ∈ P ∧ c ∈ P := by
    rcases trianglePart_meets_other_sides_of_endpoint_degrees_le_three F hDiamond hClique
        huv hvw hwu (by omega) (by omega) ha hb hc hPT haP with hbP | hcP
    · obtain ⟨Q, hQ, hcQ⟩ := hex c hdc
      have hQT := D.decomposition.isTrianglePart_of_mem_triangleParts hQ
      rcases trianglePart_meets_other_sides_of_endpoint_degrees_le_three F hDiamond hClique
          hwu huv hvw (by omega) (by omega) hc ha hb hQT hcQ with haQ | hbQ
      · have hPQ := triangle_parts_eq_of_nonroot_degree_four D haR hda hP hQ haP haQ
        exact ⟨hbP, hPQ ▸ hcQ⟩
      · have hPQ := triangle_parts_eq_of_nonroot_degree_four D hbR hdb hP hQ hbP hbQ
        exact ⟨hbP, hPQ ▸ hcQ⟩
    · obtain ⟨Q, hQ, hbQ⟩ := hex b hdb
      have hQT := D.decomposition.isTrianglePart_of_mem_triangleParts hQ
      rcases trianglePart_meets_other_sides_of_endpoint_degrees_le_three F hDiamond hClique
          hvw hwu huv (by omega) (by omega) hb hc ha hQT hbQ with hcQ | haQ
      · have hPQ := triangle_parts_eq_of_nonroot_degree_four D hcR hdc hP hQ hcP hcQ
        exact ⟨hPQ ▸ hbQ, hcP⟩
      · have hPQ := triangle_parts_eq_of_nonroot_degree_four D haR hda hP hQ haP haQ
        exact ⟨hPQ ▸ hbQ, hcP⟩
  have hab : a ≠ b := by
    intro heq
    have : u ∈ (b : Sym2 V) := by rw [← heq, ha]; simp
    simp [hb, Sym2.mem_iff, huv.ne, hwu.ne.symm] at this
  have hac : a ≠ c := by
    intro heq
    have : v ∈ (c : Sym2 V) := by rw [← heq, ha]; simp
    simp [hc, Sym2.mem_iff, hvw.ne, huv.ne.symm] at this
  have hbc : b ≠ c := by
    intro heq
    have : v ∈ (c : Sym2 V) := by rw [← heq, hb]; simp
    simp [hc, Sym2.mem_iff, hvw.ne, huv.ne.symm] at this
  have hEq : {a, b, c} = P := by
    apply Finset.eq_of_subset_of_card_le
    · intro x hx
      simp only [Finset.mem_insert, Finset.mem_singleton] at hx
      rcases hx with rfl | rfl | rfl
      · exact haP
      · exact habc.1
      · exact habc.2
    · simp [hPT.1, hab, hac, hbc]
  exact hEq ▸ hP

/-- Once the unique triangle through a nonroot of degree four is known,
every edge from that vertex to outside the triangle is an edge part. -/
theorem closure_eq_pair_outside_unique_triangle
    {V : Type u} [Fintype V] [DecidableEq V]
    {GR : RootedGraph V} [DecidableRel GR.graph.Adj]
    (D : ValidDecomposition GR) {x y : V}
    (hx : x ∉ GR.roots) (hd : GR.graph.degree x = 4)
    {P : Finset V} (hP : P ∈ D.triangleParts) (hxP : x ∈ P) (hyP : y ∉ P)
    (hxy : GR.graph.Adj x y) : (D.closure hxy : Finset V) = {x, y} := by
  have hQ := D.decomposition.closure_mem_parts hxy
  have hxQ := D.decomposition.left_mem_closure hxy
  have hyQ := D.decomposition.right_mem_closure hxy
  rcases D.decomposition.mem_edgeParts_or_mem_triangleParts hQ with hE | hT
  · symm
    apply Finset.eq_of_subset_of_card_le
    · intro z hz
      simp only [Finset.mem_insert, Finset.mem_singleton] at hz
      rcases hz with rfl | rfl
      · exact hxQ
      · exact hyQ
    · simp [hxy.ne, (D.decomposition.mem_edgeParts.mp hE).2]
  · have hEq := triangle_parts_eq_of_nonroot_degree_four D hx hd hP hT hxP hxQ
    exact False.elim (hyP (hEq ▸ hyQ))

/-- A degree-three triangle vertex has an incident edge outside the triangle. -/
theorem exists_external_edge_at_triangle_vertex
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    {u v w : V} (huv : F.Adj u v) (_hvw : F.Adj v w) (hwu : F.Adj w u)
    (hdu : 3 ≤ F.degree u)
    {a b c : F.edgeSet}
    (_ha : (a : Sym2 V) = s(u, v))
    (hb : (b : Sym2 V) = s(v, w))
    (_hc : (c : Sym2 V) = s(w, u)) :
    ∃ d : F.edgeSet, u ∈ (d : Sym2 V) ∧ d ≠ a ∧ d ≠ b ∧ d ≠ c := by
  have hcard : ({a, c} : Finset F.edgeSet).card < (F.incidenceEdgeFinset u).card := by
    rw [F.card_incidenceEdgeFinset]
    have hle : ({a, c} : Finset F.edgeSet).card ≤ 2 := Finset.card_le_two
    omega
  obtain ⟨d, hdI, hdac⟩ := Finset.exists_mem_notMem_of_card_lt_card hcard
  have hud : u ∈ (d : Sym2 V) := by
    simpa [SimpleGraph.incidenceEdgeFinset] using hdI
  simp only [Finset.mem_insert, Finset.mem_singleton, not_or] at hdac
  refine ⟨d, hud, hdac.1, ?_, hdac.2⟩
  intro hdb
  have : u ∈ (b : Sym2 V) := hdb ▸ hud
  simp [hb, Sym2.mem_iff, huv.ne, hwu.ne.symm] at this

/-- The entire all-degree-three case of Lemma 4.11 is impossible: validity
forces the central triangle, whose three exterior edge parts then induce a
claw in the intersection graph. -/
theorem false_of_triangle_degrees_three_three_three
    {V : Type u} {W : Type*} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (R : Set F.edgeSet) (hR : ∀ e ∈ R, F.IsPendantEdge e)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    (F' : SimpleGraph W) (hI : D.intersectionGraph ≃g F'.lineGraph)
    (hDiamond : Lemma4_10.IsDiamondFree F) (hClique : F.cliqueNum = 3)
    {u v w : V} (huv : F.Adj u v) (hvw : F.Adj v w) (hwu : F.Adj w u)
    (hdu : F.degree u = 3) (hdv : F.degree v = 3) (hdw : F.degree w = 3) :
    False := by
  let a : F.edgeSet := ⟨s(u, v), F.mem_edgeSet.mpr huv⟩
  let b : F.edgeSet := ⟨s(v, w), F.mem_edgeSet.mpr hvw⟩
  let c : F.edgeSet := ⟨s(w, u), F.mem_edgeSet.mpr hwu⟩
  have hab : a ≠ b := by
    intro heq
    have : u ∈ (b : Sym2 V) := by rw [← heq]; simp [a]
    simp [b, Sym2.mem_iff, huv.ne, hwu.ne.symm] at this
  have hac : a ≠ c := by
    intro heq
    have : v ∈ (c : Sym2 V) := by rw [← heq]; simp [a]
    simp [c, Sym2.mem_iff, hvw.ne, huv.ne.symm] at this
  have hbc : b ≠ c := by
    intro heq
    have : v ∈ (c : Sym2 V) := by rw [← heq]; simp [b]
    simp [c, Sym2.mem_iff, hvw.ne, huv.ne.symm] at this
  have hP := triangle_mem_parts_of_triangle_degrees_three F R hR D hDiamond hClique
    huv hvw hwu hdu hdv hdw (a := a) (b := b) (c := c) rfl rfl rfl
  obtain ⟨d, hud, hda, hdb, hdc⟩ := exists_external_edge_at_triangle_vertex F
    huv hvw hwu (by omega) (a := a) (b := b) (c := c) rfl rfl rfl
  obtain ⟨e, hve, heb, hec, hea⟩ := exists_external_edge_at_triangle_vertex F
    hvw hwu huv (by omega) (a := b) (b := c) (c := a) rfl rfl rfl
  obtain ⟨f, hwf, hfc, hfa, hfb⟩ := exists_external_edge_at_triangle_vertex F
    hwu huv hvw (by omega) (a := c) (b := a) (c := b) rfl rfl rfl
  have hde : d ≠ e := by
    intro heq
    have hvd : v ∈ (d : Sym2 V) := heq ▸ hve
    exact hda (Subtype.ext ((Sym2.mem_and_mem_iff huv.ne).mp ⟨hud, hvd⟩))
  have hdf : d ≠ f := by
    intro heq
    have hwd : w ∈ (d : Sym2 V) := heq ▸ hwf
    exact hdc (Subtype.ext ((Sym2.mem_and_mem_iff hwu.ne).mp ⟨hwd, hud⟩))
  have hef : e ≠ f := by
    intro heq
    have hwe : w ∈ (e : Sym2 V) := heq ▸ hwf
    exact heb (Subtype.ext ((Sym2.mem_and_mem_iff hvw.ne).mp ⟨hve, hwe⟩))
  have had : F.lineGraph.Adj a d :=
    SimpleGraph.lineGraph_adj_iff_exists.mpr ⟨hda.symm, u, by simp [a], hud⟩
  have hbe : F.lineGraph.Adj b e :=
    SimpleGraph.lineGraph_adj_iff_exists.mpr ⟨heb.symm, v, by simp [b], hve⟩
  have hcf : F.lineGraph.Adj c f :=
    SimpleGraph.lineGraph_adj_iff_exists.mpr ⟨hfc.symm, w, by simp [c], hwf⟩
  have hda' : F.lineGraph.degree a = 4 := by
    have h := F.lineGraph_degree_add_two_eq (e := a) (u := u) (v := v) rfl
    omega
  have hdb' : F.lineGraph.degree b = 4 := by
    have h := F.lineGraph_degree_add_two_eq (e := b) (u := v) (v := w) rfl
    omega
  have hdc' : F.lineGraph.degree c = 4 := by
    have h := F.lineGraph_degree_add_two_eq (e := c) (u := w) (v := u) rfl
    omega
  have hQ1 := closure_eq_pair_outside_unique_triangle D
    (triangle_edge_not_root F R hR huv hvw hwu (e := a) rfl) hda' hP
    (by simp) (by simp [hda, hdb, hdc]) had
  have hQ2 := closure_eq_pair_outside_unique_triangle D
    (triangle_edge_not_root F R hR hvw hwu huv (e := b) rfl) hdb' hP
    (by simp) (by simp [hea, heb, hec]) hbe
  have hQ3 := closure_eq_pair_outside_unique_triangle D
    (triangle_edge_not_root F R hR hwu huv hvw (e := c) rfl) hdc' hP
    (by simp) (by simp [hfa, hfb, hfc]) hcf
  let P : D.Part := ⟨{a, b, c}, (D.decomposition.mem_triangleParts.mp hP).1⟩
  apply Lemma4_10.false_of_triangle_part_and_three_disjoint_parts D.decomposition hI
    (P := P) (Q₁ := D.closure had) (Q₂ := D.closure hbe) (Q₃ := D.closure hcf)
    (a := a) (b := b) (c := c) rfl
    (D.decomposition.left_mem_closure had)
    (D.decomposition.left_mem_closure hbe)
    (D.decomposition.left_mem_closure hcf)
  · simp [hQ1, hQ2, Finset.disjoint_left, hab, hea.symm, hdb, hde]
  · simp [hQ1, hQ3, Finset.disjoint_left, hac, hfa.symm, hdc, hdf]
  · simp [hQ2, hQ3, Finset.disjoint_left, hbc, hfb.symm, hec, hef]

/-! ## The finite remaining degree cases and recognition of the final model -/

set_option maxHeartbeats 800000 in
/-- After the three excluded cases, a triangle ordered by degree has one of
seven degree triples.  This bounds the outstanding classification work. -/
theorem remaining_sorted_triangle_degree_cases
    {V : Type u} {W : Type*} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (R : Set F.edgeSet) (hR : ∀ e ∈ R, F.IsPendantEdge e)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    (F' : SimpleGraph W) (hI : D.intersectionGraph ≃g F'.lineGraph)
    (hDiamond : Lemma4_10.IsDiamondFree F) (hClique : F.cliqueNum = 3)
    {u v w : V} (huv : F.Adj u v) (hvw : F.Adj v w) (hwu : F.Adj w u)
    (huvdeg : F.degree u ≤ F.degree v) (hvwdeg : F.degree v ≤ F.degree w) :
    (F.degree u = 2 ∧ F.degree v = 3 ∧ F.degree w = 4) ∨
    (F.degree u = 2 ∧ F.degree v = 3 ∧ F.degree w = 5) ∨
    (F.degree u = 2 ∧ F.degree v = 4 ∧ F.degree w = 4) ∨
    (F.degree u = 3 ∧ F.degree v = 3 ∧ F.degree w = 4) ∨
    (F.degree u = 3 ∧ F.degree v = 3 ∧ F.degree w = 5) ∨
    (F.degree u = 3 ∧ F.degree v = 4 ∧ F.degree w = 4) ∨
    (F.degree u = 4 ∧ F.degree v = 4 ∧ F.degree w = 4) := by
  have hu := degree_ge_two_of_triangle F huv hvw hwu
  have hvwbound := triangle_degree_sum_bounds F R hR D hvw hwu huv
  have hnot22 : ¬ (F.degree u = 2 ∧ F.degree v = 2) := by
    rintro ⟨hdu, hdv⟩
    exact false_of_triangle_two_degree_two F R hR D huv hvw hwu hdu hdv
  have hnot233 : ¬ (F.degree u = 2 ∧ F.degree v = 3 ∧ F.degree w = 3) := by
    rintro ⟨hdu, hdv, hdw⟩
    exact false_of_triangle_degrees_two_three_three F R hR D
      hDiamond hClique huv hvw hwu hdu hdv hdw
  have hnot333 : ¬ (F.degree u = 3 ∧ F.degree v = 3 ∧ F.degree w = 3) := by
    rintro ⟨hdu, hdv, hdw⟩
    exact false_of_triangle_degrees_three_three_three F R hR D F' hI
      hDiamond hClique huv hvw hwu hdu hdv hdw
  have huCases : F.degree u = 2 ∨ F.degree u = 3 ∨ F.degree u = 4 := by omega
  rcases huCases with hu2 | hu3 | hu4
  · have hvCases : F.degree v = 3 ∨ F.degree v = 4 := by omega
    rcases hvCases with hv3 | hv4
    · have hwCases : F.degree w = 4 ∨ F.degree w = 5 := by omega
      rcases hwCases with hw4 | hw5
      · exact Or.inl ⟨hu2, hv3, hw4⟩
      · exact Or.inr (Or.inl ⟨hu2, hv3, hw5⟩)
    · exact Or.inr (Or.inr (Or.inl ⟨hu2, hv4, by omega⟩))
  · have hvCases : F.degree v = 3 ∨ F.degree v = 4 := by omega
    rcases hvCases with hv3 | hv4
    · have hwCases : F.degree w = 4 ∨ F.degree w = 5 := by omega
      rcases hwCases with hw4 | hw5
      · exact Or.inr (Or.inr (Or.inr (Or.inl ⟨hu3, hv3, hw4⟩)))
      · exact Or.inr (Or.inr (Or.inr (Or.inr (Or.inl ⟨hu3, hv3, hw5⟩))))
    · exact Or.inr (Or.inr (Or.inr (Or.inr (Or.inr (Or.inl ⟨hu3, hv4, by omega⟩)))))
  · exact Or.inr (Or.inr (Or.inr (Or.inr (Or.inr (Or.inr ⟨hu4, by omega, by omega⟩)))))

/-- Incidence counts of the displayed seven parts. -/
theorem g6cPart_count (i : Fin 7) :
    (Finset.univ.filter fun j => i ∈ g6cPart j).card =
      if i.val < 3 then 3 else 2 := by
  decide +kernel +revert

/-- The same incidence count after an arbitrary injective labelling. -/
theorem labeledG6cPart_count
    {V : Type u} [DecidableEq V] (label : Fin 7 ↪ V) (i : Fin 7) :
    ((Finset.univ.image (labeledG6cPart label)).filter
      fun P => label i ∈ P).card = if i.val < 3 then 3 else 2 := by
  have hmem (j : Fin 7) : label i ∈ labeledG6cPart label j ↔ i ∈ g6cPart j := by
    simp [labeledG6cPart]
  have hfilter :
      (Finset.univ.image (labeledG6cPart label)).filter (fun P => label i ∈ P) =
      (Finset.univ.filter fun j => i ∈ g6cPart j).image (labeledG6cPart label) := by
    ext P
    simp only [Finset.mem_filter, Finset.mem_image, Finset.mem_univ, true_and]
    constructor
    · rintro ⟨⟨j, rfl⟩, hj⟩
      exact ⟨j, (hmem j).mp hj, rfl⟩
    · rintro ⟨j, hj, rfl⟩
      exact ⟨⟨j, rfl⟩, (hmem j).mpr hj⟩
  rw [hfilter, Finset.card_image_iff.mpr (labeledG6cPart_injective label).injOn]
  exact g6cPart_count i

/-- Once the seven parts and all seven vertices are present, validity and
the four pendant roots preclude any further part. -/
theorem parts_eq_labeledG6c_of_mem
    {V : Type u} [DecidableEq V] {GR : RootedGraph V}
    (D : ValidDecomposition GR)
    (label : Fin 7 ↪ V) (hsurj : Function.Surjective label)
    (hroots : ∀ i : Fin 7, 3 ≤ i.val → label i ∈ GR.roots)
    (hparts : ∀ j, labeledG6cPart label j ∈ D.decomposition.parts) :
    D.decomposition.parts = Finset.univ.image (labeledG6cPart label) := by
  have hsub : Finset.univ.image (labeledG6cPart label) ⊆ D.decomposition.parts := by
    intro P hP
    obtain ⟨j, -, rfl⟩ := Finset.mem_image.mp hP
    exact hparts j
  apply Lemma4_10.TriangleEdgeDecomposition.parts_eq_of_subset_of_saturated
    D.decomposition _ hsub
  intro x
  obtain ⟨i, rfl⟩ := hsurj x
  have hcount := labeledG6cPart_count label i
  by_cases hi : i.val < 3
  · rw [if_pos hi] at hcount
    have hle : 3 ≤ D.decomposition.partDegree (label i) := by
      rw [← hcount]
      apply Finset.card_le_card
      intro P hP
      obtain ⟨hPB, hiP⟩ := Finset.mem_filter.mp hP
      exact D.decomposition.mem_partsContaining.mpr ⟨hsub hPB, hiP⟩
    rw [hcount]
    exact (Nat.le_antisymm (Lemma4_10.partDegree_le_three D _) hle).symm
  · rw [hcount, if_neg hi, D.root_partDegree (hroots i (by omega))]

/-- Final-model recognition from the seven displayed part memberships. -/
noncomputable def incidenceGraph_iso_figureG6c_of_displayed_mem
    {V : Type u} [Fintype V] [DecidableEq V] {GR : RootedGraph V}
    (D : ValidDecomposition GR)
    (label : Fin 7 ↪ V) (hsurj : Function.Surjective label)
    (hroots : ∀ i : Fin 7, 3 ≤ i.val → label i ∈ GR.roots)
    (hparts : ∀ j, labeledG6cPart label j ∈ D.decomposition.parts) :
    D.incidenceGraph ≃g figureG6c := by
  apply incidenceGraph_iso_figureG6c_of_labeled_parts D label ⟨label.injective, hsurj⟩
  exact parts_eq_labeledG6c_of_mem D label hsurj hroots hparts

/-! ## Excluding an edge leaving the surviving seven-vertex configuration -/

/-- Once the displayed parts are present, an additional neighbor of `d`
outside the seven labels induces Beineke obstruction (h).  The three
nonadjacencies are exactly those supplied by the triangle attachment
geometry.  This is the extension-exclusion step at line 1347 of the paper. -/
theorem false_of_extra_neighbor_of_g6c_parts
    {X : Type u} {W : Type*} [DecidableEq X] {G : SimpleGraph X}
    (D : TriangleEdgeDecomposition G) (F' : SimpleGraph W)
    (hI : D.intersectionGraph ≃g F'.lineGraph)
    (label : Fin 7 ↪ X)
    (hparts : ∀ j, labeledG6cPart label j ∈ D.parts)
    (hn31 : ¬ G.Adj (label 3) (label 1))
    (hn34 : ¬ G.Adj (label 3) (label 4))
    (hn35 : ¬ G.Adj (label 3) (label 5))
    {h : X} (hOutside : ∀ i, h ≠ label i) (hdh : G.Adj (label 3) h) : False := by
  let Ps : Fin 7 → D.Part := fun j => ⟨labeledG6cPart label j, hparts j⟩
  let Q := D.closure hdh
  have hPs : Function.Injective Ps := by
    intro i j hij
    exact labeledG6cPart_injective label (congrArg Subtype.val hij)
  have hAdj (i j : Fin 7) : D.intersectionGraph.Adj (Ps i) (Ps j) ↔
      i ≠ j ∧ ∃ k, k ∈ g6cPart i ∧ k ∈ g6cPart j := by
    constructor
    · rintro ⟨hne, x, hxi, hxj⟩
      obtain ⟨k, hki, hkx⟩ := Finset.mem_map.mp hxi
      obtain ⟨l, hlj, hlx⟩ := Finset.mem_map.mp hxj
      have hkl : k = l := label.injective (hkx.trans hlx.symm)
      exact ⟨fun h => hne (congrArg Ps h), k, hki, hkl ▸ hlj⟩
    · rintro ⟨hne, k, hki, hkj⟩
      exact ⟨hPs.ne hne, label k, Finset.mem_map.mpr ⟨k, hki, rfl⟩,
        Finset.mem_map.mpr ⟨k, hkj, rfl⟩⟩
  have hQne (j : Fin 7) : Q ≠ Ps j := by
    intro hQP
    have hhQ : h ∈ (Q : Finset X) := D.right_mem_closure hdh
    rw [hQP] at hhQ
    obtain ⟨i, -, hi⟩ := Finset.mem_map.mp hhQ
    exact hOutside i hi.symm
  have hdQ : label 3 ∈ (Q : Finset X) := D.left_mem_closure hdh
  have hnot0 : label 0 ∉ (Q : Finset X) := by
    intro h0
    apply hQne 1
    apply Subtype.ext
    apply D.eq_of_two_mem Q.property (Ps 1).property hdQ h0
    · simp [Ps, labeledG6cPart, g6cPart]
    · simp [Ps, labeledG6cPart, g6cPart]
    · exact label.injective.ne (by decide)
  have hnot2 : label 2 ∉ (Q : Finset X) := by
    intro h2
    apply hQne 5
    apply Subtype.ext
    apply D.eq_of_two_mem Q.property (Ps 5).property hdQ h2
    · simp [Ps, labeledG6cPart, g6cPart]
    · simp [Ps, labeledG6cPart, g6cPart]
    · exact label.injective.ne (by decide)
  have hnot1 : label 1 ∉ (Q : Finset X) := by
    intro h1
    exact hn31 (D.adj_of_mem_part Q.property hdQ h1 (label.injective.ne (by decide)))
  have hnot4 : label 4 ∉ (Q : Finset X) := by
    intro h4
    exact hn34 (D.adj_of_mem_part Q.property hdQ h4 (label.injective.ne (by decide)))
  have hnot5 : label 5 ∉ (Q : Finset X) := by
    intro h5
    exact hn35 (D.adj_of_mem_part Q.property hdQ h5 (label.injective.ne (by decide)))
  have hnQ0 : ¬ D.intersectionGraph.Adj Q (Ps 0) := by
    rintro ⟨-, x, hxQ, hxP⟩
    have hx : x = label 0 ∨ x = label 1 ∨ x = label 2 := by
      simpa [Ps, labeledG6cPart, g6cPart] using hxP
    rcases hx with rfl | rfl | rfl
    · exact hnot0 hxQ
    · exact hnot1 hxQ
    · exact hnot2 hxQ
  have hnQ2 : ¬ D.intersectionGraph.Adj Q (Ps 2) := by
    rintro ⟨-, x, hxQ, hxP⟩
    have hx : x = label 0 ∨ x = label 4 ∨ x = label 5 := by
      simpa [Ps, labeledG6cPart, g6cPart] using hxP
    rcases hx with rfl | rfl | rfl
    · exact hnot0 hxQ
    · exact hnot4 hxQ
    · exact hnot5 hxQ
  have hnQ3 : ¬ D.intersectionGraph.Adj Q (Ps 3) := by
    rintro ⟨-, x, hxQ, hxP⟩
    have hx : x = label 1 ∨ x = label 4 := by
      simpa [Ps, labeledG6cPart, g6cPart] using hxP
    rcases hx with rfl | rfl
    · exact hnot1 hxQ
    · exact hnot4 hxQ
  have h1Q : D.intersectionGraph.Adj (Ps 1) Q :=
    ⟨(hQne 1).symm, label 3, by simp [Ps, labeledG6cPart, g6cPart], hdQ⟩
  have hQ5 : D.intersectionGraph.Adj Q (Ps 5) :=
    ⟨hQne 5, label 3, hdQ, by simp [Ps, labeledG6cPart, g6cPart]⟩
  apply Lemma4_10.false_of_beineke_h_configuration hI
    (p0 := Ps 1) (p1 := Q) (p2 := Ps 5) (p3 := Ps 0) (p4 := Ps 2) (p5 := Ps 3)
  · intro i j hij
    change (if i.val = 0 then Ps 1 else if i.val = 1 then Q else
      if i.val = 2 then Ps 5 else if i.val = 3 then Ps 0 else
      if i.val = 4 then Ps 2 else Ps 3) =
      (if j.val = 0 then Ps 1 else if j.val = 1 then Q else
      if j.val = 2 then Ps 5 else if j.val = 3 then Ps 0 else
      if j.val = 4 then Ps 2 else Ps 3) at hij
    fin_cases i <;> fin_cases j <;>
      simp [hPs.eq_iff, hQne, Ne.symm] at hij ⊢
  · exact h1Q
  · exact (hAdj 1 5).mpr (by decide)
  · exact (hAdj 1 0).mpr (by decide)
  · exact (hAdj 1 2).mpr (by decide)
  · exact hQ5
  · exact (hAdj 5 0).mpr (by decide)
  · exact (hAdj 0 2).mpr (by decide)
  · exact (hAdj 0 3).mpr (by decide)
  · exact (hAdj 2 3).mpr (by decide)
  · rw [hAdj]; decide
  · exact hnQ0
  · exact hnQ2
  · exact hnQ3
  · rw [hAdj]; decide
  · rw [hAdj]; decide

end SubcubicSpectralGap.Lemma4_11


==> anc/lean/SubcubicSpectralGap/Theorem2_14/Lemma4_11/SurvivorClosure.lean <==
import SubcubicSpectralGap.Theorem2_14.Lemma4_11.SurvivorProfile

/-!
# Closing the seven-vertex survivor of Lemma 4.11

The three high-degree vertices have saturated neighborhoods. Symmetries of
the seven displayed parts apply the boundary obstruction at every outer
vertex. Connectedness then makes the local embedding surjective.
-/

namespace SubcubicSpectralGap.Lemma4_11

open SimpleGraph

universe u

/-- Four symmetries placing the distinguished outer label 3 at each outer vertex. -/
def survivorRelabel : Fin 4 → Equiv.Perm (Fin 7)
  | ⟨0, _⟩ => Equiv.refl _
  | ⟨1, _⟩ => Equiv.swap 3 6
  | ⟨2, _⟩ => ((Equiv.swap 1 2).trans (Equiv.swap 3 4)).trans (Equiv.swap 5 6)
  | ⟨3, _⟩ => (((Equiv.swap 1 2).trans (Equiv.swap 3 4)).trans
      (Equiv.swap 5 6)).trans (Equiv.swap 4 5)

theorem survivorRelabel_hits_outer : ∀ i : Fin 7, 3 ≤ i.val →
    ∃ k : Fin 4, survivorRelabel k 3 = i := by decide +kernel

theorem survivorRelabel_preserves_graph : ∀ k : Fin 4, ∀ i j : Fin 7,
    survivorLocalGraph.Adj (survivorRelabel k i) (survivorRelabel k j) ↔
      survivorLocalGraph.Adj i j := by decide +kernel

theorem survivorRelabel_preserves_parts : ∀ k : Fin 4, ∀ j : Fin 7,
    ∃ l : Fin 7, (g6cPart j).map (survivorRelabel k).toEmbedding = g6cPart l := by
  decide +kernel

/-- The boundary obstruction applies at all four outer labels. -/
theorem survivor_outer_no_extra_neighbor
    {X : Type u} {W : Type*} [DecidableEq X] {G : SimpleGraph X}
    (D : TriangleEdgeDecomposition G) (F' : SimpleGraph W)
    (hI : D.intersectionGraph ≃g F'.lineGraph)
    (φ : survivorLocalGraph ↪g G)
    (hparts : ∀ j, labeledG6cPart φ.toEmbedding j ∈ D.parts)
    (i : Fin 7) (hi : 3 ≤ i.val) {h : X}
    (hOutside : ∀ j, h ≠ φ j) (hih : G.Adj (φ i) h) : False := by
  obtain ⟨k, hk⟩ := survivorRelabel_hits_outer i hi
  let label := (survivorRelabel k).toEmbedding.trans φ.toEmbedding
  have hparts' : ∀ j, labeledG6cPart label j ∈ D.parts := by
    intro j
    obtain ⟨l, hl⟩ := survivorRelabel_preserves_parts k j
    have he : labeledG6cPart label j = labeledG6cPart φ.toEmbedding l := by
      dsimp [label, labeledG6cPart]
      rw [← Finset.map_map, hl]
    rw [he]
    exact hparts l
  have hnonadj (j : Fin 7) (hj : ¬ survivorLocalGraph.Adj 3 j) :
      ¬ G.Adj (label 3) (label j) := by
    intro h
    exact hj ((survivorRelabel_preserves_graph k 3 j).mp (φ.map_rel_iff.mp h))
  apply false_of_extra_neighbor_of_g6c_parts D F' hI label hparts'
    (hnonadj 1 (by decide)) (hnonadj 4 (by decide)) (hnonadj 5 (by decide))
  · intro j
    exact hOutside (survivorRelabel k j)
  · change G.Adj (φ (survivorRelabel k 3)) h
    simpa only [hk] using hih

/-- Equal local and ambient degree saturates a vertex's neighborhood. -/
theorem survivor_neighbor_in_range_of_degree_eq
    {X : Type u} [Fintype X] [DecidableEq X] {G : SimpleGraph X}
    [DecidableRel G.Adj] (φ : survivorLocalGraph ↪g G) (i : Fin 7)
    (hdegree : G.degree (φ i) = survivorLocalGraph.degree i)
    {x : X} (hx : G.Adj (φ i) x) : ∃ j, φ j = x := by
  let S := (survivorLocalGraph.neighborFinset i).map φ.toEmbedding
  have hsub : S ⊆ G.neighborFinset (φ i) := by
    intro y hy
    obtain ⟨j, hj, rfl⟩ := Finset.mem_map.mp hy
    exact (G.mem_neighborFinset _ _).mpr (φ.map_rel_iff.mpr ((survivorLocalGraph.mem_neighborFinset _ _).mp hj))
  have hcard : (G.neighborFinset (φ i)).card ≤ S.card := by
    simpa [S] using hdegree.le
  have he := Finset.eq_of_subset_of_card_le hsub hcard
  have hx' : x ∈ S := by
    rw [he]
    exact (G.mem_neighborFinset _ _).mpr hx
  obtain ⟨j, _, hj⟩ := Finset.mem_map.mp hx'
  exact ⟨j, hj⟩

/-- Once the displayed parts are present, the survivor is an entire connected component. -/
theorem survivor_embedding_surjective
    {X : Type u} {W : Type*} [Fintype X] [DecidableEq X] {G : SimpleGraph X}
    [DecidableRel G.Adj] (hconn : G.Connected)
    (D : TriangleEdgeDecomposition G) (F' : SimpleGraph W)
    (hI : D.intersectionGraph ≃g F'.lineGraph)
    (φ : survivorLocalGraph ↪g G)
    (hparts : ∀ j, labeledG6cPart φ.toEmbedding j ∈ D.parts)
    (hda : G.degree (φ 0) = 6) (hdb : G.degree (φ 1) = 4)
    (hdc : G.degree (φ 2) = 4) : Function.Surjective φ := by
  have hclosed (i : Fin 7) {x : X} (hx : G.Adj (φ i) x) : ∃ j, φ j = x := by
    by_cases hi : i.val < 3
    · apply survivor_neighbor_in_range_of_degree_eq φ i ?_ hx
      have hcases : i = 0 ∨ i = 1 ∨ i = 2 := by omega
      rcases hcases with rfl | rfl | rfl
      · simpa only [show survivorLocalGraph.degree 0 = 6 by decide] using hda
      · simpa only [show survivorLocalGraph.degree 1 = 4 by decide] using hdb
      · simpa only [show survivorLocalGraph.degree 2 = 4 by decide] using hdc
    · by_contra h
      apply survivor_outer_no_extra_neighbor D F' hI φ hparts i (by omega) ?_ hx
      intro j he
      exact h ⟨j, he.symm⟩
  have hwalk {x y : X} (p : G.Walk x y) : (∃ i, φ i = x) → ∃ j, φ j = y := by
    induction p with
    | nil => exact id
    | @cons x z y h p ih =>
      rintro ⟨i, rfl⟩
      exact ih (hclosed i h)
  intro x
  obtain ⟨p⟩ := hconn (φ 0) x
  exact hwalk p ⟨0, rfl⟩

/-- The complete local graph is now an isomorphic copy of the ambient graph. -/
noncomputable def survivorIso
    {X : Type u} {G : SimpleGraph X} (φ : survivorLocalGraph ↪g G)
    (hsurj : Function.Surjective φ) : survivorLocalGraph ≃g G where
  toEquiv := Equiv.ofBijective φ ⟨φ.injective, hsurj⟩
  map_rel_iff' := φ.map_rel_iff

/-- The outer local vertices all have degree three. -/
theorem survivor_outer_degree : ∀ i : Fin 7, 3 ≤ i.val →
    survivorLocalGraph.degree i = 3 := by decide +kernel

/-- Once closure is proved, validity forces the four outer labels to be roots. -/
theorem survivor_outer_roots_of_surjective
    {X : Type u} [Fintype X] [DecidableEq X]
    {GR : RootedGraph X} [DecidableRel GR.graph.Adj]
    (D : ValidDecomposition GR) (φ : survivorLocalGraph ↪g GR.graph)
    (hsurj : Function.Surjective φ)
    (hparts : ∀ j, labeledG6cPart φ.toEmbedding j ∈ D.decomposition.parts) :
    ∀ i : Fin 7, 3 ≤ i.val → φ i ∈ GR.roots := by
  have hdeg (i : Fin 7) (hi : 3 ≤ i.val) : GR.graph.degree (φ i) = 3 :=
    ((survivorIso φ hsurj).degree_eq i).trans (survivor_outer_degree i hi)
  intro i hi
  fin_cases i
  · exact False.elim ((by decide : ¬ (3 ≤ (0 : Fin 7).val)) hi)
  · exact False.elim ((by decide : ¬ (3 ≤ (1 : Fin 7).val)) hi)
  · exact False.elim ((by decide : ¬ (3 ≤ (2 : Fin 7).val)) hi)
  · apply Lemma4_10.root_of_degree_three_of_triangle_part D (hdeg 3 (by decide))
      (p := φ 0) (q := φ 6)
      (φ.injective.ne (by decide)) (φ.injective.ne (by decide)) (φ.injective.ne (by decide))
    convert hparts 1 using 1
    congr 1
    ext x
    simp [labeledG6cPart, g6cPart, or_comm, or_left_comm, or_assoc]
  · apply Lemma4_10.root_of_degree_three_of_triangle_part D (hdeg 4 (by decide))
      (p := φ 0) (q := φ 5)
      (φ.injective.ne (by decide)) (φ.injective.ne (by decide)) (φ.injective.ne (by decide))
    convert hparts 2 using 1
    congr 1
    ext x
    simp [labeledG6cPart, g6cPart, or_comm, or_left_comm, or_assoc]
  · apply Lemma4_10.root_of_degree_three_of_triangle_part D (hdeg 5 (by decide))
      (p := φ 0) (q := φ 4)
      (φ.injective.ne (by decide)) (φ.injective.ne (by decide)) (φ.injective.ne (by decide))
    simpa [labeledG6cPart, g6cPart, Finset.insert_comm] using hparts 2
  · apply Lemma4_10.root_of_degree_three_of_triangle_part D (hdeg 6 (by decide))
      (p := φ 0) (q := φ 3)
      (φ.injective.ne (by decide)) (φ.injective.ne (by decide)) (φ.injective.ne (by decide))
    simpa [labeledG6cPart, g6cPart, Finset.insert_comm] using hparts 1

/-- The survivor's seven local parts determine the entire incidence graph. -/
noncomputable def incidenceGraph_iso_figureG6c_of_survivor_embedding
    {X : Type u} {W : Type*} [Fintype X] [DecidableEq X]
    {GR : RootedGraph X} [DecidableRel GR.graph.Adj]
    (D : ValidDecomposition GR) (F' : SimpleGraph W)
    (hI : D.intersectionGraph ≃g F'.lineGraph)
    (φ : survivorLocalGraph ↪g GR.graph)
    (hparts : ∀ j, labeledG6cPart φ.toEmbedding j ∈ D.decomposition.parts)
    (hconn : GR.graph.Connected)
    (hda : GR.graph.degree (φ 0) = 6) (hdb : GR.graph.degree (φ 1) = 4)
    (hdc : GR.graph.degree (φ 2) = 4) : D.incidenceGraph ≃g figureG6c := by
  have hsurj := survivor_embedding_surjective hconn D.decomposition F' hI φ hparts hda hdb hdc
  exact incidenceGraph_iso_figureG6c_of_displayed_mem D φ.toEmbedding hsurj
    (survivor_outer_roots_of_surjective D φ hsurj hparts) hparts

end SubcubicSpectralGap.Lemma4_11


==> anc/lean/SubcubicSpectralGap/Theorem2_14/Lemma4_11/SurvivorEmbedding.lean <==
import SubcubicSpectralGap.Theorem2_14.Lemma4_11.HighLocalEmbedding
import SubcubicSpectralGap.Theorem2_14.Lemma4_11.SurvivorProfile

/-! # Realizing the surviving degree-(2,4,4) configuration -/

namespace SubcubicSpectralGap.Lemma4_11

open SimpleGraph

universe u

/-- A triangle with two extra edges at each of its vertices 1 and 2. -/
def survivorRootGraph : SimpleGraph (Fin 7) :=
  SimpleGraph.fromRel fun i j =>
    (i = 1 ∧ j = 2) ∨ (i = 2 ∧ j = 0) ∨ (i = 0 ∧ j = 1) ∨
    (i = 1 ∧ j = 3) ∨ (i = 2 ∧ j = 4) ∨ (i = 2 ∧ j = 5) ∨ (i = 1 ∧ j = 6)

instance : DecidableRel survivorRootGraph.Adj := by unfold survivorRootGraph; infer_instance

instance : DecidableRel survivorRootGraph.lineGraph.Adj := by
  intro e f
  exact decidable_of_iff
    (e ≠ f ∧ ∃ x : Fin 7, x ∈ (e : Sym2 (Fin 7)) ∧ x ∈ (f : Sym2 (Fin 7)))
    SimpleGraph.lineGraph_adj_iff_exists.symm

def survivorRootEdge : Fin 7 → survivorRootGraph.edgeSet
  | 0 => ⟨s(1, 2), by decide⟩
  | 1 => ⟨s(2, 0), by decide⟩
  | 2 => ⟨s(0, 1), by decide⟩
  | 3 => ⟨s(1, 3), by decide⟩
  | 4 => ⟨s(2, 4), by decide⟩
  | 5 => ⟨s(2, 5), by decide⟩
  | 6 => ⟨s(1, 6), by decide⟩

theorem survivorRootEdge_bijective : Function.Bijective survivorRootEdge := by decide +kernel

noncomputable def survivorRootEdgeEquiv : Fin 7 ≃ survivorRootGraph.edgeSet :=
  Equiv.ofBijective survivorRootEdge survivorRootEdge_bijective

theorem survivorRootEdge_adj (i j : Fin 7) :
    survivorRootGraph.lineGraph.Adj (survivorRootEdge i) (survivorRootEdge j) ↔
      survivorLocalGraph.Adj i j := by decide +kernel +revert

noncomputable def survivorRootLineIso : survivorLocalGraph ≃g survivorRootGraph.lineGraph where
  toEquiv := survivorRootEdgeEquiv
  map_rel_iff' := by intro i j; exact survivorRootEdge_adj i j

/-- Two attachments at each of `v,w` give the displayed seven-edge copy. -/
theorem exists_survivorRootCopy
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    (hDiamond : Lemma4_10.IsDiamondFree F) (hClique : F.cliqueNum = 3)
    {u v w : V} (huv : F.Adj u v) (hvw : F.Adj v w) (hwu : F.Adj w u)
    (hdv : 4 ≤ F.degree v) (hdw : 4 ≤ F.degree w) :
    ∃ c : SimpleGraph.Copy survivorRootGraph F, c 0 = u ∧ c 1 = v ∧ c 2 = w := by
  obtain ⟨x, t, hvx, hxu, hxw, hvt, htu, htw, hxt⟩ :=
    exists_two_neighbors_outside_pair F v u w hdv
  obtain ⟨y, z, hwy, hyu, hyv, hwz, hzu, hzv, hyz⟩ :=
    exists_two_neighbors_outside_pair F w u v hdw
  have hxy : x ≠ y := by
    rintro rfl
    exact outside_triangle_not_adjacent_to_two F hDiamond hClique hvw hwu huv
      hvx.ne.symm hxw hxu hvx hwy
  have hxz : x ≠ z := by
    rintro rfl
    exact outside_triangle_not_adjacent_to_two F hDiamond hClique hvw hwu huv
      hvx.ne.symm hxw hxu hvx hwz
  have hty : t ≠ y := by
    rintro rfl
    exact outside_triangle_not_adjacent_to_two F hDiamond hClique hvw hwu huv
      hvt.ne.symm htw htu hvt hwy
  have htz : t ≠ z := by
    rintro rfl
    exact outside_triangle_not_adjacent_to_two F hDiamond hClique hvw hwu huv
      hvt.ne.symm htw htu hvt hwz
  let label : Fin 7 → V := ![u, v, w, x, y, z, t]
  have hinj : Function.Injective label := by
    intro i j h
    fin_cases i <;> fin_cases j <;>
      simp_all [label, huv.ne, hvw.ne, hwu.ne, hvx.ne, hwy.ne, hwz.ne, hvt.ne, ne_comm]
  have hadj : ∀ {i j}, survivorRootGraph.Adj i j → F.Adj (label i) (label j) := by
    intro i j h
    fin_cases i <;> fin_cases j <;>
      simp_all [survivorRootGraph, SimpleGraph.fromRel, label, SimpleGraph.adj_comm]
  exact ⟨{ toHom := { toFun := label, map_rel' := hadj }, injective' := hinj }, rfl, rfl, rfl⟩

/-- The induced line graph of the surviving configuration, retaining all
the endpoint data needed for the decomposition and boundary arguments. -/
theorem exists_survivorLocalEmbedding
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    (hDiamond : Lemma4_10.IsDiamondFree F) (hClique : F.cliqueNum = 3)
    {u v w : V} (huv : F.Adj u v) (hvw : F.Adj v w) (hwu : F.Adj w u)
    (hdv : 4 ≤ F.degree v) (hdw : 4 ≤ F.degree w) :
    ∃ φ : survivorLocalGraph ↪g F.lineGraph,
      (φ 0 : Sym2 V) = s(v, w) ∧ (φ 1 : Sym2 V) = s(w, u) ∧
      (φ 2 : Sym2 V) = s(u, v) ∧ v ∈ (φ 3 : Sym2 V) ∧
      w ∈ (φ 4 : Sym2 V) ∧ w ∈ (φ 5 : Sym2 V) ∧ v ∈ (φ 6 : Sym2 V) := by
  obtain ⟨c, hc0, hc1, hc2⟩ := exists_survivorRootCopy F hDiamond hClique huv hvw hwu hdv hdw
  let φ := survivorRootLineIso.toEmbedding.trans c.toLineGraphEmbedding
  have he (i : Fin 7) : (φ i : Sym2 V) = (survivorRootEdge i : Sym2 (Fin 7)).map c := by
    simp [φ, survivorRootLineIso, survivorRootEdgeEquiv, SimpleGraph.Copy.toLineGraphEmbedding]
    rfl
  refine ⟨φ, ?_, ?_, ?_, ?_, ?_, ?_, ?_⟩ <;>
    simp [he, survivorRootEdge, hc0, hc1, hc2]

end SubcubicSpectralGap.Lemma4_11


==> anc/lean/SubcubicSpectralGap/Theorem2_14/Lemma4_11/SurvivorProfile.lean <==
import SubcubicSpectralGap.Theorem2_14.Lemma4_11.HighDegree

/-!
# The surviving `(2,4,4)` triangle configuration

The degree-six line-graph vertex forces three triangle parts.  A finite
profile calculation identifies these as `abc,adg,aef`; validity at the
degree-four vertices `b,c` then forces `be,bf,cd,cg` as actual ambient parts.
-/

namespace SubcubicSpectralGap.Lemma4_11

open SimpleGraph

universe u

/-- Local line graph in the surviving triangle-degree `(2,4,4)` case.
The labels are `a=vw,b=wu,c=uv,d=v*,e=w*,f=w*,g=v*`. -/
def survivorLocalGraph : SimpleGraph (Fin 7) :=
  SimpleGraph.fromRel fun i j =>
    (i = 0 ∧ j = 1) ∨ (i = 0 ∧ j = 2) ∨ (i = 1 ∧ j = 2) ∨
    (i = 0 ∧ j = 3) ∨ (i = 0 ∧ j = 6) ∨
    (i = 2 ∧ j = 3) ∨ (i = 2 ∧ j = 6) ∨ (i = 3 ∧ j = 6) ∨
    (i = 0 ∧ j = 4) ∨ (i = 0 ∧ j = 5) ∨
    (i = 1 ∧ j = 4) ∨ (i = 1 ∧ j = 5) ∨ (i = 4 ∧ j = 5)

instance : DecidableRel survivorLocalGraph.Adj := by
  unfold survivorLocalGraph
  infer_instance

/-- The triangles `abc,acd,acg,adg,cdg,abe,abf,aef,bef`. -/
def survivorTriangle : Fin 9 → Finset (Fin 7)
  | ⟨0, _⟩ => {0, 1, 2}
  | ⟨1, _⟩ => {0, 2, 3}
  | ⟨2, _⟩ => {0, 2, 6}
  | ⟨3, _⟩ => {0, 3, 6}
  | ⟨4, _⟩ => {2, 3, 6}
  | ⟨5, _⟩ => {0, 1, 4}
  | ⟨6, _⟩ => {0, 1, 5}
  | ⟨7, _⟩ => {0, 4, 5}
  | ⟨8, _⟩ => {1, 4, 5}

theorem survivorTriangle_injective : Function.Injective survivorTriangle := by decide +kernel

set_option maxRecDepth 100000 in
theorem isTrianglePart_survivorLocalGraph_iff (P : Finset (Fin 7)) :
    TriangleEdgeDecomposition.IsTrianglePart survivorLocalGraph P ↔
      ∃ t, P = survivorTriangle t := by
  unfold TriangleEdgeDecomposition.IsTrianglePart TriangleEdgeDecomposition.IsCompletePart
  decide +kernel +revert

def SurvivorProfile.Compatible (S : Finset (Fin 9)) : Prop :=
  ∀ i ∈ S, ∀ j ∈ S, i ≠ j → (survivorTriangle i ∩ survivorTriangle j).card ≤ 1

set_option maxRecDepth 100000 in
/-- Pairing the six neighbors of `a` forces the three triangle parts. -/
theorem survivor_profile_classification : ∀ S : Finset (Fin 9),
    SurvivorProfile.Compatible S →
    3 ≤ (S.filter fun t => 0 ∈ survivorTriangle t).card → S = {0, 3, 7} := by
  unfold SurvivorProfile.Compatible
  decide +kernel

def survivorProfile (D : TriangleEdgeDecomposition survivorLocalGraph) : Finset (Fin 9) :=
  Finset.univ.filter fun t => survivorTriangle t ∈ D.triangleParts

@[simp] theorem mem_survivorProfile (D : TriangleEdgeDecomposition survivorLocalGraph) (t : Fin 9) :
    t ∈ survivorProfile D ↔ survivorTriangle t ∈ D.triangleParts := by simp [survivorProfile]

theorem survivorProfile_compatible (D : TriangleEdgeDecomposition survivorLocalGraph) :
    SurvivorProfile.Compatible (survivorProfile D) := by
  intro i hi j hj hij
  by_contra hcard
  have htwo : 1 < (survivorTriangle i ∩ survivorTriangle j).card := by omega
  obtain ⟨a, ha, b, hb, hab⟩ := Finset.one_lt_card.mp htwo
  have hiD := (D.mem_triangleParts.mp ((mem_survivorProfile D i).mp hi)).1
  have hjD := (D.mem_triangleParts.mp ((mem_survivorProfile D j).mp hj)).1
  have hEq := D.eq_of_two_mem hiD hjD
    (Finset.mem_inter.mp ha).1 (Finset.mem_inter.mp hb).1
    (Finset.mem_inter.mp ha).2 (Finset.mem_inter.mp hb).2 hab
  exact hij (survivorTriangle_injective hEq)

theorem survivorProfile_triangle_count (D : TriangleEdgeDecomposition survivorLocalGraph) (i : Fin 7) :
    (D.triangleParts.filter (i ∈ ·)).card =
      ((survivorProfile D).filter fun t => i ∈ survivorTriangle t).card := by
  have hEq : D.triangleParts.filter (i ∈ ·) =
      ((survivorProfile D).filter fun t => i ∈ survivorTriangle t).image survivorTriangle := by
    ext P
    simp only [Finset.mem_filter, Finset.mem_image]
    constructor
    · rintro ⟨hP, hi⟩
      obtain ⟨t, rfl⟩ := (isTrianglePart_survivorLocalGraph_iff P).mp
        (D.isTrianglePart_of_mem_triangleParts hP)
      exact ⟨t, ⟨(mem_survivorProfile D t).mpr hP, hi⟩, rfl⟩
    · rintro ⟨t, ⟨ht, hi⟩, rfl⟩
      exact ⟨(mem_survivorProfile D t).mp ht, hi⟩
  rw [hEq, Finset.card_image_iff.mpr survivorTriangle_injective.injOn]

theorem survivorProfile_classify (D : TriangleEdgeDecomposition survivorLocalGraph)
    (ha : D.partDegree 0 ≤ 3) : survivorProfile D = {0, 3, 7} := by
  apply survivor_profile_classification _ (survivorProfile_compatible D)
  have hda : survivorLocalGraph.degree 0 = 6 := by decide +kernel
  have hca := degree_eq_partDegree_add_triangle_count D 0
  rw [hda, survivorProfile_triangle_count] at hca
  omega

noncomputable def survivorVertices {X : Type u} {G : SimpleGraph X}
    (φ : survivorLocalGraph ↪g G) : Finset X := Finset.univ.map φ.toEmbedding

noncomputable def survivorVertexEquiv {X : Type u} {G : SimpleGraph X}
    (φ : survivorLocalGraph ↪g G) : Fin 7 ≃ survivorVertices φ :=
  let e := Finset.equivMap φ.toEmbedding (Finset.univ : Finset (Fin 7))
  { toFun := fun i => e ⟨i, Finset.mem_univ i⟩
    invFun := fun x => (e.symm x).1
    left_inv := fun i => congrArg Subtype.val (e.symm_apply_apply ⟨i, Finset.mem_univ i⟩)
    right_inv := fun x => e.apply_symm_apply x }

noncomputable def survivorLocalIso {X : Type u} {G : SimpleGraph X}
    (φ : survivorLocalGraph ↪g G) :
    survivorLocalGraph ≃g G.induce (survivorVertices φ : Set X) where
  toEquiv := survivorVertexEquiv φ
  map_rel_iff' := φ.map_rel_iff

/-- The local forced triangles are genuine ambient parts, even when the
original graph has not yet been shown to have only seven vertices. -/
theorem survivor_triangles_of_embedding
    {X : Type u} [Fintype X] [DecidableEq X] {GR : RootedGraph X}
    (D : ValidDecomposition GR) (φ : survivorLocalGraph ↪g GR.graph) :
    ((survivorTriangle 0).map φ.toEmbedding ∈ D.triangleParts) ∧
    ((survivorTriangle 3).map φ.toEmbedding ∈ D.triangleParts) ∧
    ((survivorTriangle 7).map φ.toEmbedding ∈ D.triangleParts) := by
  classical
  let U := survivorVertices φ
  let ψ := survivorLocalIso φ
  let E := (D.decomposition.restrict U).transport ψ.symm
  have hdeg : E.partDegree 0 ≤ 3 := by
    have ht := (D.decomposition.restrict U).partDegree_transport ψ.symm (ψ 0)
    have hr := D.decomposition.restrict_partDegree_le (ψ 0)
    have hd := Lemma4_10.partDegree_le_three D (φ 0)
    have he : E.partDegree 0 = (D.decomposition.restrict U).partDegree (ψ 0) := by
      simpa [E] using ht
    rw [he]
    exact hr.trans hd
  have hlift (t : Fin 9) (ht : t ∈ survivorProfile E) :
      (survivorTriangle t).map φ.toEmbedding ∈ D.triangleParts := by
    have ht' := (mem_survivorProfile E t).mp ht
    have hm := (E.mem_triangleParts.mp ht').1
    obtain ⟨P, hP, hEq⟩ := Finset.mem_map.mp hm
    have hcard : P.card = 3 := by
      have hc := congrArg Finset.card hEq
      simpa [TriangleEdgeDecomposition.partEmbedding,
        (E.mem_triangleParts.mp ht').2] using hc
    have hP' : P ∈ (D.decomposition.restrict U).triangleParts :=
      (D.decomposition.restrict U).mem_triangleParts.mpr ⟨hP, hcard⟩
    have hmap : P = (survivorTriangle t).map ψ.toEquiv.toEmbedding := by
      have hh := congrArg (Finset.map ψ.toEquiv.toEmbedding) hEq
      simpa [TriangleEdgeDecomposition.partEmbedding, Finset.map_map] using hh
    have hh := Lemma4_10.mem_triangleParts_of_restrict_lift D.decomposition hP'
    rw [hmap, Finset.map_map] at hh
    have hEmb : ψ.toEquiv.toEmbedding.trans (Function.Embedding.subtype _) =
        φ.toEmbedding := by
      ext i
      rfl
    change (survivorTriangle t).map
      (ψ.toEquiv.toEmbedding.trans (Function.Embedding.subtype _)) ∈ D.triangleParts at hh
    rw [hEmb] at hh
    exact hh
  have hprofile := survivorProfile_classify E hdeg
  exact ⟨hlift 0 (by simp [hprofile]), hlift 3 (by simp [hprofile]),
    hlift 7 (by simp [hprofile])⟩

/-- Validity at `b,c`, which are nonroots of degree four, forces all four
remaining edge parts. -/
theorem survivor_parts_of_embedding
    {X : Type u} [Fintype X] [DecidableEq X]
    {GR : RootedGraph X} [DecidableRel GR.graph.Adj]
    (D : ValidDecomposition GR) (φ : survivorLocalGraph ↪g GR.graph)
    (hbR : φ 1 ∉ GR.roots) (hcR : φ 2 ∉ GR.roots)
    (hdb : GR.graph.degree (φ 1) = 4) (hdc : GR.graph.degree (φ 2) = 4) :
    ∀ j, labeledG6cPart φ.toEmbedding j ∈ D.decomposition.parts := by
  obtain ⟨hP, hB, hC⟩ := survivor_triangles_of_embedding D φ
  have hbe : GR.graph.Adj (φ 1) (φ 4) := φ.map_rel_iff.mpr (by decide)
  have hbf : GR.graph.Adj (φ 1) (φ 5) := φ.map_rel_iff.mpr (by decide)
  have hcd : GR.graph.Adj (φ 2) (φ 3) := φ.map_rel_iff.mpr (by decide)
  have hcg : GR.graph.Adj (φ 2) (φ 6) := φ.map_rel_iff.mpr (by decide)
  have hbePart : ({φ 1, φ 4} : Finset X) ∈ D.decomposition.parts := by
    have hEq := closure_eq_pair_outside_unique_triangle D hbR hdb hP
      (by simp [survivorTriangle]) (by simp [survivorTriangle]) hbe
    exact hEq ▸ D.decomposition.closure_mem_parts hbe
  have hbfPart : ({φ 1, φ 5} : Finset X) ∈ D.decomposition.parts := by
    have hEq := closure_eq_pair_outside_unique_triangle D hbR hdb hP
      (by simp [survivorTriangle]) (by simp [survivorTriangle]) hbf
    exact hEq ▸ D.decomposition.closure_mem_parts hbf
  have hcdPart : ({φ 2, φ 3} : Finset X) ∈ D.decomposition.parts := by
    have hEq := closure_eq_pair_outside_unique_triangle D hcR hdc hP
      (by simp [survivorTriangle]) (by simp [survivorTriangle]) hcd
    exact hEq ▸ D.decomposition.closure_mem_parts hcd
  have hcgPart : ({φ 2, φ 6} : Finset X) ∈ D.decomposition.parts := by
    have hEq := closure_eq_pair_outside_unique_triangle D hcR hdc hP
      (by simp [survivorTriangle]) (by simp [survivorTriangle]) hcg
    exact hEq ▸ D.decomposition.closure_mem_parts hcg
  intro j
  fin_cases j
  · exact (D.decomposition.mem_triangleParts.mp hP).1
  · exact (D.decomposition.mem_triangleParts.mp hB).1
  · exact (D.decomposition.mem_triangleParts.mp hC).1
  · simpa [labeledG6cPart, g6cPart] using hbePart
  · simpa [labeledG6cPart, g6cPart] using hbfPart
  · simpa [labeledG6cPart, g6cPart] using hcdPart
  · simpa [labeledG6cPart, g6cPart] using hcgPart

end SubcubicSpectralGap.Lemma4_11


==> anc/lean/SubcubicSpectralGap/Theorem2_14/Lemma4_11/TwoThreeCase.lean <==
import SubcubicSpectralGap.Theorem2_14.Lemma4_11.HighLocalEmbedding

/-! # Excluding the triangle degree pattern (2,3,at least 4) -/

namespace SubcubicSpectralGap.Lemma4_11

open SimpleGraph

universe u

def twoThreeLocalGraph : SimpleGraph (Fin 6) :=
  SimpleGraph.fromRel fun i j =>
    (i = 0 ∧ j = 1) ∨ (i = 0 ∧ j = 2) ∨ (i = 1 ∧ j = 2) ∨
    (i = 0 ∧ j = 3) ∨ (i = 2 ∧ j = 3) ∨
    (i = 0 ∧ j = 4) ∨ (i = 0 ∧ j = 5) ∨
    (i = 1 ∧ j = 4) ∨ (i = 1 ∧ j = 5) ∨ (i = 4 ∧ j = 5)

instance : DecidableRel twoThreeLocalGraph.Adj := by
  unfold twoThreeLocalGraph
  infer_instance

/-- The triangles `abc,acd,abe,abf,aef,bef`. -/
def twoThreeTriangle : Fin 6 → Finset (Fin 6)
  | 0 => {0, 1, 2}
  | 1 => {0, 2, 3}
  | 2 => {0, 1, 4}
  | 3 => {0, 1, 5}
  | 4 => {0, 4, 5}
  | 5 => {1, 4, 5}

theorem twoThreeTriangle_injective : Function.Injective twoThreeTriangle := by decide +kernel

set_option maxRecDepth 100000 in
theorem isTrianglePart_twoThreeLocalGraph_iff (P : Finset (Fin 6)) :
    TriangleEdgeDecomposition.IsTrianglePart twoThreeLocalGraph P ↔
      ∃ t, P = twoThreeTriangle t := by
  unfold TriangleEdgeDecomposition.IsTrianglePart TriangleEdgeDecomposition.IsCompletePart
  decide +kernel +revert

def TwoThreeProfile.Compatible (S : Finset (Fin 6)) : Prop :=
  ∀ i ∈ S, ∀ j ∈ S, i ≠ j → (twoThreeTriangle i ∩ twoThreeTriangle j).card ≤ 1

def TwoThreeProfile.Covers (S : Finset (Fin 6)) : Prop :=
  2 ≤ (S.filter fun t => 0 ∈ twoThreeTriangle t).card ∧
  (S.filter fun t => 2 ∈ twoThreeTriangle t).card = 0

set_option maxRecDepth 100000 in
/-- Two triangle parts through `a` require a triangle part through `c`. -/
theorem twoThree_profile_impossible : ∀ S : Finset (Fin 6),
    TwoThreeProfile.Compatible S → TwoThreeProfile.Covers S → False := by
  unfold TwoThreeProfile.Compatible TwoThreeProfile.Covers
  decide +kernel

def twoThreeProfile (D : TriangleEdgeDecomposition twoThreeLocalGraph) : Finset (Fin 6) :=
  Finset.univ.filter fun t => twoThreeTriangle t ∈ D.triangleParts

@[simp] theorem mem_twoThreeProfile (D : TriangleEdgeDecomposition twoThreeLocalGraph) (t : Fin 6) :
    t ∈ twoThreeProfile D ↔ twoThreeTriangle t ∈ D.triangleParts := by simp [twoThreeProfile]

theorem twoThreeProfile_compatible (D : TriangleEdgeDecomposition twoThreeLocalGraph) :
    TwoThreeProfile.Compatible (twoThreeProfile D) := by
  intro i hi j hj hij
  by_contra hcard
  have htwo : 1 < (twoThreeTriangle i ∩ twoThreeTriangle j).card := by omega
  obtain ⟨a, ha, b, hb, hab⟩ := Finset.one_lt_card.mp htwo
  have hiD := (D.mem_triangleParts.mp ((mem_twoThreeProfile D i).mp hi)).1
  have hjD := (D.mem_triangleParts.mp ((mem_twoThreeProfile D j).mp hj)).1
  have hEq := D.eq_of_two_mem hiD hjD
    (Finset.mem_inter.mp ha).1 (Finset.mem_inter.mp hb).1
    (Finset.mem_inter.mp ha).2 (Finset.mem_inter.mp hb).2 hab
  exact hij (twoThreeTriangle_injective hEq)

theorem twoThreeProfile_triangle_count (D : TriangleEdgeDecomposition twoThreeLocalGraph) (i : Fin 6) :
    (D.triangleParts.filter (i ∈ ·)).card =
      ((twoThreeProfile D).filter fun t => i ∈ twoThreeTriangle t).card := by
  have hEq : D.triangleParts.filter (i ∈ ·) =
      ((twoThreeProfile D).filter fun t => i ∈ twoThreeTriangle t).image twoThreeTriangle := by
    ext P
    simp only [Finset.mem_filter, Finset.mem_image]
    constructor
    · rintro ⟨hP, hi⟩
      obtain ⟨t, rfl⟩ := (isTrianglePart_twoThreeLocalGraph_iff P).mp
        (D.isTrianglePart_of_mem_triangleParts hP)
      exact ⟨t, ⟨(mem_twoThreeProfile D t).mpr hP, hi⟩, rfl⟩
    · rintro ⟨t, ⟨ht, hi⟩, rfl⟩
      exact ⟨(mem_twoThreeProfile D t).mp ht, hi⟩
  rw [hEq, Finset.card_image_iff.mpr twoThreeTriangle_injective.injOn]

/-- Local validity at `a` and the absence of triangles through `c` conflict. -/
theorem twoThreeProfile_false (D : TriangleEdgeDecomposition twoThreeLocalGraph)
    (ha : D.partDegree 0 ≤ 3)
    (hc : ∀ P ∈ D.triangleParts, (2 : Fin 6) ∉ P) : False := by
  apply twoThree_profile_impossible _ (twoThreeProfile_compatible D)
  have hda : twoThreeLocalGraph.degree 0 = 5 := by decide +kernel
  have hca := degree_eq_partDegree_add_triangle_count D 0
  rw [hda, twoThreeProfile_triangle_count] at hca
  refine ⟨by omega, ?_⟩
  rw [← twoThreeProfile_triangle_count]
  apply Finset.card_eq_zero.mpr
  apply Finset.eq_empty_iff_forall_notMem.mpr
  intro P hP
  exact hc P (Finset.mem_filter.mp hP).1 (Finset.mem_filter.mp hP).2

noncomputable def twoThreeVertices {X : Type u} {G : SimpleGraph X}
    (φ : twoThreeLocalGraph ↪g G) : Finset X := Finset.univ.map φ.toEmbedding

noncomputable def twoThreeVertexEquiv {X : Type u} {G : SimpleGraph X}
    (φ : twoThreeLocalGraph ↪g G) : Fin 6 ≃ twoThreeVertices φ :=
  let e := Finset.equivMap φ.toEmbedding (Finset.univ : Finset (Fin 6))
  { toFun := fun i => e ⟨i, Finset.mem_univ i⟩
    invFun := fun x => (e.symm x).1
    left_inv := fun i => congrArg Subtype.val (e.symm_apply_apply ⟨i, Finset.mem_univ i⟩)
    right_inv := fun x => e.apply_symm_apply x }

noncomputable def twoThreeLocalIso {X : Type u} {G : SimpleGraph X}
    (φ : twoThreeLocalGraph ↪g G) : twoThreeLocalGraph ≃g G.induce (twoThreeVertices φ : Set X) where
  toEquiv := twoThreeVertexEquiv φ
  map_rel_iff' := φ.map_rel_iff

/-- An induced local configuration cannot have no ambient triangle through `c`. -/
theorem twoThree_false_of_embedding
    {X : Type u} [Fintype X] [DecidableEq X] {GR : RootedGraph X}
    (D : ValidDecomposition GR) (φ : twoThreeLocalGraph ↪g GR.graph)
    (hc : ∀ P ∈ D.triangleParts, φ 2 ∉ P) : False := by
  classical
  let U := twoThreeVertices φ
  let ψ := twoThreeLocalIso φ
  let E := (D.decomposition.restrict U).transport ψ.symm
  have hdeg (i : Fin 6) : E.partDegree i ≤ 3 := by
    have ht := (D.decomposition.restrict U).partDegree_transport ψ.symm (ψ i)
    have hr := D.decomposition.restrict_partDegree_le (ψ i)
    have hd := Lemma4_10.partDegree_le_three D (φ i)
    have he : E.partDegree i = (D.decomposition.restrict U).partDegree (ψ i) := by
      simpa [E] using ht
    rw [he]
    exact hr.trans hd
  apply twoThreeProfile_false E (hdeg 0)
  intro Q hQ hcQ
  have hm := (E.mem_triangleParts.mp hQ).1
  obtain ⟨P, hP, hEq⟩ := Finset.mem_map.mp hm
  have hcard : P.card = 3 := by
    have hcard := congrArg Finset.card hEq
    simpa [TriangleEdgeDecomposition.partEmbedding,
      (E.mem_triangleParts.mp hQ).2] using hcard
  have hP' : P ∈ (D.decomposition.restrict U).triangleParts :=
    (D.decomposition.restrict U).mem_triangleParts.mpr ⟨hP, hcard⟩
  have hmap : P = Q.map ψ.toEquiv.toEmbedding := by
    have hh := congrArg (Finset.map ψ.toEquiv.toEmbedding) hEq
    simpa [TriangleEdgeDecomposition.partEmbedding, Finset.map_map] using hh
  have hh := Lemma4_10.mem_triangleParts_of_restrict_lift D.decomposition hP'
  rw [hmap, Finset.map_map] at hh
  have hEmb : ψ.toEquiv.toEmbedding.trans (Function.Embedding.subtype _) =
      φ.toEmbedding := by
    ext i
    rfl
  change Q.map (ψ.toEquiv.toEmbedding.trans (Function.Embedding.subtype _)) ∈
    D.triangleParts at hh
  rw [hEmb] at hh
  exact hc _ hh (Finset.mem_map.mpr ⟨2, hcQ, rfl⟩)

/-- The triangle with one external edge at `v` and two at `w`. -/
def twoThreeRootGraph : SimpleGraph (Fin 6) :=
  SimpleGraph.fromRel fun i j =>
    (i = 1 ∧ j = 2) ∨ (i = 2 ∧ j = 0) ∨ (i = 0 ∧ j = 1) ∨
    (i = 1 ∧ j = 3) ∨ (i = 2 ∧ j = 4) ∨ (i = 2 ∧ j = 5)

instance : DecidableRel twoThreeRootGraph.Adj := by unfold twoThreeRootGraph; infer_instance

instance : DecidableRel twoThreeRootGraph.lineGraph.Adj := by
  intro e f
  exact decidable_of_iff
    (e ≠ f ∧ ∃ x : Fin 6, x ∈ (e : Sym2 (Fin 6)) ∧ x ∈ (f : Sym2 (Fin 6)))
    SimpleGraph.lineGraph_adj_iff_exists.symm

def twoThreeRootEdge : Fin 6 → twoThreeRootGraph.edgeSet
  | 0 => ⟨s(1, 2), by decide⟩
  | 1 => ⟨s(2, 0), by decide⟩
  | 2 => ⟨s(0, 1), by decide⟩
  | 3 => ⟨s(1, 3), by decide⟩
  | 4 => ⟨s(2, 4), by decide⟩
  | 5 => ⟨s(2, 5), by decide⟩

theorem twoThreeRootEdge_bijective : Function.Bijective twoThreeRootEdge := by decide +kernel

noncomputable def twoThreeRootEdgeEquiv : Fin 6 ≃ twoThreeRootGraph.edgeSet :=
  Equiv.ofBijective twoThreeRootEdge twoThreeRootEdge_bijective

theorem twoThreeRootEdge_adj (i j : Fin 6) :
    twoThreeRootGraph.lineGraph.Adj (twoThreeRootEdge i) (twoThreeRootEdge j) ↔
      twoThreeLocalGraph.Adj i j := by decide +kernel +revert

noncomputable def twoThreeRootLineIso : twoThreeLocalGraph ≃g twoThreeRootGraph.lineGraph where
  toEquiv := twoThreeRootEdgeEquiv
  map_rel_iff' := by intro i j; exact twoThreeRootEdge_adj i j

/-- The local configuration realized in the ambient root graph. -/
theorem exists_twoThreeRootCopy
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    (hDiamond : Lemma4_10.IsDiamondFree F) (hClique : F.cliqueNum = 3)
    {u v w : V} (huv : F.Adj u v) (hvw : F.Adj v w) (hwu : F.Adj w u)
    (hdv : 3 ≤ F.degree v) (hdw : 4 ≤ F.degree w) :
    ∃ c : SimpleGraph.Copy twoThreeRootGraph F, c 0 = u ∧ c 1 = v ∧ c 2 = w := by
  obtain ⟨x, hvx, hxu, hxw⟩ := exists_neighbor_outside_pair F v u w hdv
  obtain ⟨y, z, hwy, hyu, hyv, hwz, hzu, hzv, hyz⟩ :=
    exists_two_neighbors_outside_pair F w u v hdw
  have hxy : x ≠ y := by
    rintro rfl
    exact outside_triangle_not_adjacent_to_two F hDiamond hClique hvw hwu huv
      hvx.ne.symm hxw hxu hvx hwy
  have hxz : x ≠ z := by
    rintro rfl
    exact outside_triangle_not_adjacent_to_two F hDiamond hClique hvw hwu huv
      hvx.ne.symm hxw hxu hvx hwz
  let label : Fin 6 → V := ![u, v, w, x, y, z]
  have hinj : Function.Injective label := by
    intro i j h
    fin_cases i <;> fin_cases j <;>
      simp_all [label, huv.ne, hvw.ne, hwu.ne, hvx.ne, hwy.ne, hwz.ne, ne_comm]
  have hadj : ∀ {i j}, twoThreeRootGraph.Adj i j → F.Adj (label i) (label j) := by
    intro i j h
    fin_cases i <;> fin_cases j <;>
      simp_all [twoThreeRootGraph, SimpleGraph.fromRel, label, SimpleGraph.adj_comm]
  exact ⟨{ toHom := { toFun := label, map_rel' := hadj }, injective' := hinj }, rfl, rfl, rfl⟩

theorem exists_twoThreeLocalEmbedding
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    (hDiamond : Lemma4_10.IsDiamondFree F) (hClique : F.cliqueNum = 3)
    {u v w : V} (huv : F.Adj u v) (hvw : F.Adj v w) (hwu : F.Adj w u)
    (hdv : 3 ≤ F.degree v) (hdw : 4 ≤ F.degree w) :
    ∃ φ : twoThreeLocalGraph ↪g F.lineGraph, (φ 2 : Sym2 V) = s(u, v) := by
  obtain ⟨c, hc0, hc1, hc2⟩ :=
    exists_twoThreeRootCopy F hDiamond hClique huv hvw hwu hdv hdw
  let φ := twoThreeRootLineIso.toEmbedding.trans c.toLineGraphEmbedding
  have he (i : Fin 6) : (φ i : Sym2 V) = (twoThreeRootEdge i : Sym2 (Fin 6)).map c := by
    simp [φ, twoThreeRootLineIso, twoThreeRootEdgeEquiv, SimpleGraph.Copy.toLineGraphEmbedding]
    rfl
  exact ⟨φ, by simp [he, twoThreeRootEdge, hc0, hc1]⟩

/-- The degree pattern `(2,3,at least 4)` cannot occur on a triangle. -/
theorem false_of_triangle_degrees_two_three_ge_four
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (R : Set F.edgeSet) (hR : ∀ e ∈ R, F.IsPendantEdge e)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    (hDiamond : Lemma4_10.IsDiamondFree F) (hClique : F.cliqueNum = 3)
    {u v w : V} (huv : F.Adj u v) (hvw : F.Adj v w) (hwu : F.Adj w u)
    (hdu : F.degree u = 2) (hdv : F.degree v = 3) (hdw : 4 ≤ F.degree w) : False := by
  classical
  obtain ⟨φ, hc⟩ := exists_twoThreeLocalEmbedding F hDiamond hClique huv hvw hwu
    (by omega) hdw
  have hdegree : F.lineGraph.degree (φ 2) = 3 := by
    have h := F.lineGraph_degree_add_two_eq hc
    omega
  have hpart : D.decomposition.partDegree (φ 2) = 3 :=
    D.nonRoot_partDegree (triangle_edge_not_root F R hR huv hvw hwu hc)
  apply twoThree_false_of_embedding D φ
  intro P hP hcP
  have hPT := D.decomposition.isTrianglePart_of_mem_triangleParts hP
  have hPE := D.decomposition.isEdgePart_of_mem_of_degree_eq_partDegree
    (hdegree.trans hpart.symm)
    (D.decomposition.mem_partsContaining.mpr ⟨(D.decomposition.mem_triangleParts.mp hP).1, hcP⟩)
  have hthree := hPT.1
  have htwo := hPE.1
  omega

end SubcubicSpectralGap.Lemma4_11


==> anc/lean/SubcubicSpectralGap/Theorem2_14/Lemma4_12.lean <==
import SubcubicSpectralGap.Theorem2_14.Lemma4_12.Main

/-!
# Lemma 4.12: the tree case

Public import for `SubcubicSpectralGap.Lemma4_12.lemma4_12` and its stronger
forest variant. `Lemma4_12/Main.lean` states and proves both results, using
`TreeGeometry.lean`, `CompleteClassification.lean`, and `Models.lean`.
See `Lemma4_12/ProofSketch.md` for the proof outline.
-/


==> anc/lean/SubcubicSpectralGap/Theorem2_14/Lemma4_12/CompleteClassification.lean <==
import SubcubicSpectralGap.Theorem2_14.Lemma4_12.TreeGeometry
import SubcubicSpectralGap.Theorem2_14.Lemma4_12.Models

/-!
# Complete line graphs in Lemma 4.12

Once the first tree is known to be a star, its line graph is complete. An edge
part and the intersection property then force the triangle or four-point
near-pencil decomposition.
-/

namespace SubcubicSpectralGap.Lemma4_12

open SimpleGraph

universe u v

/-- With three incident parts, two distinct ones remain after excluding a
specified part. -/
theorem two_other_parts_of_partDegree_three
    {V : Type u} [DecidableEq V] {G : SimpleGraph V}
    (D : TriangleEdgeDecomposition G) (a : V) (P : D.Part)
    (haP : a ∈ (P : Finset V)) (hdegree : D.partDegree a = 3) :
    ∃ Q R : D.Part, Q ≠ R ∧ Q ≠ P ∧ R ≠ P ∧
      a ∈ (Q : Finset V) ∧ a ∈ (R : Finset V) := by
  classical
  have hmem : (P : Finset V) ∈ D.partsContaining a :=
    D.mem_partsContaining.mpr ⟨P.property, haP⟩
  have hcard : 1 < ((D.partsContaining a).erase (P : Finset V)).card := by
    rw [Finset.card_erase_of_mem hmem]
    change 1 < D.partDegree a - 1
    omega
  obtain ⟨Q, hQ, R, hR, hQR⟩ := Finset.one_lt_card.mp hcard
  have hQ' := Finset.mem_erase.mp hQ
  have hR' := Finset.mem_erase.mp hR
  have hQa := D.mem_partsContaining.mp hQ'.2
  have hRa := D.mem_partsContaining.mp hR'.2
  exact ⟨⟨Q, hQa.1⟩, ⟨R, hRa.1⟩,
    fun h => hQR (congrArg Subtype.val h),
    fun h => hQ'.1 (congrArg Subtype.val h),
    fun h => hR'.1 (congrArg Subtype.val h), hQa.2, hRa.2⟩

/-- If every two parts intersect in a decomposition of a complete graph,
an edge part has an endpoint incident with exactly two parts. -/
theorem edgePart_has_partDegree_two_endpoint
    {V : Type u} [DecidableEq V] {GR : RootedGraph V}
    (D : ValidDecomposition GR)
    (hcomplete : ∀ a b : V, a ≠ b → GR.graph.Adj a b)
    (hinter : ∀ P Q : D.Part, ∃ x, x ∈ (P : Finset V) ∧ x ∈ (Q : Finset V))
    (P : D.Part) {a b : V} (hab : a ≠ b) (hP : (P : Finset V) = {a, b}) :
    D.decomposition.partDegree a = 2 ∨ D.decomposition.partDegree b = 2 := by
  classical
  by_contra hn
  push Not at hn
  have hda : D.decomposition.partDegree a = 3 := by
    have := two_le_partDegree D a
    have := Lemma4_10.partDegree_le_three D a
    omega
  have hdb : D.decomposition.partDegree b = 3 := by
    have := two_le_partDegree D b
    have := Lemma4_10.partDegree_le_three D b
    omega
  have haP : a ∈ (P : Finset V) := by simp [hP]
  have hbP : b ∈ (P : Finset V) := by simp [hP]
  obtain ⟨Q₁, Q₂, hQ12, hQ1P, hQ2P, haQ1, haQ2⟩ :=
    two_other_parts_of_partDegree_three D.decomposition a P haP hda
  obtain ⟨R₁, R₂, hR12, hR1P, hR2P, hbR1, hbR2⟩ :=
    two_other_parts_of_partDegree_three D.decomposition b P hbP hdb
  have hbQ (Q : D.Part) (hQP : Q ≠ P) (haQ : a ∈ (Q : Finset V)) :
      b ∉ (Q : Finset V) := by
    intro hbQ
    exact hQP (Subtype.ext (D.decomposition.eq_of_two_mem Q.property P.property
      haQ hbQ haP hbP hab))
  have haR (R : D.Part) (hRP : R ≠ P) (hbR : b ∈ (R : Finset V)) :
      a ∉ (R : Finset V) := by
    intro haR
    exact hRP (Subtype.ext (D.decomposition.eq_of_two_mem R.property P.property
      haR hbR haP hbP hab))
  obtain ⟨x, hxQ1, hxR1⟩ := hinter Q₁ R₁
  obtain ⟨y, hyQ2, hyR2⟩ := hinter Q₂ R₂
  have hxa : x ≠ a := fun h => haR R₁ hR1P hbR1 (h ▸ hxR1)
  have hxb : x ≠ b := fun h => hbQ Q₁ hQ1P haQ1 (h ▸ hxQ1)
  have hya : y ≠ a := fun h => haR R₂ hR2P hbR2 (h ▸ hyR2)
  have hyb : y ≠ b := fun h => hbQ Q₂ hQ2P haQ2 (h ▸ hyQ2)
  have hxy : x ≠ y := by
    intro h
    exact hQ12 (Subtype.ext (D.decomposition.eq_of_two_mem Q₁.property Q₂.property
      haQ1 hxQ1 haQ2 (h.symm ▸ hyQ2) hxa.symm))
  let S := D.closure (hcomplete x y hxy)
  have hxS : x ∈ (S : Finset V) := D.decomposition.left_mem_closure _
  have hyS : y ∈ (S : Finset V) := D.decomposition.right_mem_closure _
  obtain ⟨z, hzS, hzP⟩ := hinter S P
  rw [hP] at hzP
  simp only [Finset.mem_insert, Finset.mem_singleton] at hzP
  rcases hzP with rfl | rfl
  · have hSQ1 : S = Q₁ := Subtype.ext (D.decomposition.eq_of_two_mem
      S.property Q₁.property hzS hxS haQ1 hxQ1 hxa.symm)
    have hSQ2 : S = Q₂ := Subtype.ext (D.decomposition.eq_of_two_mem
      S.property Q₂.property hzS hyS haQ2 hyQ2 hya.symm)
    exact hQ12 (hSQ1.symm.trans hSQ2)
  · have hSR1 : S = R₁ := Subtype.ext (D.decomposition.eq_of_two_mem
      S.property R₁.property hzS hxS hbR1 hxR1 hxb.symm)
    have hSR2 : S = R₂ := Subtype.ext (D.decomposition.eq_of_two_mem
      S.property R₂.property hzS hyS hbR2 hyR2 hyb.symm)
    exact hR12 (hSR1.symm.trans hSR2)

/-- A degree-two endpoint of an edge part belongs to exactly one other part;
the edge and that other part already cover every vertex. -/
theorem cover_by_edge_and_one_part
    {V : Type u} [DecidableEq V] {GR : RootedGraph V}
    (D : ValidDecomposition GR)
    (hinter : ∀ P Q : D.Part, ∃ x, x ∈ (P : Finset V) ∧ x ∈ (Q : Finset V))
    (P : D.Part) {a b : V} (hab : a ≠ b) (hP : (P : Finset V) = {a, b})
    (hda : D.decomposition.partDegree a = 2) :
    ∃ Q : D.Part, Q ≠ P ∧ a ∈ (Q : Finset V) ∧ b ∉ (Q : Finset V) ∧
      ∀ x : V, x = b ∨ x ∈ (Q : Finset V) := by
  classical
  have haP : a ∈ (P : Finset V) := by simp [hP]
  have hbP : b ∈ (P : Finset V) := by simp [hP]
  have hmemP : (P : Finset V) ∈ D.partsContaining a :=
    D.decomposition.mem_partsContaining.mpr ⟨P.property, haP⟩
  have hcard : ((D.partsContaining a).erase (P : Finset V)).card = 1 := by
    rw [Finset.card_erase_of_mem hmemP]
    change D.decomposition.partDegree a - 1 = 1
    omega
  obtain ⟨Q, hQeq⟩ := Finset.card_eq_one.mp hcard
  have hQmem : Q ∈ (D.partsContaining a).erase (P : Finset V) := by rw [hQeq]; simp
  have hQne := (Finset.mem_erase.mp hQmem).1
  have hQ := D.decomposition.mem_partsContaining.mp (Finset.mem_of_mem_erase hQmem)
  let Q' : D.Part := ⟨Q, hQ.1⟩
  have hparts : ∀ T : D.Part, a ∈ (T : Finset V) → T = P ∨ T = Q' := by
    intro T haT
    by_cases hTP : T = P
    · exact Or.inl hTP
    · right
      apply Subtype.ext
      have hT : (T : Finset V) ∈ (D.partsContaining a).erase (P : Finset V) := by
        exact Finset.mem_erase.mpr
          ⟨fun h => hTP (Subtype.ext h), D.decomposition.mem_partsContaining.mpr
            ⟨T.property, haT⟩⟩
      rw [hQeq] at hT
      exact Finset.mem_singleton.mp hT
  have hbQ : b ∉ Q := by
    intro hbQ
    exact hQne (D.decomposition.eq_of_two_mem hQ.1 P.property hQ.2 hbQ haP hbP hab)
  refine ⟨Q', fun h => hQne (congrArg Subtype.val h), hQ.2, hbQ, ?_⟩
  intro x
  by_cases hxb : x = b
  · exact Or.inl hxb
  right
  by_contra hxQ
  have hxa : x ≠ a := fun h => hxQ (h.symm ▸ hQ.2)
  have hxP : x ∉ (P : Finset V) := by simp [hP, hxa, hxb]
  have htwo : 1 < (D.partsContaining x).card := two_le_partDegree D x
  obtain ⟨T, hT, U, hU, hTU⟩ := Finset.one_lt_card.mp htwo
  have hT' := D.decomposition.mem_partsContaining.mp hT
  have hU' := D.decomposition.mem_partsContaining.mp hU
  have contains_b (S : D.Part) (hxS : x ∈ (S : Finset V)) : b ∈ (S : Finset V) := by
    obtain ⟨y, hyS, hyP⟩ := hinter S P
    rw [hP] at hyP
    simp only [Finset.mem_insert, Finset.mem_singleton] at hyP
    rcases hyP with rfl | rfl
    · rcases hparts S hyS with h | h
      · exact (hxP (h ▸ hxS)).elim
      · exact (hxQ (h ▸ hxS)).elim
    · exact hyS
  exact hTU (D.decomposition.eq_of_two_mem hT'.1 hU'.1 hT'.2
    (contains_b ⟨T, hT'.1⟩ hT'.2) hU'.2 (contains_b ⟨U, hU'.1⟩ hU'.2) hxb)


/-- When one part contains every vertex except `b`, every edge from `b` has
its own two-element part. -/
theorem pair_part_outside_covering_part
    {V : Type u} [DecidableEq V] {G : SimpleGraph V}
    (D : TriangleEdgeDecomposition G)
    (hcomplete : ∀ a b : V, a ≠ b → G.Adj a b)
    (Q : D.Part) (b : V) (hbQ : b ∉ (Q : Finset V))
    (hcover : ∀ x : V, x = b ∨ x ∈ (Q : Finset V))
    {c : V} (hcQ : c ∈ (Q : Finset V)) : {b, c} ∈ D.parts := by
  classical
  have hbc : b ≠ c := fun h => hbQ (h.symm ▸ hcQ)
  let P := D.closure (hcomplete b c hbc)
  have hbP : b ∈ (P : Finset V) := D.left_mem_closure _
  have hcP : c ∈ (P : Finset V) := D.right_mem_closure _
  have hP : (P : Finset V) = {b, c} := by
    ext x
    constructor
    · intro hxP
      by_cases hxb : x = b
      · simp [hxb]
      by_cases hxc : x = c
      · simp [hxc]
      have hxQ : x ∈ (Q : Finset V) := (hcover x).resolve_left hxb
      have hPQ : (P : Finset V) = Q := D.eq_of_two_mem P.property Q.property
        hxP hcP hxQ hcQ hxc
      exact (hbQ (hPQ ▸ hbP)).elim
    · intro hx
      simp only [Finset.mem_insert, Finset.mem_singleton] at hx
      rcases hx with rfl | rfl
      · exact hbP
      · exact hcP
  rw [← hP]
  exact P.property

/-- A part covering all but one vertex forces the full near-pencil
normal form: that part, and one edge from the remaining vertex to each of
its members. -/
theorem parts_eq_pencil
    {V : Type u} [DecidableEq V] {G : SimpleGraph V}
    (D : TriangleEdgeDecomposition G)
    (hcomplete : ∀ a b : V, a ≠ b → G.Adj a b)
    (Q : D.Part) (b : V) (hbQ : b ∉ (Q : Finset V))
    (hcover : ∀ x : V, x = b ∨ x ∈ (Q : Finset V)) :
    D.parts = insert (Q : Finset V) ((Q : Finset V).image fun c => {b, c}) := by
  classical
  apply Finset.Subset.antisymm
  · intro P hP
    have hcard : 1 < P.card := by
      rcases D.card_eq_two_or_three hP with h | h <;> omega
    obtain ⟨x, hx, y, hy, hxy⟩ := Finset.one_lt_card.mp hcard
    rcases hcover x with hxb | hxQ
    · subst x
      have hyQ : y ∈ (Q : Finset V) := (hcover y).resolve_left hxy.symm
      have hpair := pair_part_outside_covering_part D hcomplete Q b hbQ hcover hyQ
      have heq : P = {b, y} := D.eq_of_two_mem hP hpair hx hy (by simp) (by simp) hxy
      exact Finset.mem_insert_of_mem (Finset.mem_image.mpr ⟨y, hyQ, heq.symm⟩)
    · rcases hcover y with hyb | hyQ
      · subst y
        have hpair := pair_part_outside_covering_part D hcomplete Q b hbQ hcover hxQ
        have heq : P = {b, x} := D.eq_of_two_mem hP hpair hy hx (by simp) (by simp)
          hxy.symm
        exact Finset.mem_insert_of_mem (Finset.mem_image.mpr ⟨x, hxQ, heq.symm⟩)
      · have heq := D.eq_of_two_mem hP Q.property hx hy hxQ hyQ hxy
        rw [heq]
        exact Finset.mem_insert_self _ _
  · intro P hP
    rcases Finset.mem_insert.mp hP with rfl | hP
    · exact Q.property
    · obtain ⟨c, hcQ, rfl⟩ := Finset.mem_image.mp hP
      exact pair_part_outside_covering_part D hcomplete Q b hbQ hcover hcQ

/-- The near-pencil with a two-element long part is `fig:g6-a`; with a
three-element long part it is `fig:g6-b`. -/
theorem incidenceGraph_iso_of_pencil
    {V : Type u} [DecidableEq V] {GR : RootedGraph V}
    (D : ValidDecomposition GR)
    (hcomplete : ∀ a b : V, a ≠ b → GR.graph.Adj a b)
    (Q : D.Part) (b : V) (hbQ : b ∉ (Q : Finset V))
    (hcover : ∀ x : V, x = b ∨ x ∈ (Q : Finset V)) :
    Nonempty (D.incidenceGraph ≃g figureG6a) ∨
      Nonempty (D.incidenceGraph ≃g figureG6b) := by
  classical
  have hpencil := parts_eq_pencil D.decomposition hcomplete Q b hbQ hcover
  rcases D.decomposition.card_eq_two_or_three Q.property with htwo | hthree
  · obtain ⟨c, d, hcd, hQ⟩ := Finset.card_eq_two.mp htwo
    have hbc : b ≠ c := by intro h; subst b; simp [hQ] at hbQ
    have hbd : b ≠ d := by intro h; subst b; simp [hQ] at hbQ
    let label : Fin 3 → V := ![b, c, d]
    have hlabel : Function.Bijective label := by
      constructor
      · intro i j hij
        fin_cases i <;> fin_cases j <;> simp_all [label]
      · intro x
        rcases hcover x with rfl | hx
        · exact ⟨0, rfl⟩
        · rw [hQ] at hx
          simp only [Finset.mem_insert, Finset.mem_singleton] at hx
          rcases hx with rfl | rfl
          · exact ⟨1, rfl⟩
          · exact ⟨2, rfl⟩
    have hparts : D.decomposition.parts = Finset.univ.image
        (fun j => (g6aPart j).map ⟨label, hlabel.1⟩) := by
      rw [hpencil, hQ]
      have hfin : (Finset.univ : Finset (Fin 3)) = {0, 1, 2} := by decide
      ext P
      simp [hfin, g6aPart, label, Finset.pair_comm]
      aesop
    exact Or.inl ⟨(incidenceGraphIsoOfLabeledParts D g6aPart g6aPart_injective
      label hlabel hparts).trans triangleIncidenceIsoCycle⟩
  · obtain ⟨c, d, e, hcd, hce, hde, hQ⟩ := Finset.card_eq_three.mp hthree
    have hbc : b ≠ c := by intro h; subst b; simp [hQ] at hbQ
    have hbd : b ≠ d := by intro h; subst b; simp [hQ] at hbQ
    have hbe : b ≠ e := by intro h; subst b; simp [hQ] at hbQ
    let label : Fin 4 → V := ![c, d, e, b]
    have hlabel : Function.Bijective label := by
      constructor
      · intro i j hij
        fin_cases i <;> fin_cases j <;> simp_all [label]
      · intro x
        rcases hcover x with rfl | hx
        · exact ⟨3, rfl⟩
        · rw [hQ] at hx
          simp only [Finset.mem_insert, Finset.mem_singleton] at hx
          rcases hx with rfl | rfl | rfl
          · exact ⟨0, rfl⟩
          · exact ⟨1, rfl⟩
          · exact ⟨2, rfl⟩
    have hparts : D.decomposition.parts = Finset.univ.image
        (fun j => (g6bPart j).map ⟨label, hlabel.1⟩) := by
      rw [hpencil, hQ]
      have hfin : (Finset.univ : Finset (Fin 4)) = {0, 1, 2, 3} := by decide
      ext P
      simp [hfin, g6bPart, label, Finset.pair_comm]
    have hmodel : tableIncidenceGraph g6bPart = figureG6b := by
      ext x y
      cases x <;> cases y <;> rfl
    exact Or.inr ⟨hmodel ▸ incidenceGraphIsoOfLabeledParts D g6bPart g6bPart_injective
      label hlabel hparts⟩

/-- A valid decomposition of a complete graph with pairwise intersecting
parts and at least one edge part has one of the two incidence graphs in
Lemma 4.12. -/
theorem incidenceGraph_iso_of_complete
    {V : Type u} [DecidableEq V] {GR : RootedGraph V}
    (D : ValidDecomposition GR)
    (hcomplete : ∀ a b : V, a ≠ b → GR.graph.Adj a b)
    (hinter : ∀ P Q : D.Part, ∃ x, x ∈ (P : Finset V) ∧ x ∈ (Q : Finset V))
    (hEdge : D.edgeParts.Nonempty) :
    Nonempty (D.incidenceGraph ≃g figureG6a) ∨
      Nonempty (D.incidenceGraph ≃g figureG6b) := by
  obtain ⟨P, hP⟩ := hEdge
  have hPmem := D.decomposition.mem_edgeParts.mp hP
  obtain ⟨a, b, hab, hPab⟩ := Finset.card_eq_two.mp hPmem.2
  let P' : D.Part := ⟨P, hPmem.1⟩
  rcases edgePart_has_partDegree_two_endpoint D hcomplete hinter P' hab hPab with ha | hb
  · obtain ⟨Q, _, _, hbQ, hcover⟩ := cover_by_edge_and_one_part D hinter P' hab hPab ha
    exact incidenceGraph_iso_of_pencil D hcomplete Q b hbQ hcover
  · have hPba : (P' : Finset V) = {b, a} := by
      change P = {b, a}
      rw [hPab, Finset.pair_comm]
    obtain ⟨Q, _, _, haQ, hcover⟩ :=
      cover_by_edge_and_one_part D hinter P' hab.symm hPba hb
    exact incidenceGraph_iso_of_pencil D hcomplete Q a haQ hcover

end SubcubicSpectralGap.Lemma4_12


==> anc/lean/SubcubicSpectralGap/Theorem2_14/Lemma4_12/Main.lean <==
import SubcubicSpectralGap.Theorem2_14.Lemma4_12.CompleteClassification

/-!
# Lemma 4.12: the tree case

A valid decomposition of the line graph of a finite tree, whose intersection
graph is a forest line graph, and which has an edge part, has incidence graph
`figureG6a` (the six-cycle) or `figureG6b` (the eight-vertex incidence graph
of the parts `abc`, `ad`, `bd`, `cd`), both defined in `Models.lean`.

The proof replaces the paper's maximum-degree cases by a common-neighbor
argument. Two nonadjacent edges of a forest have at most one common neighbor
in its line graph. A leaf of the first tree and validity then force every
edge into one star. The decomposition is consequently a pairwise-intersecting
linear space with an edge part, which must be the three-point or four-point
near-pencil. The root-pendant assumption in the paper is not needed by this
stronger proof.
-/

namespace SubcubicSpectralGap.Lemma4_12

open SimpleGraph

universe u v

/-- A strengthening of Lemma 4.12: the second graph need only be acyclic, and
no assumption about which tree edges are roots is needed. -/
theorem lemma4_12_of_isAcyclic
    {V : Type u} {W : Type v} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj] [DecidableRel F.lineGraph.Adj]
    (hF : F.IsTree) (R : Set F.edgeSet)
    (D : ValidDecomposition ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    (hEdge : D.edgeParts.Nonempty)
    (F' : SimpleGraph W) (hF' : F'.IsAcyclic)
    (hI : D.intersectionGraph ≃g F'.lineGraph) :
    Nonempty (D.incidenceGraph ≃g figureG6a) ∨
      Nonempty (D.incidenceGraph ≃g figureG6b) := by
  classical
  have hne : Nonempty F.edgeSet := by
    obtain ⟨P, hP⟩ := hEdge
    have hPcard := (D.decomposition.mem_edgeParts.mp hP).2
    obtain ⟨a, _, _, _⟩ := Finset.card_eq_two.mp hPcard
    exact ⟨a⟩
  obtain ⟨v, hv⟩ := exists_common_endpoint_of_tree_decomposition F hF R D hF' hI hne
  have hcomplete : ∀ a b : F.edgeSet, a ≠ b → F.lineGraph.Adj a b := by
    intro a b hab
    exact ⟨hab, v, hv a, hv b⟩
  have hinter : ∀ P Q : D.Part, ∃ x,
      x ∈ (P : Finset F.edgeSet) ∧ x ∈ (Q : Finset F.edgeSet) := by
    intro P Q
    exact parts_intersect_of_complete_cross D.decomposition hF' hI P Q
      (fun a _ b _ hab => hcomplete a b hab)
  exact incidenceGraph_iso_of_complete D hcomplete hinter hEdge

/-- Lemma 4.12. If both represented graphs are trees and a valid decomposition
has an edge part, its incidence graph is one of the two tree-case sporadic
graphs. This proves the paper's conclusion for arbitrary root sets, hence in
particular when roots are pendant edges. -/
theorem lemma4_12
    {V : Type u} {W : Type v} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj] [DecidableRel F.lineGraph.Adj]
    (hF : F.IsTree) (R : Set F.edgeSet)
    (D : ValidDecomposition ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    (hEdge : D.edgeParts.Nonempty)
    (F' : SimpleGraph W) (hF' : F'.IsTree)
    (hI : D.intersectionGraph ≃g F'.lineGraph) :
    Nonempty (D.incidenceGraph ≃g figureG6a) ∨
      Nonempty (D.incidenceGraph ≃g figureG6b) :=
  lemma4_12_of_isAcyclic F hF R D hEdge F' hF'.isAcyclic hI

end SubcubicSpectralGap.Lemma4_12


==> anc/lean/SubcubicSpectralGap/Theorem2_14/Lemma4_12/Models.lean <==
import SubcubicSpectralGap.Theorem2_14.Decomposition
import Mathlib.Combinatorics.SimpleGraph.Circulant
import Mathlib.Data.Fin.VecNotation

/-!
# Finite models for Lemma 4.12

`fig:g6-a` is the six-cycle. `fig:g6-b` is the incidence graph of the four
parts `abc`, `ad`, `bd`, `cd` on the vertices `a,b,c,d`.
-/

namespace SubcubicSpectralGap.Lemma4_12

open SimpleGraph

/-- `fig:g6-a`, the six-cycle. -/
def figureG6a : SimpleGraph (Fin 6) := cycleGraph 6

instance : DecidableRel figureG6a.Adj := by
  unfold figureG6a
  infer_instance

/-- The edge labels `a,b,c,d` in the four-edge star. -/
abbrev G6bLeft := Fin 4

/-- The part labels `abc,ad,bd,cd`. -/
abbrev G6bRight := Fin 4

/-- The four displayed decomposition parts of `fig:g6-b`. -/
def g6bPart : G6bRight → Finset G6bLeft :=
  ![{0, 1, 2}, {0, 3}, {1, 3}, {2, 3}]

/-- `fig:g6-b`, as a labelled incidence graph. -/
def figureG6b : SimpleGraph (G6bLeft ⊕ G6bRight) where
  Adj x y :=
    match x, y with
    | Sum.inl i, Sum.inr P => i ∈ g6bPart P
    | Sum.inr P, Sum.inl i => i ∈ g6bPart P
    | _, _ => False
  symm := ⟨by intro x y h; cases x <;> cases y <;> simp_all⟩
  loopless := ⟨by intro x h; cases x <;> simp_all⟩

instance : DecidableRel figureG6b.Adj := by
  intro x y
  cases x <;> cases y <;> simp only [figureG6b] <;> infer_instance

@[simp] theorem figureG6a_vertex_card : Fintype.card (Fin 6) = 6 := by simp

@[simp] theorem figureG6a_edge_card : figureG6a.edgeFinset.card = 6 := by decide

@[simp] theorem figureG6b_vertex_card : Fintype.card (G6bLeft ⊕ G6bRight) = 8 := by
  simp

@[simp] theorem figureG6b_edge_card : figureG6b.edgeFinset.card = 9 := by decide

@[simp] theorem figureG6b_adj_left_right_iff {i : G6bLeft} {P : G6bRight} :
    figureG6b.Adj (Sum.inl i) (Sum.inr P) ↔ i ∈ g6bPart P := Iff.rfl

@[simp] theorem figureG6b_adj_right_left_iff {i : G6bLeft} {P : G6bRight} :
    figureG6b.Adj (Sum.inr P) (Sum.inl i) ↔ i ∈ g6bPart P := Iff.rfl

@[simp] theorem not_figureG6b_adj_left_left {i j : G6bLeft} :
    ¬ figureG6b.Adj (Sum.inl i) (Sum.inl j) := by simp [figureG6b]

@[simp] theorem not_figureG6b_adj_right_right {P Q : G6bRight} :
    ¬ figureG6b.Adj (Sum.inr P) (Sum.inr Q) := by simp [figureG6b]

theorem g6bPart_injective : Function.Injective g6bPart := by decide

/-- Convert a numbering with the four displayed parts to `fig:g6-b`. -/
def incidenceGraphIsoFigureG6b
    {V : Type*} [DecidableEq V] {G : SimpleGraph V}
    (D : TriangleEdgeDecomposition G)
    (vertexEquiv : D.SupportVertex ≃ G6bLeft)
    (partEquiv : D.Part ≃ G6bRight)
    (hmem : ∀ (x : D.SupportVertex) (P : D.Part),
      (x : V) ∈ (P : Finset V) ↔ vertexEquiv x ∈ g6bPart (partEquiv P)) :
    D.incidenceGraph ≃g figureG6b where
  toEquiv := Equiv.sumCongr vertexEquiv partEquiv
  map_rel_iff' := by
    intro x y
    cases x with
    | inl v =>
      cases y with
      | inl w => simp
      | inr P => simpa using (hmem v P).symm
    | inr P =>
      cases y with
      | inl v => simpa using (hmem v P).symm
      | inr Q => simp


/-- Incidence graph of a finite table of labelled parts. -/
def tableIncidenceGraph {L R : Type*} (part : R → Finset L) : SimpleGraph (L ⊕ R) where
  Adj x y := match x, y with
    | Sum.inl i, Sum.inr j => i ∈ part j
    | Sum.inr j, Sum.inl i => i ∈ part j
    | _, _ => False
  symm := ⟨by intro x y h; cases x <;> cases y <;> simp_all⟩
  loopless := ⟨by intro x h; cases x <;> simp_all⟩

instance {L R : Type*} [DecidableEq L] (part : R → Finset L) :
    DecidableRel (tableIncidenceGraph part).Adj := by
  intro x y
  cases x <;> cases y <;> simp only [tableIncidenceGraph] <;> infer_instance

/-- The three edge parts of the triangle. -/
def g6aPart : Fin 3 → Finset (Fin 3) := ![{0, 1}, {0, 2}, {1, 2}]

theorem g6aPart_injective : Function.Injective g6aPart := by decide

/-- Number the triangle incidence graph cyclically. -/
def g6aCycleLabel : Fin 3 ⊕ Fin 3 → Fin 6
  | Sum.inl i => ![0, 2, 4] i
  | Sum.inr j => ![1, 5, 3] j

/-- The incidence graph of the three edge parts is the six-cycle. -/
noncomputable def triangleIncidenceIsoCycle : tableIncidenceGraph g6aPart ≃g figureG6a where
  toEquiv := Equiv.ofBijective g6aCycleLabel (by decide)
  map_rel_iff' := by
    intro x y
    change figureG6a.Adj (g6aCycleLabel x) (g6aCycleLabel y) ↔
      (tableIncidenceGraph g6aPart).Adj x y
    rcases x with i | i <;> rcases y with j | j <;>
      fin_cases i <;> fin_cases j <;> decide

/-- A bijective vertex numbering and the exact labelled part table determine
the incidence graph. -/
noncomputable def incidenceGraphIsoOfLabeledParts
    {V : Type*} [DecidableEq V] {GR : RootedGraph V} (D : ValidDecomposition GR)
    {n m : Nat} (part : Fin m → Finset (Fin n)) (hpart : Function.Injective part)
    (label : Fin n → V) (hlabel : Function.Bijective label)
    (hparts : D.decomposition.parts =
      Finset.univ.image (fun j => (part j).map ⟨label, hlabel.1⟩)) :
    D.incidenceGraph ≃g tableIncidenceGraph part := by
  let labelEmb : Fin n ↪ V := ⟨label, hlabel.1⟩
  let labelEquiv : Fin n ≃ V := Equiv.ofBijective label hlabel
  let toPart : Fin m → D.Part := fun j =>
    ⟨(part j).map labelEmb, by
      rw [hparts]
      exact Finset.mem_image.mpr ⟨j, Finset.mem_univ _, rfl⟩⟩
  have hToPartInj : Function.Injective toPart := by
    intro j k h
    exact hpart ((Finset.map_injective labelEmb) (congrArg Subtype.val h))
  have hToPartSurj : Function.Surjective toPart := by
    rintro ⟨P, hP⟩
    rw [hparts] at hP
    obtain ⟨j, _, hj⟩ := Finset.mem_image.mp hP
    exact ⟨j, Subtype.ext hj⟩
  let partEquiv : D.Part ≃ Fin m :=
    (Equiv.ofBijective toPart ⟨hToPartInj, hToPartSurj⟩).symm
  have hmem (x : D.decomposition.SupportVertex) (P : D.Part) :
      (x : V) ∈ (P : Finset V) ↔ labelEquiv.symm (x : V) ∈ part (partEquiv P) := by
    let j := partEquiv P
    have hP : P = toPart j :=
      (Equiv.ofBijective toPart ⟨hToPartInj, hToPartSurj⟩).apply_symm_apply P |>.symm
    rw [hP]
    have hpart : partEquiv (toPart j) = j :=
      (Equiv.ofBijective toPart ⟨hToPartInj, hToPartSurj⟩).symm_apply_apply j
    rw [hpart]
    change (x : V) ∈ (part j).map labelEmb ↔ labelEquiv.symm (x : V) ∈ part j
    constructor
    · intro hx
      obtain ⟨k, hk, hkx⟩ := Finset.mem_map.mp hx
      have hk' : labelEquiv k = (x : V) := hkx
      simpa [← hk'] using hk
    · intro hx
      exact Finset.mem_map.mpr ⟨labelEquiv.symm (x : V), hx,
        labelEquiv.apply_symm_apply (x : V)⟩
  refine {
    toEquiv := Equiv.sumCongr (D.supportVertexEquiv.symm.trans labelEquiv.symm) partEquiv
    map_rel_iff' := ?_ }
  intro x y
  rcases x with x | P <;> rcases y with y | Q
  · rfl
  · exact (hmem x Q).symm
  · exact (hmem y P).symm
  · rfl

end SubcubicSpectralGap.Lemma4_12


==> anc/lean/SubcubicSpectralGap/Theorem2_14/Lemma4_12/ProofSketch.md <==
# Lemma 4.12: alternative proof used in Lean

The formal proof avoids the paper's split by maximum degree. It proves a
slightly stronger result: the root set is arbitrary, and the second graph
need only be acyclic.

1. **Forest line graphs.** Two distinct nonadjacent edges of a forest have at
   most one common neighbor in its line graph. Two different connecting edges
   would create a triangle or a four-cycle in the forest.
2. **The first tree is a star.** Choose a leaf edge. Validity gives two parts
   through it, both inside the star at its other endpoint. Every edge in that
   star then belongs to two distinct parts inside the star. If an edge had a
   line-graph neighbor outside the star, its closure would be nonadjacent to
   a suitable cross-closure, while those two closures had two common neighbors
   in the intersection graph. Step 1 for the second forest rules this out.
   Connectedness now places every edge of the first tree in the same star.
3. **All parts intersect.** The first line graph is complete. If two parts
   were disjoint, closures of two cross-pairs would be distinct common
   neighbors of those parts in the intersection graph, again contradicting
   Step 1.
4. **An edge part has an endpoint in two parts.** Write the edge part as
   `ab`. If each endpoint lay in three parts, choose two other parts through
   `a` and two through `b`. Their intersections yield two vertices whose
   closure cannot meet `ab`, contradicting Step 3 and uniqueness of edge
   coverage.
5. **Near-pencil form.** Let `a` be the endpoint lying in exactly two parts,
   `ab` and `Q`. Every vertex other than `b` lies in `Q`: an outside vertex
   would belong to two parts both containing `b`, contradicting uniqueness.
   All remaining parts are precisely `bx` for `x` in `Q`. Since `Q` has size
   two or three, the incidence graph is the six-cycle `figureG6a` or the
   eight-vertex graph `figureG6b`.

[TreeGeometry.lean](TreeGeometry.lean) proves Steps 1–2;
[CompleteClassification.lean](CompleteClassification.lean) proves Steps 3–5
and the final labelled isomorphisms. [Models.lean](Models.lean) supplies the
two finite graphs and verifies their vertex and edge counts. [Main.lean](Main.lean)
assembles the results into `lemma4_12` and its stronger forest variant.


==> anc/lean/SubcubicSpectralGap/Theorem2_14/Lemma4_12/TreeGeometry.lean <==
import SubcubicSpectralGap.Theorem2_14.Lemma4_10
import Mathlib.Combinatorics.SimpleGraph.Acyclic

/-!
# Forest line graphs and decomposition geometry

The line graph of a forest has at most one common neighbor for each pair of
nonadjacent vertices. This excludes both diamonds and induced four-cycles.
-/

namespace SubcubicSpectralGap.Lemma4_12

open SimpleGraph

universe u v

/-- A forest contains no triangle, in a form convenient for edge geometry. -/
theorem false_of_triangle_of_acyclic
    {V : Type u} {F : SimpleGraph V} (hF : F.IsAcyclic) {a b c : V}
    (hab : F.Adj a b) (hbc : F.Adj b c) (hca : F.Adj c a) : False := by
  classical
  have hpart := TriangleEdgeDecomposition.isTrianglePart_triple hab hbc hca
  exact hF.cliqueFree (by decide : 3 ≤ 3) {a, b, c} ⟨hpart.2, hpart.1⟩

/-- A four-cycle of distinct vertices contradicts acyclicity. -/
theorem false_of_square_of_acyclic
    {V : Type u} {F : SimpleGraph V} (hF : F.IsAcyclic) {a b c d : V}
    (hab : F.Adj a b) (hbc : F.Adj b c) (hcd : F.Adj c d) (hda : F.Adj d a)
    (hac : a ≠ c) (hbd : b ≠ d) : False := by
  let p : F.Walk a c := .cons hab (.cons hbc .nil)
  let q : F.Walk a c := .cons hda.symm (.cons hcd.symm .nil)
  have hp : p.IsPath := by
    simp [p, Walk.cons_isPath_iff, hab.ne, hac, hbc.ne]
  have hq : q.IsPath := by
    simp [q, Walk.cons_isPath_iff, hda.ne.symm, hac, hcd.ne.symm]
  have heq : p = q := Subtype.mk.inj (hF.subsingleton_path a c |>.elim ⟨p, hp⟩ ⟨q, hq⟩)
  have := congrArg Walk.snd heq
  exact hbd this

/-- Two distinct, nonadjacent edges of a forest have at most one edge adjacent
to both of them in the line graph. -/
theorem lineGraph_common_neighbor_unique
    {V : Type u} {F : SimpleGraph V} (hF : F.IsAcyclic)
    {a c x y : F.edgeSet} (hac : a ≠ c) (hnac : ¬ F.lineGraph.Adj a c)
    (hax : F.lineGraph.Adj a x) (hcx : F.lineGraph.Adj c x)
    (hay : F.lineGraph.Adj a y) (hcy : F.lineGraph.Adj c y) : x = y := by
  classical
  have hdisjoint : ∀ u ∈ (a : Sym2 V), ∀ w ∈ (c : Sym2 V), u ≠ w := by
    intro u hua w hwc huw
    subst w
    exact hnac ⟨hac, u, hua, hwc⟩
  obtain ⟨p, hpa, hpx⟩ := (lineGraph_adj_iff_exists.mp hax).2
  obtain ⟨q, hqc, hqx⟩ := (lineGraph_adj_iff_exists.mp hcx).2
  obtain ⟨r, hra, hry⟩ := (lineGraph_adj_iff_exists.mp hay).2
  obtain ⟨s, hsc, hsy⟩ := (lineGraph_adj_iff_exists.mp hcy).2
  have hpq := hdisjoint p hpa q hqc
  have hps := hdisjoint p hpa s hsc
  have hrq := hdisjoint r hra q hqc
  have hrs := hdisjoint r hra s hsc
  have hx : (x : Sym2 V) = s(p, q) := (Sym2.mem_and_mem_iff hpq).mp ⟨hpx, hqx⟩
  have hy : (y : Sym2 V) = s(r, s) := (Sym2.mem_and_mem_iff hrs).mp ⟨hry, hsy⟩
  have hpqAdj : F.Adj p q := by simpa [hx] using x.property
  have hrsAdj : F.Adj r s := by simpa [hy] using y.property
  by_cases hpr : p = r
  · subst r
    by_cases hqs : q = s
    · apply Subtype.ext
      simp [hx, hy, hqs]
    · have hqsAdj : F.Adj q s := (F.adj_iff_exists_edge).mpr
        ⟨hqs, c, c.property, hqc, hsc⟩
      exact (false_of_triangle_of_acyclic hF hpqAdj hqsAdj hrsAdj.symm).elim
  · have hprAdj : F.Adj p r := (F.adj_iff_exists_edge).mpr
      ⟨hpr, a, a.property, hpa, hra⟩
    by_cases hqs : q = s
    · subst s
      exact (false_of_triangle_of_acyclic hF hprAdj hrsAdj hpqAdj.symm).elim
    · have hqsAdj : F.Adj q s := (F.adj_iff_exists_edge).mpr
        ⟨hqs, c, c.property, hqc, hsc⟩
      exact (false_of_square_of_acyclic hF hprAdj hrsAdj hqsAdj.symm hpqAdj.symm
        hps hrq).elim

/-- In a forest line graph, two distinct common neighbors force the endpoints
to coincide or to be adjacent. -/
theorem lineGraph_adj_of_two_common_neighbors
    {V : Type u} {F : SimpleGraph V} (hF : F.IsAcyclic)
    {a c x y : F.edgeSet} (hac : a ≠ c) (hxy : x ≠ y)
    (hax : F.lineGraph.Adj a x) (hcx : F.lineGraph.Adj c x)
    (hay : F.lineGraph.Adj a y) (hcy : F.lineGraph.Adj c y) :
    F.lineGraph.Adj a c := by
  by_contra hnac
  exact hxy (lineGraph_common_neighbor_unique hF hac hnac hax hcx hay hcy)

/-- The line graph of a forest is diamond-free. -/
theorem lineGraph_isDiamondFree_of_isAcyclic
    {V : Type u} {F : SimpleGraph V} (hF : F.IsAcyclic) :
    Lemma4_10.IsDiamondFree F.lineGraph := by
  rintro ⟨f⟩
  have h13 : f 1 ≠ f 3 := f.injective.ne (by decide)
  have h02 : f 0 ≠ f 2 := f.injective.ne (by decide)
  have h10 : F.lineGraph.Adj (f 1) (f 0) := f.map_rel_iff.mpr (by decide)
  have h30 : F.lineGraph.Adj (f 3) (f 0) := f.map_rel_iff.mpr (by decide)
  have h12 : F.lineGraph.Adj (f 1) (f 2) := f.map_rel_iff.mpr (by decide)
  have h32 : F.lineGraph.Adj (f 3) (f 2) := f.map_rel_iff.mpr (by decide)
  have h := lineGraph_adj_of_two_common_neighbors hF h13 h02 h10 h30 h12 h32
  have : Lemma4_10.diamondGraph.Adj 1 3 := f.map_rel_iff.mp h
  contradiction


/-- In a forest, an edge adjacent to two distinct edges at `v` must also
contain `v`; the alternative would form a triangle. -/
theorem mem_center_of_common_lineGraph_neighbor
    {V : Type u} {F : SimpleGraph V} (hF : F.IsAcyclic)
    {a b c : F.edgeSet} {v : V}
    (ha : v ∈ (a : Sym2 V)) (hb : v ∈ (b : Sym2 V)) (hab : a ≠ b)
    (hac : F.lineGraph.Adj a c) (hbc : F.lineGraph.Adj b c) :
    v ∈ (c : Sym2 V) := by
  classical
  by_contra hvc
  obtain ⟨x, hxa, hxc⟩ := (lineGraph_adj_iff_exists.mp hac).2
  obtain ⟨y, hyb, hyc⟩ := (lineGraph_adj_iff_exists.mp hbc).2
  have hxv : x ≠ v := fun h => hvc (h ▸ hxc)
  have hyv : y ≠ v := fun h => hvc (h ▸ hyc)
  have hxy : x ≠ y := by
    intro hxy
    apply hab
    apply Subtype.ext
    exact ((Sym2.mem_and_mem_iff hxv.symm).mp ⟨ha, hxa⟩).trans
      (((Sym2.mem_and_mem_iff hyv.symm).mp ⟨hb, hyb⟩).trans
        (by rw [hxy])).symm
  have hvx : F.Adj v x := F.adj_iff_exists_edge.mpr
    ⟨hxv.symm, a, a.property, ha, hxa⟩
  have hxyAdj : F.Adj x y := F.adj_iff_exists_edge.mpr
    ⟨hxy, c, c.property, hxc, hyc⟩
  have hyvAdj : F.Adj y v := F.adj_iff_exists_edge.mpr
    ⟨hyv, b, b.property, hyb, hb⟩
  exact false_of_triangle_of_acyclic hF hvx hxyAdj hyvAdj

/-- A part containing two distinct edges of a forest at `v` lies entirely in
the star at `v`. -/
theorem part_in_star_of_two_mem
    {V : Type u} [DecidableEq V] {F : SimpleGraph V} (hF : F.IsAcyclic)
    (D : TriangleEdgeDecomposition F.lineGraph) {P : D.Part}
    {a b : F.edgeSet} {v : V}
    (ha : v ∈ (a : Sym2 V)) (hb : v ∈ (b : Sym2 V)) (hab : a ≠ b)
    (haP : a ∈ (P : Finset F.edgeSet)) (hbP : b ∈ (P : Finset F.edgeSet)) :
    ∀ c ∈ (P : Finset F.edgeSet), v ∈ (c : Sym2 V) := by
  intro c hcP
  by_cases hca : c = a
  · simpa [hca] using ha
  by_cases hcb : c = b
  · simpa [hcb] using hb
  exact mem_center_of_common_lineGraph_neighbor hF ha hb hab
    (D.adj_of_mem_part P.property haP hcP (Ne.symm hca))
    (D.adj_of_mem_part P.property hbP hcP (Ne.symm hcb))

/-- A part always contains a vertex other than a specified one. -/
theorem exists_other_mem_part
    {V : Type u} [DecidableEq V] {G : SimpleGraph V}
    (D : TriangleEdgeDecomposition G) (P : D.Part) (a : V) :
    ∃ b ∈ (P : Finset V), b ≠ a := by
  have hcard : 1 < (P : Finset V).card := by
    rcases D.card_eq_two_or_three P.property with h | h <;> omega
  obtain ⟨b, hb, c, hc, hbc⟩ := Finset.one_lt_card.mp hcard
  by_cases hba : b = a
  · exact ⟨c, hc, by simpa [hba] using hbc.symm⟩
  · exact ⟨b, hb, hba⟩

/-- Parts contained in the same clique must intersect if the intersection
graph is the line graph of a forest. Two disjoint parts would have two
separate cross closures as common neighbors. -/
theorem parts_intersect_of_complete_cross
    {V : Type u} {W : Type v} [DecidableEq V] {G : SimpleGraph V}
    (D : TriangleEdgeDecomposition G) {F' : SimpleGraph W} (hF' : F'.IsAcyclic)
    (hI : D.intersectionGraph ≃g F'.lineGraph) (P Q : D.Part)
    (hcross : ∀ a ∈ (P : Finset V), ∀ b ∈ (Q : Finset V), a ≠ b → G.Adj a b) :
    ∃ a, a ∈ (P : Finset V) ∧ a ∈ (Q : Finset V) := by
  classical
  by_contra hdis
  push Not at hdis
  have hcardP : 1 < (P : Finset V).card := by
    rcases D.card_eq_two_or_three P.property with h | h <;> omega
  have hcardQ : 1 < (Q : Finset V).card := by
    rcases D.card_eq_two_or_three Q.property with h | h <;> omega
  obtain ⟨a, ha, b, hb, hab⟩ := Finset.one_lt_card.mp hcardP
  obtain ⟨c, hc, d, hd, hcd⟩ := Finset.one_lt_card.mp hcardQ
  have hpq : P ≠ Q := by
    intro h
    exact hdis a ha (h ▸ ha)
  have hac : a ≠ c := fun h => hdis a ha (h.symm ▸ hc)
  have hbd : b ≠ d := fun h => hdis b hb (h.symm ▸ hd)
  let X := D.closure (hcross a ha c hc hac)
  let Y := D.closure (hcross b hb d hd hbd)
  have haX : a ∈ (X : Finset V) := D.left_mem_closure _
  have hcX : c ∈ (X : Finset V) := D.right_mem_closure _
  have hbY : b ∈ (Y : Finset V) := D.left_mem_closure _
  have hdY : d ∈ (Y : Finset V) := D.right_mem_closure _
  have hPX : P ≠ X := fun h => hdis c (h.symm ▸ hcX) hc
  have hQX : Q ≠ X := fun h => hdis a ha (h.symm ▸ haX)
  have hPY : P ≠ Y := fun h => hdis d (h.symm ▸ hdY) hd
  have hQY : Q ≠ Y := fun h => hdis b hb (h.symm ▸ hbY)
  have hXY : X ≠ Y := by
    intro h
    have hXP : X = P := Subtype.ext
      (D.eq_of_two_mem X.property P.property haX (h.symm ▸ hbY) ha hb hab)
    exact hPX hXP.symm
  have hPXadj : D.intersectionGraph.Adj P X := ⟨hPX, a, ha, haX⟩
  have hQXadj : D.intersectionGraph.Adj Q X := ⟨hQX, c, hc, hcX⟩
  have hPYadj : D.intersectionGraph.Adj P Y := ⟨hPY, b, hb, hbY⟩
  have hQYadj : D.intersectionGraph.Adj Q Y := ⟨hQY, d, hd, hdY⟩
  have hAdj := lineGraph_adj_of_two_common_neighbors hF'
    (hI.injective.ne hpq) (hI.injective.ne hXY)
    (hI.map_rel_iff.mpr hPXadj) (hI.map_rel_iff.mpr hQXadj)
    (hI.map_rel_iff.mpr hPYadj) (hI.map_rel_iff.mpr hQYadj)
  obtain ⟨a, haP, haQ⟩ := (hI.map_rel_iff.mp hAdj).2
  exact hdis a haP haQ


/-- If a star contains two different parts through one edge, every edge of
that star lies in at least two parts contained in the star. -/
theorem two_star_parts_at_every_edge
    {V : Type u} [DecidableEq V] {F : SimpleGraph V} (hF : F.IsAcyclic)
    (D : TriangleEdgeDecomposition F.lineGraph) {v : V}
    (P Q : D.Part) (hPQ : P ≠ Q) {a : F.edgeSet}
    (haP : a ∈ (P : Finset F.edgeSet)) (haQ : a ∈ (Q : Finset F.edgeSet))
    (hP : ∀ e ∈ (P : Finset F.edgeSet), v ∈ (e : Sym2 V))
    (hQ : ∀ e ∈ (Q : Finset F.edgeSet), v ∈ (e : Sym2 V))
    (b : F.edgeSet) (hb : v ∈ (b : Sym2 V)) :
    ∃ X Y : D.Part, X ≠ Y ∧ b ∈ (X : Finset F.edgeSet) ∧
      b ∈ (Y : Finset F.edgeSet) ∧
      (∀ e ∈ (X : Finset F.edgeSet), v ∈ (e : Sym2 V)) ∧
      (∀ e ∈ (Y : Finset F.edgeSet), v ∈ (e : Sym2 V)) := by
  classical
  by_cases hba : b = a
  · subst b
    exact ⟨P, Q, hPQ, haP, haQ, hP, hQ⟩
  have hab : F.lineGraph.Adj a b := ⟨Ne.symm hba, v, hP a haP, hb⟩
  let X := D.closure hab
  have haX : a ∈ (X : Finset F.edgeSet) := D.left_mem_closure hab
  have hbX : b ∈ (X : Finset F.edgeSet) := D.right_mem_closure hab
  obtain ⟨p, hpP, hpa⟩ := exists_other_mem_part D P a
  obtain ⟨q, hqQ, hqa⟩ := exists_other_mem_part D Q a
  have houtside : ∃ x : F.edgeSet, x ∉ (X : Finset F.edgeSet) ∧ v ∈ (x : Sym2 V) := by
    by_cases hpX : p ∈ (X : Finset F.edgeSet)
    · have hPX : P = X := Subtype.ext
        (D.eq_of_two_mem P.property X.property haP hpP haX hpX hpa.symm)
      have hqX : q ∉ (X : Finset F.edgeSet) := by
        intro hqX
        have hQX : Q = X := Subtype.ext
          (D.eq_of_two_mem Q.property X.property haQ hqQ haX hqX hqa.symm)
        exact hPQ (hPX.trans hQX.symm)
      exact ⟨q, hqX, hQ q hqQ⟩
    · exact ⟨p, hpX, hP p hpP⟩
  obtain ⟨x, hxX, hx⟩ := houtside
  have hbx : b ≠ x := fun h => hxX (h ▸ hbX)
  have hbxAdj : F.lineGraph.Adj b x := ⟨hbx, v, hb, hx⟩
  let Y := D.closure hbxAdj
  have hbY : b ∈ (Y : Finset F.edgeSet) := D.left_mem_closure hbxAdj
  have hxY : x ∈ (Y : Finset F.edgeSet) := D.right_mem_closure hbxAdj
  refine ⟨X, Y, ?_, hbX, hbY, ?_, ?_⟩
  · intro h
    exact hxX (h.symm ▸ hxY)
  · exact part_in_star_of_two_mem hF D (hP a haP) hb hab.ne haX hbX
  · exact part_in_star_of_two_mem hF D hb hx hbx hbY hxY

/-- A star admitting two parts through one of its edges has no line-graph
neighbor outside the star when the intersection graph is a forest line graph. -/
theorem star_closed_of_two_parts
    {V : Type u} {W : Type v} [DecidableEq V]
    {F : SimpleGraph V} (hF : F.IsAcyclic)
    (D : TriangleEdgeDecomposition F.lineGraph) {F' : SimpleGraph W}
    (hF' : F'.IsAcyclic) (hI : D.intersectionGraph ≃g F'.lineGraph)
    {v : V} (P Q : D.Part) (hPQ : P ≠ Q) {a : F.edgeSet}
    (haP : a ∈ (P : Finset F.edgeSet)) (haQ : a ∈ (Q : Finset F.edgeSet))
    (hP : ∀ e ∈ (P : Finset F.edgeSet), v ∈ (e : Sym2 V))
    (hQ : ∀ e ∈ (Q : Finset F.edgeSet), v ∈ (e : Sym2 V))
    {b c : F.edgeSet} (hb : v ∈ (b : Sym2 V)) (hbc : F.lineGraph.Adj b c) :
    v ∈ (c : Sym2 V) := by
  classical
  by_contra hc
  obtain ⟨P, Q, hPQ, hbP, hbQ, hP, hQ⟩ :=
    two_star_parts_at_every_edge hF D P Q hPQ haP haQ hP hQ b hb
  obtain ⟨p, hpP, hpb⟩ := exists_other_mem_part D P b
  obtain ⟨q, hqQ, hqb⟩ := exists_other_mem_part D Q b
  have hpq : p ≠ q := by
    intro h
    exact hPQ (Subtype.ext (D.eq_of_two_mem P.property Q.property
      hbP hpP hbQ (h.symm ▸ hqQ) hpb.symm))
  have hpqAdj : F.lineGraph.Adj p q := ⟨hpq, v, hP p hpP, hQ q hqQ⟩
  let S := D.closure hpqAdj
  let R := D.closure hbc
  have hpS : p ∈ (S : Finset F.edgeSet) := D.left_mem_closure hpqAdj
  have hqS : q ∈ (S : Finset F.edgeSet) := D.right_mem_closure hpqAdj
  have hbR : b ∈ (R : Finset F.edgeSet) := D.left_mem_closure hbc
  have hcR : c ∈ (R : Finset F.edgeSet) := D.right_mem_closure hbc
  have hS : ∀ e ∈ (S : Finset F.edgeSet), v ∈ (e : Sym2 V) :=
    part_in_star_of_two_mem hF D (hP p hpP) (hQ q hqQ) hpq hpS hqS
  have hbS : b ∉ (S : Finset F.edgeSet) := by
    intro hbS
    have hPS : P = S := Subtype.ext (D.eq_of_two_mem P.property S.property
      hbP hpP hbS hpS hpb.symm)
    have hQS : Q = S := Subtype.ext (D.eq_of_two_mem Q.property S.property
      hbQ hqQ hbS hqS hqb.symm)
    exact hPQ (hPS.trans hQS.symm)
  have hRP : R ≠ P := fun h => hc (hP c (h ▸ hcR))
  have hRQ : R ≠ Q := fun h => hc (hQ c (h ▸ hcR))
  have hSP : S ≠ P := fun h => hbS (h.symm ▸ hbP)
  have hSQ : S ≠ Q := fun h => hbS (h.symm ▸ hbQ)
  have hRS : R ≠ S := fun h => hbS (h ▸ hbR)
  have hRPAdj : D.intersectionGraph.Adj R P := ⟨hRP, b, hbR, hbP⟩
  have hRQAdj : D.intersectionGraph.Adj R Q := ⟨hRQ, b, hbR, hbQ⟩
  have hSPAdj : D.intersectionGraph.Adj S P := ⟨hSP, p, hpS, hpP⟩
  have hSQAdj : D.intersectionGraph.Adj S Q := ⟨hSQ, q, hqS, hqQ⟩
  have hAdj := lineGraph_adj_of_two_common_neighbors hF'
    (hI.injective.ne hRS) (hI.injective.ne hPQ)
    (hI.map_rel_iff.mpr hRPAdj) (hI.map_rel_iff.mpr hSPAdj)
    (hI.map_rel_iff.mpr hRQAdj) (hI.map_rel_iff.mpr hSQAdj)
  obtain ⟨e, heR, heS⟩ := (hI.map_rel_iff.mp hAdj).2
  have hbe : b ≠ e := fun h => hbS (h.symm ▸ heS)
  have hec : e ≠ c := fun h => hc (h ▸ hS e heS)
  exact hc (mem_center_of_common_lineGraph_neighbor hF hb (hS e heS) hbe
    hbc (D.adj_of_mem_part R.property heR hcR hec))

/-- Validity supplies at least two parts through every vertex. -/
theorem two_le_partDegree
    {V : Type u} [DecidableEq V] {GR : RootedGraph V}
    (D : ValidDecomposition GR) (x : V) : 2 ≤ D.decomposition.partDegree x := by
  by_cases hx : x ∈ GR.roots
  · rw [D.root_partDegree hx]
  · rw [D.nonRoot_partDegree hx]
    decide

/-- If the line graphs on both sides of a valid decomposition come from
finite trees, all edges of the first tree share a common endpoint. -/
theorem exists_common_endpoint_of_tree_decomposition
    {V : Type u} {W : Type v} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj] [DecidableRel F.lineGraph.Adj]
    (hF : F.IsTree) (R : Set F.edgeSet)
    (D : ValidDecomposition ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    {F' : SimpleGraph W} (hF' : F'.IsAcyclic) (hI : D.intersectionGraph ≃g F'.lineGraph)
    (hne : Nonempty F.edgeSet) : ∃ v : V, ∀ e : F.edgeSet, v ∈ (e : Sym2 V) := by
  classical
  obtain ⟨e⟩ := hne
  have : Nontrivial V := by
    obtain ⟨e, he⟩ := e
    induction e using Sym2.ind with
    | h u v => exact ⟨⟨u, v, F.ne_of_adj he⟩⟩
  obtain ⟨u, hdu⟩ := hF.exists_vert_degree_one_of_nontrivial
  obtain ⟨v, huv, _⟩ := (degree_eq_one_iff_existsUnique_adj.mp hdu)
  let a : F.edgeSet := ⟨s(u, v), huv⟩
  have hparts : 1 < (D.partsContaining a).card := by
    have := two_le_partDegree D a
    exact this
  obtain ⟨P, hP, Q, hQ, hPQ⟩ := Finset.one_lt_card.mp hparts
  have hP' := D.decomposition.mem_partsContaining.mp hP
  have hQ' := D.decomposition.mem_partsContaining.mp hQ
  let P' : D.Part := ⟨P, hP'.1⟩
  let Q' : D.Part := ⟨Q, hQ'.1⟩
  have hlocal (T : D.Part) (haT : a ∈ (T : Finset F.edgeSet)) :
      ∀ e ∈ (T : Finset F.edgeSet), v ∈ (e : Sym2 V) := by
    intro e heT
    by_cases hea : e = a
    · simp [hea, a]
    · exact F.mem_other_of_lineGraph_adj_of_degree_eq_one (a := a) rfl hdu
        (D.decomposition.adj_of_mem_part T.property haT heT (Ne.symm hea))
  have hclosed : ∀ {b c : F.edgeSet}, v ∈ (b : Sym2 V) →
      F.lineGraph.Adj b c → v ∈ (c : Sym2 V) := by
    intro b c hb hbc
    exact star_closed_of_two_parts hF.isAcyclic D.decomposition hF' hI
      P' Q' (fun h => hPQ (congrArg Subtype.val h)) hP'.2 hQ'.2
      (hlocal P' hP'.2) (hlocal Q' hQ'.2) hb hbc
  have hcover : F.incidenceEdgeFinset v = Finset.univ := by
    apply Lemma4_10.edgeFinset_eq_univ_of_connected_of_lineGraph_neighbor_closed
      F hF.connected
    · exact ⟨a, by simp [SimpleGraph.incidenceEdgeFinset, a]⟩
    · intro b c hb hbc
      simp only [SimpleGraph.incidenceEdgeFinset, Finset.mem_filter, Finset.mem_univ,
        true_and] at hb ⊢
      exact hclosed hb hbc
  refine ⟨v, fun e => ?_⟩
  have he : e ∈ F.incidenceEdgeFinset v := by rw [hcover]; simp
  simpa [SimpleGraph.incidenceEdgeFinset] using he

end SubcubicSpectralGap.Lemma4_12


==> anc/lean/SubcubicSpectralGap/Theorem2_14/Lemma4_2.lean <==
import SubcubicSpectralGap.Theorem2_14.Bipartition

/-!
# Lemma 4.2: the neighborhood decomposition
-/

namespace SubcubicSpectralGap

universe u

namespace FiniteBipartition

variable {V : Type u} [Fintype V] [DecidableEq V]
  {H : SimpleGraph V} [DecidableRel H.Adj]

omit [DecidableRel H.Adj] in
/-- In girth at least six, two distinct vertices on one side of a bipartition
have at most one common neighbor on the other side. -/
theorem commonNeighbor_unique_of_six_le_girth
    (P : FiniteBipartition H) (hgirth : 6 ≤ H.girth)
    {a c : P.Left} (hac : a ≠ c) {b d : P.Right}
    (hab : H.Adj a b) (hbc : H.Adj b c)
    (had : H.Adj a d) (hdc : H.Adj d c) :
    b = d := by
  by_contra hbd
  have hac' : (a : V) ≠ (c : V) := fun h => hac (Subtype.ext h)
  have hbd' : (b : V) ≠ (d : V) := fun h => hbd (Subtype.ext h)
  have hab' : (a : V) ≠ (b : V) := P.left_ne_right a b
  have had' : (a : V) ≠ (d : V) := P.left_ne_right a d
  have hcb' : (c : V) ≠ (b : V) := P.left_ne_right c b
  have hcd' : (c : V) ≠ (d : V) := P.left_ne_right c d
  have hbc' : (b : V) ≠ (c : V) := hcb'.symm
  have hba' : (b : V) ≠ (a : V) := hab'.symm
  have hca' : (c : V) ≠ (a : V) := hac'.symm
  have hda' : (d : V) ≠ (a : V) := had'.symm
  let w : H.Walk (a : V) (a : V) :=
    .cons hab (.cons hbc (.cons hdc.symm (.cons had.symm .nil)))
  have hw : w.IsCycle := by
    rw [SimpleGraph.Walk.isCycle_iff_isPath_tail_and_le_length]
    constructor
    · apply SimpleGraph.Walk.IsPath.mk'
      simp [w, hbd', hbc', hba', hca', hcd', hda']
    · simp [w]
  have hle : H.girth ≤ 4 := by
    simpa [w] using H.girth_le_length hw
  omega

/-- The neighborhood of a right vertex, regarded as a finite set of left
vertices. -/
noncomputable def leftNeighborPart (P : FiniteBipartition H) (b : P.Right) :
    Finset P.Left :=
  (H.neighborFinset (b : V)).subtype fun v => v ∈ P.left

@[simp]
theorem mem_leftNeighborPart_iff (P : FiniteBipartition H)
    {a : P.Left} {b : P.Right} :
    a ∈ P.leftNeighborPart b <-> H.Adj b a := by
  simp [leftNeighborPart]

/-- The neighborhood part has cardinality equal to the degree of its center in
`H`. -/
theorem card_leftNeighborPart (P : FiniteBipartition H) (b : P.Right) :
    (P.leftNeighborPart b).card = H.degree (b : V) := by
  rw [leftNeighborPart, Finset.card_subtype]
  have hfilter :
      (H.neighborFinset (b : V)).filter (fun v => v ∈ P.left) =
        H.neighborFinset (b : V) := by
    apply Finset.filter_eq_self.mpr
    intro v hv
    have hbv : H.Adj b v := by simpa using hv
    have hvb : H.Adj v b := hbv.symm
    exact P.isBipartiteWith.mem_of_mem_adj' b.property hvb
  rw [hfilter, H.card_neighborFinset_eq_degree]

/-- In girth at least six and minimum degree at least two, distinct right
vertices have distinct left-neighborhood parts. -/
theorem leftNeighborPart_injective
    (P : FiniteBipartition H) (hmin : H.MinDegreeAtLeast 2)
    (hgirth : 6 ≤ H.girth) :
    Function.Injective P.leftNeighborPart := by
  intro b d hparts
  by_contra hbd
  have hcard : 1 < (P.leftNeighborPart b).card := by
    rw [P.card_leftNeighborPart]
    exact lt_of_lt_of_le Nat.one_lt_two (hmin b)
  obtain ⟨a, ha, c, hc, hac⟩ := Finset.one_lt_card.mp hcard
  have ha' : a ∈ P.leftNeighborPart d := by simpa [hparts] using ha
  have hc' : c ∈ P.leftNeighborPart d := by simpa [hparts] using hc
  exact hbd <| P.commonNeighbor_unique_of_six_le_girth hgirth hac
    ((P.mem_leftNeighborPart_iff).mp ha).symm
    ((P.mem_leftNeighborPart_iff).mp hc)
    ((P.mem_leftNeighborPart_iff).mp ha').symm
    ((P.mem_leftNeighborPart_iff).mp hc')

/-- The injective encoding of a right vertex by its neighborhood on the left. -/
noncomputable def leftNeighborPartEmbedding
    (P : FiniteBipartition H) (hmin : H.MinDegreeAtLeast 2)
    (hgirth : 6 ≤ H.girth) :
    P.Right ↪ Finset P.Left where
  toFun := P.leftNeighborPart
  inj' := P.leftNeighborPart_injective hmin hgirth

/-- The family of all neighborhoods of right vertices. -/
noncomputable def leftNeighborhoodParts
    (P : FiniteBipartition H) (hmin : H.MinDegreeAtLeast 2)
    (hgirth : 6 ≤ H.girth) : Finset (Finset P.Left) :=
  (Finset.univ : Finset P.Right).map (P.leftNeighborPartEmbedding hmin hgirth)

@[simp]
theorem mem_leftNeighborhoodParts_iff
    (P : FiniteBipartition H) (hmin : H.MinDegreeAtLeast 2)
    (hgirth : 6 ≤ H.girth) {Q : Finset P.Left} :
    Q ∈ P.leftNeighborhoodParts hmin hgirth <->
      ∃ b : P.Right, P.leftNeighborPart b = Q := by
  simp [leftNeighborhoodParts, leftNeighborPartEmbedding]

/-- Every neighborhood part is a clique in the left distance-two graph. -/
theorem leftNeighborPart_isComplete
    (P : FiniteBipartition H) (b : P.Right) :
    TriangleEdgeDecomposition.IsCompletePart P.leftDistanceTwoGraph
      (P.leftNeighborPart b) := by
  intro a ha c hc hac
  exact ⟨hac, b,
    ((P.mem_leftNeighborPart_iff).mp ha).symm,
    (P.mem_leftNeighborPart_iff).mp hc⟩

/-- In a subcubic graph of minimum degree two, every neighborhood part is an
edge part or a triangle part. -/
theorem leftNeighborPart_isPart
    (P : FiniteBipartition H) (hmin : H.MinDegreeAtLeast 2)
    (hsub : H.IsSubcubic) (b : P.Right) :
    TriangleEdgeDecomposition.IsPart P.leftDistanceTwoGraph
      (P.leftNeighborPart b) := by
  have hlo : 2 ≤ (P.leftNeighborPart b).card := by
    rw [P.card_leftNeighborPart]
    exact hmin b
  have hhi : (P.leftNeighborPart b).card ≤ 3 := by
    rw [P.card_leftNeighborPart]
    exact hsub b
  have hcard : (P.leftNeighborPart b).card = 2 ∨
      (P.leftNeighborPart b).card = 3 := by omega
  rcases hcard with hcard | hcard
  · exact Or.inl ⟨hcard, P.leftNeighborPart_isComplete b⟩
  · exact Or.inr ⟨hcard, P.leftNeighborPart_isComplete b⟩

/-- The triangle-edge decomposition of the left distance-two graph by the
neighborhoods of right vertices. -/
noncomputable def leftTriangleEdgeDecomposition
    (P : FiniteBipartition H) (hmin : H.MinDegreeAtLeast 2)
    (hsub : H.IsSubcubic) (hgirth : 6 ≤ H.girth) :
    TriangleEdgeDecomposition P.leftDistanceTwoGraph where
  parts := P.leftNeighborhoodParts hmin hgirth
  isPart_of_mem := by
    intro Q hQ
    obtain ⟨b, rfl⟩ := (P.mem_leftNeighborhoodParts_iff hmin hgirth).mp hQ
    exact P.leftNeighborPart_isPart hmin hsub b
  existsUnique_part_of_adj := by
    intro a c hac
    obtain ⟨hne, b, hab, hbc⟩ :=
      (P.leftDistanceTwoGraph_adj_iff).mp hac
    refine ⟨P.leftNeighborPart b, ?_, ?_⟩
    · exact ⟨(P.mem_leftNeighborhoodParts_iff hmin hgirth).mpr ⟨b, rfl⟩,
        (P.mem_leftNeighborPart_iff).mpr hab.symm,
        (P.mem_leftNeighborPart_iff).mpr hbc⟩
    · intro Q hQ
      obtain ⟨d, hdQ⟩ :=
        (P.mem_leftNeighborhoodParts_iff hmin hgirth).mp hQ.1
      have had : H.Adj a d := by
        exact ((P.mem_leftNeighborPart_iff).mp (hdQ ▸ hQ.2.1)).symm
      have hdc : H.Adj d c := by
        exact (P.mem_leftNeighborPart_iff).mp (hdQ ▸ hQ.2.2)
      have hbd : b = d :=
        P.commonNeighbor_unique_of_six_le_girth hgirth hne hab hbc had hdc
      simp [hdQ, hbd]

/-- The neighbors of a left vertex, regarded as a finite set of right
vertices. -/
noncomputable def rightNeighborFinset (P : FiniteBipartition H) (a : P.Left) :
    Finset P.Right :=
  (H.neighborFinset (a : V)).subtype fun v => v ∈ P.right

@[simp]
theorem mem_rightNeighborFinset_iff (P : FiniteBipartition H)
    {a : P.Left} {b : P.Right} :
    b ∈ P.rightNeighborFinset a <-> H.Adj a b := by
  simp [rightNeighborFinset]

theorem card_rightNeighborFinset (P : FiniteBipartition H) (a : P.Left) :
    (P.rightNeighborFinset a).card = H.degree (a : V) := by
  rw [rightNeighborFinset, Finset.card_subtype]
  have hfilter :
      (H.neighborFinset (a : V)).filter (fun v => v ∈ P.right) =
        H.neighborFinset (a : V) := by
    apply Finset.filter_eq_self.mpr
    intro v hv
    have hav : H.Adj a v := by simpa using hv
    exact P.isBipartiteWith.mem_of_mem_adj a.property hav
  rw [hfilter, H.card_neighborFinset_eq_degree]

/-- The ambient vertex type is canonically equivalent to the disjoint sum of
the two bipartition sides. -/
noncomputable def vertexEquivSides (P : FiniteBipartition H) :
    V ≃ P.Left ⊕ P.Right where
  toFun v := if hv : v ∈ P.left then Sum.inl ⟨v, hv⟩ else
    Sum.inr ⟨v, (P.mem_left_or_mem_right v).resolve_left hv⟩
  invFun x := match x with
    | Sum.inl a => a
    | Sum.inr b => b
  left_inv v := by
    by_cases hv : v ∈ P.left <;> simp [hv]
  right_inv x := by
    cases x with
    | inl a => simp [a.property]
    | inr b =>
        have hb : (b : V) ∉ P.left := by
          intro hleft
          exact P.not_mem_right_of_mem_left hleft b.property
        simp [hb]

/-- The graph `H` written on the disjoint sum of its two bipartition sides. -/
def sideGraph (P : FiniteBipartition H) : SimpleGraph (P.Left ⊕ P.Right) where
  Adj x y := match x, y with
    | Sum.inl a, Sum.inr b => H.Adj a b
    | Sum.inr b, Sum.inl a => H.Adj b a
    | _, _ => False
  symm := ⟨by
    intro x y h
    cases x with
    | inl a =>
        cases y with
        | inl c => exact h.elim
        | inr b => exact h.symm
    | inr b =>
        cases y with
        | inl a => exact h.symm
        | inr d => exact h.elim⟩
  loopless := ⟨by
    intro x h
    cases x <;> simp_all⟩

/-- The original graph is isomorphic to its presentation on the two sides. -/
noncomputable def sideGraphIso (P : FiniteBipartition H) :
    SimpleGraph.Iso H P.sideGraph := by
  refine RelIso.mk P.vertexEquivSides ?_
  intro u v
  by_cases hu : u ∈ P.left
  · by_cases hv : v ∈ P.left
    · have hnot : ¬ H.Adj u v := by
        intro huv
        have hvRight := P.isBipartiteWith.mem_of_mem_adj hu huv
        exact P.not_mem_right_of_mem_left hv hvRight
      simp [vertexEquivSides, sideGraph, hu, hv, hnot]
    · simp [vertexEquivSides, sideGraph, hu, hv]
  · by_cases hv : v ∈ P.left
    · simp [vertexEquivSides, sideGraph, hu, hv]
    · have huRight := (P.mem_left_or_mem_right u).resolve_left hu
      have hvRight := (P.mem_left_or_mem_right v).resolve_left hv
      have hnot : ¬ H.Adj u v := by
        intro huv
        have huLeft := P.isBipartiteWith.mem_of_mem_adj' hvRight huv
        exact hu huLeft
      simp [vertexEquivSides, sideGraph, hu, hv, hnot]

/-- Compress a walk in `H` whose endpoints lie on the left into a walk in the
left distance-two graph. Consecutive backtracking pairs are simply omitted. -/
noncomputable def compressLeftWalk (P : FiniteBipartition H) :
    {u v : V} → (p : H.Walk u v) → (hu : u ∈ P.left) → (hv : v ∈ P.left) →
      P.leftDistanceTwoGraph.Walk ⟨u, hu⟩ ⟨v, hv⟩
  | _, _, .nil, hu, hv => by
      have hproof : hu = hv := Subsingleton.elim _ _
      subst hproof
      exact .nil
  | u, v, .cons huw p, hu, hv => by
      have hwRight : _ ∈ P.right :=
        P.isBipartiteWith.mem_of_mem_adj hu huw
      cases p with
      | nil =>
          exact (P.not_mem_right_of_mem_left hv hwRight).elim
      | @cons w x _ hwx q =>
          have hxLeft : x ∈ P.left :=
            P.isBipartiteWith.mem_of_mem_adj' hwRight hwx.symm
          let r := P.compressLeftWalk q hxLeft hv
          by_cases hux : u = x
          · have hsub : (⟨x, hxLeft⟩ : P.Left) = ⟨u, hu⟩ :=
              Subtype.ext hux.symm
            exact r.copy hsub rfl
          · exact .cons ⟨fun h => hux (congrArg Subtype.val h),
                ⟨⟨_, hwRight⟩, huw, hwx⟩⟩ r
termination_by u v p _ _ => p.length

/-- The left distance-two graph is connected when `H` is connected. -/
theorem leftDistanceTwoGraph_connected (P : FiniteBipartition H)
    (hconn : H.Connected) (hmin : H.MinDegreeAtLeast 1) :
    P.leftDistanceTwoGraph.Connected := by
  obtain ⟨v⟩ := hconn.nonempty
  have hleft : Nonempty P.Left := by
    rcases P.mem_left_or_mem_right v with hv | hv
    · exact ⟨⟨v, hv⟩⟩
    · have hpos : 0 < H.degree v :=
        lt_of_lt_of_le Nat.zero_lt_one (hmin v)
      obtain ⟨w, hvw⟩ := (H.degree_pos_iff_exists_adj v).mp hpos
      have hw := P.isBipartiteWith.mem_of_mem_adj' hv hvw.symm
      exact ⟨⟨w, hw⟩⟩
  rw [SimpleGraph.connected_iff_exists_forall_reachable]
  obtain ⟨a⟩ := hleft
  refine ⟨a, fun c => ?_⟩
  obtain ⟨p⟩ := hconn (a : V) (c : V)
  exact ⟨P.compressLeftWalk p a.property c.property⟩

/-- The right distance-two graph is connected when `H` is connected. -/
theorem rightDistanceTwoGraph_connected (P : FiniteBipartition H)
    (hconn : H.Connected) (hmin : H.MinDegreeAtLeast 1) :
    P.rightDistanceTwoGraph.Connected := by
  change P.swap.leftDistanceTwoGraph.Connected
  exact P.swap.leftDistanceTwoGraph_connected hconn hmin

/-- Parts containing `a` are exactly the neighborhood parts centered at
neighbors of `a`. -/
theorem partsContaining_leftTriangleEdgeDecomposition
    (P : FiniteBipartition H) (hmin : H.MinDegreeAtLeast 2)
    (hsub : H.IsSubcubic) (hgirth : 6 ≤ H.girth) (a : P.Left) :
    (P.leftTriangleEdgeDecomposition hmin hsub hgirth).partsContaining a =
      (P.rightNeighborFinset a).map
        (P.leftNeighborPartEmbedding hmin hgirth) := by
  ext Q
  constructor
  · intro hQ
    have hQ' :=
      ((P.leftTriangleEdgeDecomposition hmin hsub hgirth).mem_partsContaining).mp hQ
    obtain ⟨b, hbQ⟩ :=
      (P.mem_leftNeighborhoodParts_iff hmin hgirth).mp hQ'.1
    apply Finset.mem_map.mpr
    refine ⟨b, ?_, ?_⟩
    · exact (P.mem_rightNeighborFinset_iff).mpr
        (((P.mem_leftNeighborPart_iff).mp (hbQ ▸ hQ'.2)).symm)
    · exact hbQ
  · intro hQ
    obtain ⟨b, hb, hbQ⟩ := Finset.mem_map.mp hQ
    apply
      ((P.leftTriangleEdgeDecomposition hmin hsub hgirth).mem_partsContaining).mpr
    refine ⟨(P.mem_leftNeighborhoodParts_iff hmin hgirth).mpr ⟨b, hbQ⟩, ?_⟩
    exact hbQ ▸ (P.mem_leftNeighborPart_iff).mpr
      ((P.mem_rightNeighborFinset_iff).mp hb).symm

/-- The number of decomposition parts containing a left vertex equals its
degree in `H`. -/
theorem partDegree_leftTriangleEdgeDecomposition
    (P : FiniteBipartition H) (hmin : H.MinDegreeAtLeast 2)
    (hsub : H.IsSubcubic) (hgirth : 6 ≤ H.girth) (a : P.Left) :
    (P.leftTriangleEdgeDecomposition hmin hsub hgirth).partDegree a =
      H.degree (a : V) := by
  rw [TriangleEdgeDecomposition.partDegree,
    P.partsContaining_leftTriangleEdgeDecomposition hmin hsub hgirth,
    Finset.card_map, P.card_rightNeighborFinset]

/-- The neighborhood decomposition is valid: vertices of degree two belong to
two parts and all other vertices belong to three parts. -/
noncomputable def leftValidDecomposition
    (P : FiniteBipartition H) (hmin : H.MinDegreeAtLeast 2)
    (hsub : H.IsSubcubic) (hgirth : 6 ≤ H.girth) :
    ValidDecomposition P.leftRootedDistanceTwoGraph where
  toTriangleEdgeDecomposition :=
    P.leftTriangleEdgeDecomposition hmin hsub hgirth
  root_partDegree := by
    intro a ha
    change (P.leftTriangleEdgeDecomposition hmin hsub hgirth).partDegree a = 2
    rw [P.partDegree_leftTriangleEdgeDecomposition hmin hsub hgirth]
    change H.degree (a : V) = 2 at ha
    exact ha
  nonRoot_partDegree := by
    intro a ha
    change (P.leftTriangleEdgeDecomposition hmin hsub hgirth).partDegree a = 3
    rw [P.partDegree_leftTriangleEdgeDecomposition hmin hsub hgirth]
    have hlo : 2 ≤ H.degree (a : V) := hmin a
    have hhi : H.degree (a : V) ≤ 3 := hsub a
    change H.degree (a : V) ≠ 2 at ha
    omega

/-- A right vertex is canonically equivalent to the decomposition part given
by its neighborhood. -/
noncomputable def rightPartEquiv
    (P : FiniteBipartition H) (hmin : H.MinDegreeAtLeast 2)
    (hsub : H.IsSubcubic) (hgirth : 6 ≤ H.girth) :
    P.Right ≃ (P.leftValidDecomposition hmin hsub hgirth).Part := by
  let f : P.Right → (P.leftValidDecomposition hmin hsub hgirth).Part :=
    fun b => ⟨P.leftNeighborPart b,
      (P.mem_leftNeighborhoodParts_iff hmin hgirth).mpr ⟨b, rfl⟩⟩
  refine Equiv.ofBijective f ⟨?_, ?_⟩
  · intro b d hbd
    apply P.leftNeighborPart_injective hmin hgirth
    exact congrArg Subtype.val hbd
  · intro Q
    obtain ⟨b, hb⟩ :=
      (P.mem_leftNeighborhoodParts_iff hmin hgirth).mp Q.property
    refine ⟨b, Subtype.ext ?_⟩
    exact hb

@[simp]
theorem rightPartEquiv_val
    (P : FiniteBipartition H) (hmin : H.MinDegreeAtLeast 2)
    (hsub : H.IsSubcubic) (hgirth : 6 ≤ H.girth) (b : P.Right) :
    ((P.rightPartEquiv hmin hsub hgirth b :
      (P.leftValidDecomposition hmin hsub hgirth).Part) : Finset P.Left) =
        P.leftNeighborPart b := by
  rfl

/-- The right distance-two graph is the intersection graph of the neighborhood
decomposition. -/
noncomputable def rightIntersectionGraphIso
    (P : FiniteBipartition H) (hmin : H.MinDegreeAtLeast 2)
    (hsub : H.IsSubcubic) (hgirth : 6 ≤ H.girth) :
    SimpleGraph.Iso P.rightDistanceTwoGraph
      (P.leftValidDecomposition hmin hsub hgirth).intersectionGraph := by
  refine RelIso.mk (P.rightPartEquiv hmin hsub hgirth) ?_
  intro b d
  constructor
  · rintro ⟨hparts, a, ha, hd⟩
    have hbd : b ≠ d := by
      intro h
      apply hparts
      exact congrArg (P.rightPartEquiv hmin hsub hgirth) h
    refine ⟨hbd, a, ?_, ?_⟩
    · exact (P.mem_leftNeighborPart_iff).mp
        (by simpa using ha)
    · exact ((P.mem_leftNeighborPart_iff).mp
        (by simpa using hd)).symm
  · rintro ⟨hbd, a, hba, had⟩
    refine ⟨(P.rightPartEquiv hmin hsub hgirth).injective.ne hbd, a, ?_, ?_⟩
    · simpa using (P.mem_leftNeighborPart_iff).mpr hba
    · simpa using (P.mem_leftNeighborPart_iff).mpr had.symm

/-- Lemma 4.2's rooted isomorphism
`G'_S ≅ I(D)_{D_{sharp 2}}`. -/
noncomputable def rightRootedIntersectionIso
    (P : FiniteBipartition H) (hmin : H.MinDegreeAtLeast 2)
    (hsub : H.IsSubcubic) (hgirth : 6 ≤ H.girth) :
    RootedGraph.Iso P.rightRootedDistanceTwoGraph
      (P.leftValidDecomposition hmin hsub hgirth).rootedIntersectionGraph where
  toGraphIso := P.rightIntersectionGraphIso hmin hsub hgirth
  map_roots := by
    intro b
    change H.degree (b : V) = 2 <->
      TriangleEdgeDecomposition.IsEdgePart P.leftDistanceTwoGraph
        (P.leftNeighborPart b)
    constructor
    · intro hb
      refine ⟨?_, P.leftNeighborPart_isComplete b⟩
      rw [P.card_leftNeighborPart]
      exact hb
    · intro hb
      rw [← P.card_leftNeighborPart]
      exact hb.1

/-- On the two bipartition sides, adjacency in `H` is exactly incidence
between a left vertex and the neighborhood part of a right vertex. -/
noncomputable def sideIncidenceGraphIso
    (P : FiniteBipartition H) (hmin : H.MinDegreeAtLeast 2)
    (hsub : H.IsSubcubic) (hgirth : 6 ≤ H.girth) :
    SimpleGraph.Iso P.sideGraph
      (P.leftValidDecomposition hmin hsub hgirth).incidenceGraph := by
  let D := P.leftValidDecomposition hmin hsub hgirth
  let e : P.Left ⊕ P.Right ≃ D.decomposition.SupportVertex ⊕ D.Part :=
    Equiv.sumCongr D.supportVertexEquiv (P.rightPartEquiv hmin hsub hgirth)
  refine RelIso.mk e ?_
  intro x y
  cases x with
  | inl a =>
      cases y with
      | inl c => simp [e, sideGraph]
      | inr b =>
          change a ∈ P.leftNeighborPart b <-> H.Adj a b
          rw [P.mem_leftNeighborPart_iff]
          exact H.adj_comm b a
  | inr b =>
      cases y with
      | inl a =>
          change a ∈ P.leftNeighborPart b <-> H.Adj b a
          exact P.mem_leftNeighborPart_iff
      | inr d => simp [e, sideGraph]

/-- Lemma 4.2's incidence-graph isomorphism. -/
noncomputable def incidenceGraphIso
    (P : FiniteBipartition H) (hmin : H.MinDegreeAtLeast 2)
    (hsub : H.IsSubcubic) (hgirth : 6 ≤ H.girth) :
    SimpleGraph.Iso H
      (P.leftValidDecomposition hmin hsub hgirth).incidenceGraph :=
  (P.sideGraphIso).trans (P.sideIncidenceGraphIso hmin hsub hgirth)

end FiniteBipartition

/-- The data asserted by Lemma 4.2 for a chosen bipartition. The two sides
carry the two rooted distance-two graphs. -/
structure Lemma4_2Witness {V : Type u} [Fintype V] [DecidableEq V]
    (H : SimpleGraph V) [DecidableRel H.Adj] (P : FiniteBipartition H) where
  leftConnected : P.leftDistanceTwoGraph.Connected
  rightConnected : P.rightDistanceTwoGraph.Connected
  decomposition : ValidDecomposition P.leftRootedDistanceTwoGraph
  rightIso : RootedGraph.Iso P.rightRootedDistanceTwoGraph
    decomposition.rootedIntersectionGraph
  incidenceIso : SimpleGraph.Iso H decomposition.incidenceGraph

/-- Lemma 4.2. A connected subcubic bipartite graph of minimum degree at
least two and girth at least six admits a valid neighborhood decomposition.
The rooted distance-two graph on the other bipartition side is its rooted
intersection graph, and the original graph is its incidence graph.

The construction itself only uses connectedness to match the paper's
description of the two side graphs as the two distance-two components. -/
theorem lemma4_2 {V : Type u} [Fintype V] [DecidableEq V]
    (H : SimpleGraph V) [DecidableRel H.Adj]
    (hconn : H.Connected) (hsub : H.IsSubcubic)
    (hmin : H.MinDegreeAtLeast 2) (hbip : H.IsBipartite)
    (hgirth : 6 ≤ H.girth) :
    ∃ P : FiniteBipartition H, Nonempty (Lemma4_2Witness H P) := by
  have hminOne : H.MinDegreeAtLeast 1 := fun v =>
    le_trans (by omega) (hmin v)
  let P := FiniteBipartition.ofIsBipartite hminOne hbip
  refine ⟨P, ⟨?_⟩⟩
  exact
    { leftConnected := P.leftDistanceTwoGraph_connected hconn hminOne
      rightConnected := P.rightDistanceTwoGraph_connected hconn hminOne
      decomposition := P.leftValidDecomposition hmin hsub hgirth
      rightIso := P.rightRootedIntersectionIso hmin hsub hgirth
      incidenceIso := P.incidenceGraphIso hmin hsub hgirth }

end SubcubicSpectralGap


==> anc/lean/SubcubicSpectralGap/Theorem2_14/Lemma4_3.lean <==
import SubcubicSpectralGap.Theorem2_14.Lemma4_3.Main

/-!
# Lemma 4.3: eliminating petals

The proof is split into `Lemma4_3/Setup.lean`, `Lemma4_3/Degree8.lean`,
and `Lemma4_3/Main.lean`. Import this module for the full lemma.
-/


==> anc/lean/SubcubicSpectralGap/Theorem2_14/Lemma4_3/Degree8.lean <==
import SubcubicSpectralGap.Theorem2_14.Lemma4_3.Setup

/-!
# The degree-eight branch of Lemma 4.3

This file isolates the connectedness argument used at the end of the
degree-eight branch.  The local decomposition argument supplies a parallel
mate for every edge occurrence at the base vertex.  Once that is known, the
set of those occurrences is closed under generalized-line-graph adjacency.
-/

namespace SubcubicSpectralGap

universe u

namespace SimpleGraph

/-- A nonempty neighbor-closed finite set in a connected finite graph is the
whole vertex set. -/
theorem finset_eq_univ_of_connected_of_neighbor_closed
    {W : Type u} [Fintype W] [DecidableEq W]
    (G : SimpleGraph W) [DecidableRel G.Adj]
    (hconn : G.Connected) {S : Finset W} (hne : S.Nonempty)
    (hclosed : forall {x y}, x ∈ S -> G.Adj x y -> y ∈ S) :
    S = Finset.univ := by
  have hwalk : forall {x y}, G.Walk x y -> x ∈ S -> y ∈ S := by
    intro x y p
    induction p with
    | nil => exact fun hx => hx
    | @cons x z y hxz p ih =>
        exact fun hx => ih (hclosed hx hxz)
  ext y
  constructor
  · exact fun _ => Finset.mem_univ y
  · intro _
    obtain ⟨x, hx⟩ := hne
    obtain ⟨p⟩ := hconn x y
    exact hwalk p hx

end SimpleGraph

namespace Lemma4_3

variable {V : Type u} [Fintype V] [DecidableEq V]
  (F : GraphWithPetals V) (R : Set (Multigraph.Edge F.graph))
  (hR : forall e, e ∈ R -> e.IsPendant)
  {base petal : V} (P : F.PetalPair base petal)
  (D : ValidDecomposition (F.rootedLineGraph R))

include hR P D

/-- If every occurrence at the base has a distinct parallel mate at that
base, the incident set is closed under generalized-line-graph adjacency. -/
theorem incidentEdgeFinset_neighbor_closed_of_parallel_mates
    (hbase : F.isPetal base = false)
    (hmate : forall e,
      e ∈ Multigraph.Edge.incidentEdgeFinset F.graph base ->
        exists f,
          f ∈ Multigraph.Edge.incidentEdgeFinset F.graph base /\
          e ≠ f /\ e.endpoints = f.endpoints) :
    forall {e z},
      e ∈ Multigraph.Edge.incidentEdgeFinset F.graph base ->
      (generalizedLineGraph F).Adj e z ->
      z ∈ Multigraph.Edge.incidentEdgeFinset F.graph base := by
  intro e z he hz
  obtain ⟨f, hf, hef, hendpoints⟩ := hmate e he
  have heBase : e.Incident base := by simpa using he
  have hzBase := F.incident_base_of_adj_of_parallel_at_nonPetalBase
    hbase heBase hef hendpoints hz
  simpa using hzBase

/-- In the degree-eight branch, Proposition 4.4 on a seven-element
restriction forces every incident occurrence to have a parallel mate. -/
theorem parallel_mates_of_base_incidence_card_eq_eight
    (hcard : (Multigraph.Edge.incidentEdgeFinset F.graph base).card = 8) :
    forall e,
      e ∈ Multigraph.Edge.incidentEdgeFinset F.graph base ->
        exists f,
          f ∈ Multigraph.Edge.incidentEdgeFinset F.graph base /\
          e ≠ f /\ e.endpoints = f.endpoints := by
  classical
  letI : DecidableRel (generalizedLineGraph F).Adj := Classical.decRel _
  intro e he
  let S := Multigraph.Edge.incidentEdgeFinset F.graph base
  let T := (((S.erase P.first).erase P.second).erase e)
  have hfirstS : P.first ∈ S := by
    simpa [S] using P.first_incident_base
  have hsecondS : P.second ∈ S := by
    simpa [S] using P.second_incident_base
  have hcard_erase_lower (A : Finset (Multigraph.Edge F.graph))
      (x : Multigraph.Edge F.graph) : A.card ≤ (A.erase x).card + 1 := by
    by_cases hx : x ∈ A
    · rw [Finset.card_erase_add_one hx]
    · rw [Finset.erase_eq_of_notMem hx]
      omega
  have hTcard : 5 ≤ T.card := by
    have h1 := hcard_erase_lower S P.first
    have h2 := hcard_erase_lower (S.erase P.first) P.second
    have h3 := hcard_erase_lower ((S.erase P.first).erase P.second) e
    change S.card = 8 at hcard
    dsimp [T]
    omega
  obtain ⟨h, hhT⟩ : T.Nonempty := Finset.card_pos.mp (by omega)
  have hhData : h ≠ e ∧ h ≠ P.second ∧ h ≠ P.first ∧ h ∈ S := by
    simpa [T] using hhT
  have hhe : h ≠ e := hhData.1
  have hhsecond : h ≠ P.second := hhData.2.1
  have hhfirst : h ≠ P.first := hhData.2.2.1
  have hhS : h ∈ S := hhData.2.2.2
  let U := S.erase h
  have hUcard : U.card = 7 := by
    rw [show U = S.erase h by rfl, Finset.card_erase_of_mem hhS]
    change S.card = 8 at hcard
    omega
  have hfirstU : P.first ∈ U := by
    exact Finset.mem_erase.mpr ⟨hhfirst.symm, hfirstS⟩
  have hsecondU : P.second ∈ U := by
    exact Finset.mem_erase.mpr ⟨hhsecond.symm, hsecondS⟩
  have heU : e ∈ U := Finset.mem_erase.mpr ⟨hhe.symm, he⟩
  have hUbase : forall x, x ∈ U -> x.Incident base := by
    intro x hx
    have hxS : x ∈ S := (Finset.mem_erase.mp hx).2
    simpa [S] using hxS
  have hpairs := parallel_pairs_eq_three_of_card_eq_seven
    F R hR P D U hUbase hUcard hfirstU hsecondU
  let eU : U := ⟨e, heU⟩
  by_cases heMatched : eU ∈ (F.parallelSubgraph U).verts
  · obtain ⟨f, hef, hendpoints⟩ := heMatched
    refine ⟨f, ?_, ?_, hendpoints⟩
    · exact (Finset.mem_erase.mp f.property).2
    · intro heq
      exact hef (Subtype.ext heq)
  · have hparallelDegree :
        (F.parallelSubgraph U).spanningCoe.degree eU = 0 := by
      simp [(F.parallelSubgraph U).degree_spanningCoe,
        SimpleGraph.Subgraph.degree_of_notMem_verts heMatched]
    have hinducedNcard : Set.ncard
        (((generalizedLineGraph F).induce (U : Set _)).neighborSet eU) = 6 := by
      have hgraph := F.induce_generalizedLineGraph_eq_delete_parallel
        U base hUbase
      have hgraph' :
          (generalizedLineGraph F).induce (U : Set _) =
            (F.parallelSubgraph U).spanningCoeᶜ :=
        hgraph.trans (F.delete_parallel_eq_compl U)
      have hneighbors := congrArg (fun G : SimpleGraph U => G.neighborSet eU) hgraph'
      have hcardNeighbors := congrArg Set.ncard hneighbors
      rw [hcardNeighbors]
      have hcomplDegree :
          (F.parallelSubgraph U).spanningCoeᶜ.degree eU = 6 := by
        rw [SimpleGraph.degree_compl, hparallelDegree]
        have htype : Fintype.card U = 7 := by simpa using hUcard
        omega
      rw [← SimpleGraph.card_neighborSet_eq_degree,
        Set.fintypeCard_eq_ncard] at hcomplDegree
      exact hcomplDegree
    have hambientNcard :
        Set.ncard ((generalizedLineGraph F).neighborSet e) ≤ 6 := by
      have hpartDegree : D.decomposition.partDegree e ≤ 3 := by
        by_cases heroot : e ∈ R
        · rw [D.root_partDegree heroot]
          omega
        · rw [D.nonRoot_partDegree heroot]
      have hbound := D.decomposition.degree_le_two_mul_partDegree e
      rw [← SimpleGraph.card_neighborSet_eq_degree,
        Set.fintypeCard_eq_ncard] at hbound
      change Set.ncard ((generalizedLineGraph F).neighborSet e) ≤
        2 * D.decomposition.partDegree e at hbound
      omega
    have hnotAdj : ¬ (generalizedLineGraph F).Adj e h := by
      intro heh
      let N : Set (Multigraph.Edge F.graph) :=
        Subtype.val '' ((generalizedLineGraph F).induce (U : Set _)).neighborSet eU
      have hNcard : Set.ncard N = 6 := by
        rw [Set.ncard_image_of_injective _ Subtype.val_injective]
        exact hinducedNcard
      have hhNotN : h ∉ N := by
        rintro ⟨x, hx, hxh⟩
        exact (Finset.mem_erase.mp x.property).1 hxh
      have hsubset : insert h N ⊆ (generalizedLineGraph F).neighborSet e := by
        intro x hx
        simp only [Set.mem_insert_iff] at hx
        rcases hx with rfl | hxN
        · exact heh
        · obtain ⟨y, hy, hyx⟩ := hxN
          change (generalizedLineGraph F).Adj e x
          rw [← hyx]
          exact hy
      have hseven : 7 ≤ Set.ncard ((generalizedLineGraph F).neighborSet e) := by
        have hle := Set.ncard_le_ncard hsubset
        rw [Set.ncard_insert_of_notMem hhNotN, hNcard] at hle
        omega
      omega
    have hhBase : h.Incident base := by simpa [S] using hhS
    have hendpoints : e.endpoints = h.endpoints := by
      by_contra hne
      exact hnotAdj
        (Multigraph.Edge.sharesSingleVertex_of_incident_of_endpoints_ne
          (by simpa [S] using he) hhBase hne)
    exact ⟨h, hhS, hhe.symm, hendpoints⟩

/-- The global conclusion of the degree-eight branch once the local
seven-vertex argument has shown that all eight occurrences pair up. -/
theorem false_of_base_incidence_card_eq_eight_of_parallel_mates
    (hconnected : (generalizedLineGraph F).Connected)
    (hRnonempty : R.Nonempty)
    (hbase : F.isPetal base = false)
    (hcard : (Multigraph.Edge.incidentEdgeFinset F.graph base).card = 8)
    (hmate : forall e,
      e ∈ Multigraph.Edge.incidentEdgeFinset F.graph base ->
        exists f,
          f ∈ Multigraph.Edge.incidentEdgeFinset F.graph base /\
          e ≠ f /\ e.endpoints = f.endpoints) : False := by
  classical
  let adjDecidable : DecidableRel (generalizedLineGraph F).Adj :=
    generalizedLineGraph.instDecidableAdj F
  letI : DecidableRel (generalizedLineGraph F).Adj := adjDecidable
  have hne :
      (Multigraph.Edge.incidentEdgeFinset F.graph base).Nonempty := by
    rw [Finset.nonempty_iff_ne_empty]
    intro hempty
    rw [hempty] at hcard
    simp at hcard
  have hclosed : forall {e z},
      e ∈ Multigraph.Edge.incidentEdgeFinset F.graph base ->
      (generalizedLineGraph F).Adj e z ->
      z ∈ Multigraph.Edge.incidentEdgeFinset F.graph base :=
    incidentEdgeFinset_neighbor_closed_of_parallel_mates
      F R hR P D hbase hmate
  have hall : Multigraph.Edge.incidentEdgeFinset F.graph base = Finset.univ :=
    SimpleGraph.finset_eq_univ_of_connected_of_neighbor_closed
      (generalizedLineGraph F) hconnected hne hclosed
  obtain ⟨r, hr⟩ := hRnonempty
  have hrBase : r ∈ Multigraph.Edge.incidentEdgeFinset F.graph base := by
    rw [hall]
    exact Finset.mem_univ r
  obtain ⟨s, hs, hrs, hendpoints⟩ := hmate r hrBase
  obtain ⟨v, hrv, hunique⟩ := hR r hr
  apply hrs
  symm
  apply hunique s
  rw [Multigraph.Edge.Incident, ← hendpoints]
  exact hrv

/-- The complete degree-eight branch of Lemma 4.3. -/
theorem false_of_base_incidence_card_eq_eight
    (hconnected : (generalizedLineGraph F).Connected)
    (hRnonempty : R.Nonempty)
    (hbase : F.isPetal base = false)
    (hcard : (Multigraph.Edge.incidentEdgeFinset F.graph base).card = 8) :
    False := by
  apply false_of_base_incidence_card_eq_eight_of_parallel_mates
    F R hR P D hconnected hRnonempty hbase hcard
  exact parallel_mates_of_base_incidence_card_eq_eight
    F R hR P D hcard

end Lemma4_3

end SubcubicSpectralGap


==> anc/lean/SubcubicSpectralGap/Theorem2_14/Lemma4_3/Main.lean <==
import SubcubicSpectralGap.Theorem2_14.Lemma4_3.Degree8

namespace SubcubicSpectralGap.Lemma4_3

universe u

variable {V : Type u} [Fintype V] [DecidableEq V]

/-- Lemma 4.3: under the two local Figure 5 exclusions, a connected graph
with petals admitting the prescribed valid decomposition has no petals. -/
theorem lemma4_3
    (F : GraphWithPetals V) (R : Set (Multigraph.Edge F.graph))
    (hR : forall e, e ∈ R -> e.IsPendant)
    (hRnonempty : R.Nonempty)
    (D : ValidDecomposition (F.rootedLineGraph R))
    (hconnected : (generalizedLineGraph F).Connected)
    (havoidF : ¬ D.rootedIntersectionGraph.ContainsFigure5Induced .f)
    (havoidG : ¬ D.rootedIntersectionGraph.ContainsFigure5Induced .g) :
    F.HasNoPetals := by
  intro petal
  by_cases hpetal : F.isPetal petal = true
  · obtain ⟨base, hbasePetal⟩ := F.petalNeighbor_exists petal hpetal
    let P := F.petalPair hbasePetal
    have hbase : F.isPetal base = false :=
      F.petalBase_not_isPetal petal base hbasePetal
    have hbounds := base_incidence_card_bounds F R hR P D
    have hcases :
        (Multigraph.Edge.incidentEdgeFinset F.graph base).card = 5 ∨
        (Multigraph.Edge.incidentEdgeFinset F.graph base).card = 6 ∨
        (Multigraph.Edge.incidentEdgeFinset F.graph base).card = 7 ∨
        (Multigraph.Edge.incidentEdgeFinset F.graph base).card = 8 := by
      omega
    rcases hcases with hfive | hsix | hseven | height
    · exact False.elim <| havoidG <|
        contains_g_of_base_incidence_card_eq_five F R hR P D hfive
    · exact False.elim <| havoidG <|
        contains_g_of_base_incidence_card_eq_six F R hR P D hbase hsix
    · exact False.elim <| havoidF <|
        contains_f_of_base_incidence_card_eq_seven F R hR P D hbase hseven
    · exact False.elim <|
        false_of_base_incidence_card_eq_eight F R hR P D
          hconnected hRnonempty hbase height
  · exact Bool.eq_false_of_not_eq_true hpetal

end SubcubicSpectralGap.Lemma4_3


==> anc/lean/SubcubicSpectralGap/Theorem2_14/Lemma4_3/Setup.lean <==
import SubcubicSpectralGap.Theorem2_14.Proposition4_4

/-!
# Lemma 4.3: excluding petals

This file formalizes the local case analysis around a petal in a generalized
line graph. Figure 5(f) and Figure 5(g) are interpreted as induced rooted
subgraphs of the rooted intersection graph of a valid decomposition.
-/

namespace SubcubicSpectralGap

universe u

namespace Multigraph.Edge

variable {V : Type u} {G : Multigraph V}

/-- Reading the multiplicity of an unordered pair through its chosen quotient
representative gives the original multiplicity. -/
theorem multiplicity_out_mk (u v : V) :
    G.edgeMultiplicity s(u, v).out.1 s(u, v).out.2 =
      G.edgeMultiplicity u v := by
  have hout : s(s(u, v).out.1, s(u, v).out.2) = s(u, v) :=
    Quot.out_eq s(u, v)
  rcases Sym2.eq_iff.mp hout with h | h
  · rw [h.1, h.2]
  · rw [h.1, h.2, G.edgeMultiplicity_comm]

/-- The edge occurrence with endpoints `u,v` and the specified copy index. -/
noncomputable def ofCopy (u v : V)
    (i : Fin (G.edgeMultiplicity u v)) : Multigraph.Edge G where
  endpoints := s(u, v)
  copy := Fin.cast (multiplicity_out_mk (G := G) u v).symm i

@[simp]
theorem endpoints_ofCopy (u v : V) (i : Fin (G.edgeMultiplicity u v)) :
    (ofCopy u v i).endpoints = s(u, v) :=
  rfl

@[simp]
theorem copy_val_ofCopy (u v : V) (i : Fin (G.edgeMultiplicity u v)) :
    (ofCopy u v i).copy.val = i.val :=
  rfl

theorem incident_left_ofCopy (u v : V)
    (i : Fin (G.edgeMultiplicity u v)) :
    (ofCopy u v i).Incident u := by
  simp [Incident, ofCopy, Sym2.mem_iff]

theorem incident_right_ofCopy (u v : V)
    (i : Fin (G.edgeMultiplicity u v)) :
    (ofCopy u v i).Incident v := by
  simp [Incident, ofCopy, Sym2.mem_iff]

theorem ofCopy_injective (u v : V) :
    Function.Injective (ofCopy (G := G) u v) := by
  intro i j hij
  have hval := congrArg (fun e : Multigraph.Edge G => e.copy.val) hij
  exact Fin.ext hval

/-- An edge occurrence certifies that its endpoint pair has positive
multiplicity. -/
theorem multiplicity_pos (e : Multigraph.Edge G) :
    0 < G.edgeMultiplicity e.endpoints.out.1 e.endpoints.out.2 := by
  exact Nat.pos_of_ne_zero fun hzero => Fin.elim0 (Fin.cast hzero e.copy)

/-- Edge occurrences with the same endpoints and copy value are equal. -/
theorem eq_of_endpoints_eq_of_copy_val_eq {e f : Multigraph.Edge G}
    (hendpoints : e.endpoints = f.endpoints)
    (hcopy : e.copy.val = f.copy.val) : e = f := by
  cases e with
  | mk ee ei =>
      cases f with
      | mk fe fi =>
          dsimp at hendpoints hcopy ⊢
          subst fe
          congr
          exact Fin.ext hcopy

end Multigraph.Edge

namespace GraphWithPetals

variable {V : Type u} [Fintype V] [DecidableEq V]

/-- The rooted generalized line graph associated to a chosen root set. -/
def rootedLineGraph (F : GraphWithPetals V)
    (R : Set (Multigraph.Edge F.graph)) :
    RootedGraph (Multigraph.Edge F.graph) where
  graph := generalizedLineGraph F
  roots := R

/-- On a selected set of edge occurrences, pair distinct parallel copies.
These are precisely the edges deleted from the complete graph to obtain the
corresponding induced generalized line graph when all occurrences share a
common endpoint. -/
def parallelSubgraph (F : GraphWithPetals V)
    (U : Finset (Multigraph.Edge F.graph)) :
    (⊤ : SimpleGraph U).Subgraph where
  verts := {x | ∃ y : U, x ≠ y ∧ x.val.endpoints = y.val.endpoints}
  Adj x y := x ≠ y ∧ x.val.endpoints = y.val.endpoints
  adj_sub := by
    intro x y hxy
    simpa using hxy.1
  edge_vert := by
    intro x y hxy
    exact ⟨y, hxy⟩
  symm := ⟨by
    intro x y hxy
    exact ⟨hxy.1.symm, hxy.2.symm⟩⟩

theorem parallelSubgraph_isMatching (F : GraphWithPetals V)
    (U : Finset (Multigraph.Edge F.graph)) :
    (F.parallelSubgraph U).IsMatching := by
  intro x hx
  obtain ⟨y, hxy, hendpoints⟩ := hx
  refine ⟨y, ⟨hxy, hendpoints⟩, ?_⟩
  intro z hxz
  have hyEndpoints : y.val.endpoints = z.val.endpoints :=
    hendpoints.symm.trans hxz.2
  apply Subtype.ext
  symm
  apply Multigraph.Edge.eq_of_endpoints_eq_of_copy_val_eq hyEndpoints
  have hbound := F.edgeMultiplicity_le_two
    x.val.endpoints.out.1 x.val.endpoints.out.2
  have hxlt : x.val.copy.val < 2 := x.val.copy.isLt.trans_le hbound
  have hylt : y.val.copy.val < 2 := by
    have hmult : F.graph.edgeMultiplicity y.val.endpoints.out.1
        y.val.endpoints.out.2 =
        F.graph.edgeMultiplicity x.val.endpoints.out.1 x.val.endpoints.out.2 := by
      rw [← hendpoints]
    exact y.val.copy.isLt.trans_eq hmult |>.trans_le hbound
  have hzlt : z.val.copy.val < 2 := by
    have hmult : F.graph.edgeMultiplicity z.val.endpoints.out.1
        z.val.endpoints.out.2 =
        F.graph.edgeMultiplicity x.val.endpoints.out.1 x.val.endpoints.out.2 := by
      rw [← hxz.2]
    exact z.val.copy.isLt.trans_eq hmult |>.trans_le hbound
  have hyne : y.val.copy.val ≠ x.val.copy.val := by
    intro hcopy
    apply hxy
    apply Subtype.ext
    exact Multigraph.Edge.eq_of_endpoints_eq_of_copy_val_eq hendpoints hcopy.symm
  have hzne : z.val.copy.val ≠ x.val.copy.val := by
    intro hcopy
    apply hxz.1.symm
    apply Subtype.ext
    exact Multigraph.Edge.eq_of_endpoints_eq_of_copy_val_eq hxz.2.symm hcopy
  omega

/-- Two distinct occurrences with the same endpoints exhaust a double edge
in a graph with petals. -/
theorem edgeMultiplicity_eq_two_of_parallel (F : GraphWithPetals V)
    {e f : Multigraph.Edge F.graph} (hef : e ≠ f)
    (hendpoints : e.endpoints = f.endpoints) :
    F.graph.edgeMultiplicity e.endpoints.out.1 e.endpoints.out.2 = 2 := by
  have hcopy : e.copy.val ≠ f.copy.val := by
    intro h
    exact hef (Multigraph.Edge.eq_of_endpoints_eq_of_copy_val_eq hendpoints h)
  have heLt := e.copy.isLt
  have hfLt := f.copy.isLt
  have hmult : F.graph.edgeMultiplicity f.endpoints.out.1 f.endpoints.out.2 =
      F.graph.edgeMultiplicity e.endpoints.out.1 e.endpoints.out.2 := by
    rw [← hendpoints]
  have hfLt' : f.copy.val <
      F.graph.edgeMultiplicity e.endpoints.out.1 e.endpoints.out.2 :=
    hfLt.trans_eq hmult
  have hupper := F.edgeMultiplicity_le_two
    e.endpoints.out.1 e.endpoints.out.2
  omega

/-- Edge occurrences through one common vertex form a complete graph with
the matching of parallel pairs deleted. -/
theorem induce_generalizedLineGraph_eq_delete_parallel
    (F : GraphWithPetals V)
    (U : Finset (Multigraph.Edge F.graph)) (base : V)
    (hU : forall e, e ∈ U -> e.Incident base) :
    (generalizedLineGraph F).induce (U : Set _) =
      (⊤ : SimpleGraph U).deleteEdges (F.parallelSubgraph U).edgeSet := by
  ext x y
  rw [SimpleGraph.deleteEdges_adj]
  change Multigraph.Edge.SharesSingleVertex x.val y.val ↔
    (⊤ : SimpleGraph U).Adj x y ∧
      s(x, y) ∉ (F.parallelSubgraph U).edgeSet
  rw [SimpleGraph.Subgraph.mem_edgeSet]
  change Multigraph.Edge.SharesSingleVertex x.val y.val ↔
    x ≠ y ∧ ¬(x ≠ y ∧ x.val.endpoints = y.val.endpoints)
  constructor
  · intro hxy
    have hne : x ≠ y := by
      intro h
      subst y
      exact (generalizedLineGraph F).loopless.irrefl x hxy
    refine ⟨hne, fun hparallel => ?_⟩
    have hfinset : x.val.endpointFinset = y.val.endpointFinset := by
      simp [Multigraph.Edge.endpointFinset, hparallel.2]
    rw [Multigraph.Edge.SharesSingleVertex, hfinset, Finset.inter_self,
      Multigraph.Edge.card_endpointFinset] at hxy
    omega
  · rintro ⟨hne, hnparallel⟩
    have hendpoints : x.val.endpoints ≠ y.val.endpoints := by
      intro h
      exact hnparallel ⟨hne, h⟩
    exact Multigraph.Edge.sharesSingleVertex_of_incident_of_endpoints_ne
      (hU x x.property) (hU y y.property) hendpoints

theorem delete_parallel_eq_compl (F : GraphWithPetals V)
    (U : Finset (Multigraph.Edge F.graph)) :
    (⊤ : SimpleGraph U).deleteEdges (F.parallelSubgraph U).edgeSet =
      (F.parallelSubgraph U).spanningCoeᶜ := by
  ext x y
  rw [SimpleGraph.deleteEdges_adj, SimpleGraph.compl_adj]
  change (x ≠ y ∧ ¬(F.parallelSubgraph U).Adj x y) ↔
    (x ≠ y ∧ ¬(F.parallelSubgraph U).Adj x y)
  rfl

/-- The two edge occurrences making up a specified petal. -/
structure PetalPair (F : GraphWithPetals V) (base petal : V) where
  first : Multigraph.Edge F.graph
  second : Multigraph.Edge F.graph
  first_ne_second : first ≠ second
  first_endpoints : first.endpoints = s(base, petal)
  second_endpoints : second.endpoints = s(base, petal)
  incident_petal_iff : forall e : Multigraph.Edge F.graph,
    e.Incident petal <-> e = first ∨ e = second

/-- A petal vertex canonically supplies its two parallel edge occurrences. -/
noncomputable def petalPair (F : GraphWithPetals V) {base petal : V}
    (hpetal : F.petalNeighbor petal = some base) : F.PetalPair base petal := by
  classical
  have hspec := F.petal_spec petal base hpetal
  have hmult : F.graph.edgeMultiplicity base petal = 2 := hspec.2.1
  let i₀ : Fin (F.graph.edgeMultiplicity base petal) := ⟨0, by omega⟩
  let i₁ : Fin (F.graph.edgeMultiplicity base petal) := ⟨1, by omega⟩
  let a := Multigraph.Edge.ofCopy (G := F.graph) base petal i₀
  let b := Multigraph.Edge.ofCopy (G := F.graph) base petal i₁
  refine
    { first := a
      second := b
      first_ne_second := ?_
      first_endpoints := by simp [a]
      second_endpoints := by simp [b]
      incident_petal_iff := ?_ }
  · intro hab
    have hi := Multigraph.Edge.ofCopy_injective (G := F.graph) base petal hab
    have := congrArg Fin.val hi
    simp [i₀, i₁] at this
  · intro e
    constructor
    · intro he
      let other := Sym2.Mem.other he
      have heEndpoints : e.endpoints = s(petal, other) :=
        (Sym2.other_spec he).symm
      have hother_ne : other ≠ petal := Sym2.other_ne e.not_isDiag he
      have hpos : 0 < F.graph.edgeMultiplicity petal other := by
        have hout := Multigraph.Edge.multiplicity_pos e
        rw [heEndpoints] at hout
        simpa [Multigraph.Edge.multiplicity_out_mk] using hout
      have hother : other = base := by
        by_contra hne
        have hzero := hspec.2.2.2 other hne hother_ne
        rw [hzero] at hpos
        omega
      have hendpoints : e.endpoints = s(base, petal) := by
        rw [heEndpoints, hother, Sym2.eq_swap]
      have hcopy_lt : e.copy.val < 2 := by
        have hout :
            F.graph.edgeMultiplicity e.endpoints.out.1 e.endpoints.out.2 =
              F.graph.edgeMultiplicity base petal := by
          rw [hendpoints]
          exact Multigraph.Edge.multiplicity_out_mk (G := F.graph) base petal
        calc
          e.copy.val <
              F.graph.edgeMultiplicity e.endpoints.out.1 e.endpoints.out.2 :=
            e.copy.isLt
          _ = F.graph.edgeMultiplicity base petal := hout
          _ = 2 := hmult
      have hcopy : e.copy.val = 0 ∨ e.copy.val = 1 := by omega
      rcases hcopy with hzero | hone
      · left
        apply Multigraph.Edge.eq_of_endpoints_eq_of_copy_val_eq hendpoints
        simp [a, i₀, hzero]
      · right
        apply Multigraph.Edge.eq_of_endpoints_eq_of_copy_val_eq hendpoints
        simp [b, i₁, hone]
    · rintro (rfl | rfl)
      · exact Multigraph.Edge.incident_right_ofCopy _ _ _
      · exact Multigraph.Edge.incident_right_ofCopy _ _ _

namespace PetalPair

variable {F : GraphWithPetals V} {base petal : V}
    (P : F.PetalPair base petal)

theorem first_incident_base : P.first.Incident base := by
  rw [Multigraph.Edge.Incident, P.first_endpoints]
  simp [Sym2.mem_iff]

theorem first_incident_petal : P.first.Incident petal := by
  rw [Multigraph.Edge.Incident, P.first_endpoints]
  simp [Sym2.mem_iff]

theorem second_incident_base : P.second.Incident base := by
  rw [Multigraph.Edge.Incident, P.second_endpoints]
  simp [Sym2.mem_iff]

theorem second_incident_petal : P.second.Incident petal := by
  rw [Multigraph.Edge.Incident, P.second_endpoints]
  simp [Sym2.mem_iff]

theorem not_adj_first_second :
    ¬ (generalizedLineGraph F).Adj P.first P.second := by
  simp only [generalizedLineGraph, Multigraph.Edge.SharesSingleVertex]
  have heq : P.first.endpointFinset = P.second.endpointFinset := by
    simp [Multigraph.Edge.endpointFinset, P.first_endpoints, P.second_endpoints]
  rw [heq, Finset.inter_self, Multigraph.Edge.card_endpointFinset]
  omega

theorem endpoints_ne_first_of_incident_base_of_ne
    {e : Multigraph.Edge F.graph} (he : e.Incident base)
    (hea : e ≠ P.first) (heb : e ≠ P.second) :
    e.endpoints ≠ P.first.endpoints := by
  intro hendpoints
  have hePetal : e.Incident petal := by
    rw [Multigraph.Edge.Incident, hendpoints, P.first_endpoints]
    simp [Sym2.mem_iff]
  rcases (P.incident_petal_iff e).mp hePetal with rfl | rfl
  · exact hea rfl
  · exact heb rfl

theorem adj_first_of_incident_base_of_ne
    {e : Multigraph.Edge F.graph} (he : e.Incident base)
    (hea : e ≠ P.first) (heb : e ≠ P.second) :
    (generalizedLineGraph F).Adj P.first e := by
  exact Multigraph.Edge.sharesSingleVertex_of_incident_of_endpoints_ne
    P.first_incident_base he
    (P.endpoints_ne_first_of_incident_base_of_ne he hea heb).symm

theorem incident_base_of_adj_first
    {e : Multigraph.Edge F.graph}
    (he : (generalizedLineGraph F).Adj P.first e) :
    e.Incident base := by
  have hinter :
      (P.first.endpointFinset ∩ e.endpointFinset).card = 1 := he
  have hpos : 0 < (P.first.endpointFinset ∩ e.endpointFinset).card := by omega
  obtain ⟨x, hx⟩ := Finset.card_pos.mp hpos
  have hx' := Finset.mem_inter.mp hx
  have hxEndpoints : x = base ∨ x = petal := by
    have : x ∈ s(base, petal) := by
      simpa [Multigraph.Edge.endpointFinset, P.first_endpoints] using hx'.1
    simpa [Sym2.mem_iff] using this
  rcases hxEndpoints with hxbase | hxpetal
  · exact (Multigraph.Edge.incident_iff_mem_endpointFinset e base).mpr
      (by simpa [hxbase] using hx'.2)
  · have hePetal : e.Incident petal :=
      (Multigraph.Edge.incident_iff_mem_endpointFinset e petal).mpr
        (by simpa [hxpetal] using hx'.2)
    rcases (P.incident_petal_iff e).mp hePetal with rfl | rfl
    · exact False.elim (he.ne rfl)
    · exact False.elim (P.not_adj_first_second he)

/-- The neighbors of the first petal copy are exactly the other edge
occurrences at the base vertex. -/
theorem neighborFinset_first
    [adjDecidable : DecidableRel (generalizedLineGraph F).Adj] :
    (generalizedLineGraph F).neighborFinset P.first =
      ((Multigraph.Edge.incidentEdgeFinset F.graph base).erase P.first).erase P.second := by
  classical
  ext e
  simp only [SimpleGraph.mem_neighborFinset,
    Multigraph.Edge.mem_incidentEdgeFinset, Finset.mem_erase]
  constructor
  · intro he
    have hsecond : e ≠ P.second := by
      intro h
      subst e
      exact P.not_adj_first_second he
    exact ⟨hsecond, he.ne.symm, P.incident_base_of_adj_first he⟩
  · rintro ⟨hsecond, hfirst, hbase⟩
    exact P.adj_first_of_incident_base_of_ne hbase hfirst hsecond

theorem degree_first
    [adjDecidable : DecidableRel (generalizedLineGraph F).Adj] :
    (generalizedLineGraph F).degree P.first + 2 =
      (Multigraph.Edge.incidentEdgeFinset F.graph base).card := by
  classical
  rw [← (generalizedLineGraph F).card_neighborFinset_eq_degree,
    P.neighborFinset_first]
  have hfirst : P.first ∈
      Multigraph.Edge.incidentEdgeFinset F.graph base := by
    simpa using P.first_incident_base
  have hsecond : P.second ∈
      Multigraph.Edge.incidentEdgeFinset F.graph base := by
    simpa using P.second_incident_base
  have hbase_card_pos : 0 <
      (Multigraph.Edge.incidentEdgeFinset F.graph base).card :=
    Finset.card_pos.mpr ⟨P.first, hfirst⟩
  have hsecond' : P.second ∈
      (Multigraph.Edge.incidentEdgeFinset F.graph base).erase P.first := by
    exact Finset.mem_erase.mpr ⟨P.first_ne_second.symm, hsecond⟩
  have hcard_pos : 0 <
      ((Multigraph.Edge.incidentEdgeFinset F.graph base).erase P.first).card :=
    Finset.card_pos.mpr ⟨P.second, hsecond'⟩
  have htwo : 2 ≤
      (Multigraph.Edge.incidentEdgeFinset F.graph base).card := by
    have herase := Finset.card_erase_of_mem hfirst
    omega
  rw [Finset.card_erase_of_mem hsecond', Finset.card_erase_of_mem hfirst]
  omega

theorem card_neighborFinset_first_add_two
    [adjDecidable : DecidableRel (generalizedLineGraph F).Adj] :
    ((generalizedLineGraph F).neighborFinset P.first).card + 2 =
      (Multigraph.Edge.incidentEdgeFinset F.graph base).card := by
  rw [P.neighborFinset_first (adjDecidable := adjDecidable)]
  have hfirst : P.first ∈
      Multigraph.Edge.incidentEdgeFinset F.graph base := by
    simpa using P.first_incident_base
  have hsecond : P.second ∈
      Multigraph.Edge.incidentEdgeFinset F.graph base := by
    simpa using P.second_incident_base
  have hsecond' : P.second ∈
      (Multigraph.Edge.incidentEdgeFinset F.graph base).erase P.first :=
    Finset.mem_erase.mpr ⟨P.first_ne_second.symm, hsecond⟩
  have htwo : 2 ≤
      (Multigraph.Edge.incidentEdgeFinset F.graph base).card := by
    have hpos : 0 <
        ((Multigraph.Edge.incidentEdgeFinset F.graph base).erase P.first).card :=
      Finset.card_pos.mpr ⟨P.second, hsecond'⟩
    have herase := Finset.card_erase_of_mem hfirst
    omega
  rw [Finset.card_erase_of_mem hsecond', Finset.card_erase_of_mem hfirst]
  omega

theorem not_isPendant_first : ¬ P.first.IsPendant := by
  rintro ⟨v, hv, hunique⟩
  have hvEndpoints : v = base ∨ v = petal := by
    rw [Multigraph.Edge.Incident, P.first_endpoints, Sym2.mem_iff] at hv
    exact hv
  apply P.first_ne_second
  symm
  apply hunique P.second
  rcases hvEndpoints with rfl | rfl
  · exact P.second_incident_base
  · exact P.second_incident_petal

theorem not_isPendant_second : ¬ P.second.IsPendant := by
  rintro ⟨v, hv, hunique⟩
  have hvEndpoints : v = base ∨ v = petal := by
    rw [Multigraph.Edge.Incident, P.second_endpoints, Sym2.mem_iff] at hv
    exact hv
  apply P.first_ne_second
  apply hunique P.first
  rcases hvEndpoints with rfl | rfl
  · exact P.first_incident_base
  · exact P.first_incident_petal

/-- The same petal pair with its two parallel copies exchanged. -/
def swap : F.PetalPair base petal where
  first := P.second
  second := P.first
  first_ne_second := P.first_ne_second.symm
  first_endpoints := P.second_endpoints
  second_endpoints := P.first_endpoints
  incident_petal_iff := fun e => by
    rw [P.incident_petal_iff]
    exact or_comm

theorem degree_second
    [adjDecidable : DecidableRel (generalizedLineGraph F).Adj] :
    (generalizedLineGraph F).degree P.second + 2 =
      (Multigraph.Edge.incidentEdgeFinset F.graph base).card :=
  P.swap.degree_first

end PetalPair

/-- At a non-petal base, two parallel occurrences form a petal. Consequently
every generalized-line-graph neighbor of either occurrence is incident with
the base. -/
theorem incident_base_of_adj_of_parallel_at_nonPetalBase
    (F : GraphWithPetals V) {base : V}
    (hbase : F.isPetal base = false)
    {e f z : Multigraph.Edge F.graph}
    (heBase : e.Incident base) (hef : e ≠ f)
    (hendpoints : e.endpoints = f.endpoints)
    (hez : (generalizedLineGraph F).Adj e z) :
    z.Incident base := by
  classical
  let other := Sym2.Mem.other heBase
  have heEndpoints : e.endpoints = s(base, other) :=
    (Sym2.other_spec heBase).symm
  have hotherNe : other ≠ base :=
    Sym2.other_ne e.not_isDiag heBase
  have hmultOut := F.edgeMultiplicity_eq_two_of_parallel hef hendpoints
  have hmult : F.graph.edgeMultiplicity base other = 2 := by
    rw [heEndpoints] at hmultOut
    simpa [Multigraph.Edge.multiplicity_out_mk] using hmultOut
  have hotherPetal : F.isPetal other = true := by
    by_contra h
    have hotherFalse : F.isPetal other = false :=
      Bool.eq_false_of_not_eq_true h
    have hle := F.nonPetalMultiplicity_le_one base other hbase hotherFalse
    omega
  obtain ⟨b, hb⟩ := F.petalNeighbor_exists other hotherPetal
  have hspec := F.petal_spec other b hb
  have hbbase : b = base := by
    by_contra hne
    have hzero := hspec.2.2.2 base (fun h => hne h.symm) hotherNe.symm
    rw [F.graph.edgeMultiplicity_comm, hmult] at hzero
    omega
  have hb' : F.petalNeighbor other = some base := by
    simpa [hbbase] using hb
  let Q := F.petalPair hb'
  have heOther : e.Incident other := by
    rw [Multigraph.Edge.Incident, heEndpoints]
    simp [Sym2.mem_iff]
  rcases (Q.incident_petal_iff e).mp heOther with he | he
  · apply Q.incident_base_of_adj_first
    simpa [he] using hez
  · apply Q.swap.incident_base_of_adj_first
    simpa [he, GraphWithPetals.PetalPair.swap] using hez

end GraphWithPetals

namespace RootedGraph

/-- A rooted simple graph contains a Figure 5 obstruction as an induced
rooted subgraph. The Figure 5 data are shared with the distance-two
multigraph development; here all multiplicities must be `0` or `1`. -/
def ContainsFigure5Induced {V : Type u} [DecidableEq V]
    (P : Figure5Obstruction) (GR : RootedGraph V) : Prop :=
  exists f : Fin P.vertexCount -> V,
    Function.Injective f /\
    (forall i j, GR.graph.Adj (f i) (f j) <->
      P.edgeMultiplicity i j = 1) /\
    (forall i, match P.rootRequirement i with
      | .root => f i ∈ GR.roots
      | .nonRoot => f i ∉ GR.roots
      | .arbitrary => True)

/-- The three-vertex induced path of Figure 5(g), with all vertices rooted. -/
theorem containsFigure5_g_of_path {V : Type u} [DecidableEq V]
    {GR : RootedGraph V} {a b c : V}
    (hab : GR.graph.Adj a b) (hbc : GR.graph.Adj b c)
    (hac : ¬ GR.graph.Adj a c) (hacne : a ≠ c)
    (ha : a ∈ GR.roots) (hb : b ∈ GR.roots) (hc : c ∈ GR.roots) :
    GR.ContainsFigure5Induced .g := by
  have habne := hab.ne
  have hbcne := hbc.ne
  have hba := hab.symm
  have hcb := hbc.symm
  let f : Fin Figure5Obstruction.g.vertexCount → V := fun i =>
    if i.val = 0 then b else if i.val = 1 then a else c
  refine ⟨f, ?_, ?_, ?_⟩
  · intro i j hij
    fin_cases i <;> fin_cases j <;>
      simp [f, habne, habne.symm, hbcne, hbcne.symm, hacne, hacne.symm] at hij ⊢
  · intro i j
    fin_cases i <;> fin_cases j <;>
      simp [f, Figure5Obstruction.edgeMultiplicity, hab, hba, hbc, hcb, hac,
        GR.graph.adj_comm]
  · intro i
    fin_cases i <;>
      simp [f, Figure5Obstruction.rootRequirement, ha, hb, hc]

/-- The induced four-cycle of Figure 5(f), with its designated root and
non-roots. -/
theorem containsFigure5_f_of_cycle {V : Type u} [DecidableEq V]
    {GR : RootedGraph V} {a b c d : V}
    (hab : GR.graph.Adj a b) (hbc : GR.graph.Adj b c)
    (hcd : GR.graph.Adj c d) (hda : GR.graph.Adj d a)
    (hac : ¬ GR.graph.Adj a c) (hbd : ¬ GR.graph.Adj b d)
    (hacne : a ≠ c) (hbdne : b ≠ d)
    (hb : b ∈ GR.roots) (hc : c ∉ GR.roots) (hd : d ∉ GR.roots) :
    GR.ContainsFigure5Induced .f := by
  have habne := hab.ne
  have hbcne := hbc.ne
  have hcdne := hcd.ne
  have hdane := hda.ne
  have hba := hab.symm
  have hcb := hbc.symm
  have hdc := hcd.symm
  have had := hda.symm
  let f : Fin Figure5Obstruction.f.vertexCount → V := fun i =>
    if i.val = 0 then a else if i.val = 1 then b else
      if i.val = 2 then c else d
  refine ⟨f, ?_, ?_, ?_⟩
  · intro i j hij
    fin_cases i <;> fin_cases j <;>
      simp [f, habne, habne.symm, hbcne, hbcne.symm, hcdne, hcdne.symm,
        hdane, hdane.symm, hacne, hacne.symm, hbdne, hbdne.symm] at hij ⊢
  · intro i j
    fin_cases i <;> fin_cases j <;>
      simp [f, Figure5Obstruction.edgeMultiplicity, hab, hba, hbc, hcb,
        hcd, hdc, hda, had,
        hac, hbd, GR.graph.adj_comm]
  · intro i
    fin_cases i <;>
      simp [f, Figure5Obstruction.rootRequirement, hb, hc, hd]

end RootedGraph

namespace Lemma4_3

variable {V : Type u} [Fintype V] [DecidableEq V]
  (F : GraphWithPetals V) (R : Set (Multigraph.Edge F.graph))
  (hR : forall e, e ∈ R -> e.IsPendant)
  {base petal : V} (P : F.PetalPair base petal)
  (D : ValidDecomposition (F.rootedLineGraph R))

include hR P D

/-- Proposition 4.4 applied to edge occurrences selected at one base
vertex: if six or seven selected occurrences retain part-degree three, then
they contain exactly three parallel pairs. -/
theorem parallel_pairs_eq_three
    (U : Finset (Multigraph.Edge F.graph))
    (hU : forall e, e ∈ U -> e.Incident base)
    (hcard : U.card = 6 ∨ U.card = 7)
    (hnonempty : 0 < (F.parallelSubgraph U).edgeSet.ncard)
    (hpartDegree : forall x : U,
      (D.decomposition.restrict U).partDegree x = 3) :
    (F.parallelSubgraph U).edgeSet.ncard = 3 := by
  classical
  letI : DecidableRel
      ((F.rootedLineGraph R).graph.induce (U : Set _)).Adj :=
    Classical.decRel _
  apply proposition4_4 (F.parallelSubgraph U)
    (F.parallelSubgraph_isMatching U)
    (F.induce_generalizedLineGraph_eq_delete_parallel U base hU)
    (D.decomposition.restrict U)
  · simpa using hcard
  · exact hnonempty
  · exact hpartDegree

/-- Five selected neighbors force all three decomposition parts at a vertex
to survive restriction. -/
theorem restrict_partDegree_eq_three_of_five_le_degree
    (U : Finset (Multigraph.Edge F.graph)) (x : U)
    [DecidableRel ((F.rootedLineGraph R).graph.induce (U : Set _)).Adj]
    (hdegree : 5 ≤
      ((F.rootedLineGraph R).graph.induce (U : Set _)).degree x) :
    (D.decomposition.restrict U).partDegree x = 3 := by
  classical
  have hlocal := (D.decomposition.restrict U).degree_le_two_mul_partDegree x
  have hrestrict := D.decomposition.restrict_partDegree_le x
  have hambient : D.decomposition.partDegree (x : Multigraph.Edge F.graph) ≤ 3 := by
    by_cases hx : (x : Multigraph.Edge F.graph) ∈ R
    · rw [D.root_partDegree hx]
      omega
    · rw [D.nonRoot_partDegree hx]
  omega

theorem five_le_induced_degree_of_card_eq_seven
    (U : Finset (Multigraph.Edge F.graph))
    (hU : forall e, e ∈ U -> e.Incident base)
    (hcard : U.card = 7) (x : U) :
    5 ≤ Set.ncard (((generalizedLineGraph F).induce (U : Set _)).neighborSet x) := by
  classical
  have hgraph := F.induce_generalizedLineGraph_eq_delete_parallel U base hU
  rw [hgraph, F.delete_parallel_eq_compl U]
  have hmatching := F.parallelSubgraph_isMatching U
  have hmatchingDegree :=
    (SimpleGraph.Subgraph.isMatching_iff_forall_degree).mp hmatching
  have hdeg : (F.parallelSubgraph U).spanningCoe.degree x ≤ 1 := by
    by_cases hx : x ∈ (F.parallelSubgraph U).verts
    · rw [(F.parallelSubgraph U).degree_spanningCoe,
        hmatchingDegree x hx]
    · simp [(F.parallelSubgraph U).degree_spanningCoe,
        SimpleGraph.Subgraph.degree_of_notMem_verts hx]
  have htype : Fintype.card U = 7 := by simpa using hcard
  have hcomplDegree : 5 ≤
      (F.parallelSubgraph U).spanningCoeᶜ.degree x := by
    rw [SimpleGraph.degree_compl]
    omega
  rw [← SimpleGraph.card_neighborSet_eq_degree] at hcomplDegree
  rw [Set.fintypeCard_eq_ncard] at hcomplDegree
  exact hcomplDegree

/-- For seven selected occurrences at the petal base, the matching of
parallel pairs has exactly three edges. -/
theorem parallel_pairs_eq_three_of_card_eq_seven
    (U : Finset (Multigraph.Edge F.graph))
    (hU : forall e, e ∈ U -> e.Incident base)
    (hcard : U.card = 7)
    (hfirst : P.first ∈ U) (hsecond : P.second ∈ U) :
    (F.parallelSubgraph U).edgeSet.ncard = 3 := by
  classical
  letI : DecidableRel
      ((F.rootedLineGraph R).graph.induce (U : Set _)).Adj :=
    Classical.decRel _
  let a : U := ⟨P.first, hfirst⟩
  let b : U := ⟨P.second, hsecond⟩
  have hab : (F.parallelSubgraph U).Adj a b := by
    refine ⟨?_, ?_⟩
    · intro h
      exact P.first_ne_second (congrArg Subtype.val h)
    · exact P.first_endpoints.trans P.second_endpoints.symm
  have hnonempty : 0 < (F.parallelSubgraph U).edgeSet.ncard := by
    rw [Set.ncard_pos]
    exact ⟨s(a, b), hab⟩
  apply parallel_pairs_eq_three F R hR P D U hU (Or.inr hcard)
    hnonempty
  intro x
  have hncard := five_le_induced_degree_of_card_eq_seven
    F R hR P D U hU hcard x
  have hdegree : 5 ≤
      ((F.rootedLineGraph R).graph.induce (U : Set _)).degree x := by
    rw [← SimpleGraph.card_neighborSet_eq_degree,
      Set.fintypeCard_eq_ncard]
    exact hncard
  exact restrict_partDegree_eq_three_of_five_le_degree
    F R hR P D U x hdegree

/-- Restricting to all six occurrences at a non-petal base preserves
part-degree three, including at the vertices lying in parallel pairs. -/
theorem full_six_restrict_partDegree_eq_three
    (U : Finset (Multigraph.Edge F.graph))
    (hfull : U = Multigraph.Edge.incidentEdgeFinset F.graph base)
    (hbase : F.isPetal base = false) (hcard : U.card = 6)
    (x : U) :
    (D.decomposition.restrict U).partDegree x = 3 := by
  classical
  letI : DecidableRel
      ((F.rootedLineGraph R).graph.induce (U : Set _)).Adj :=
    Classical.decRel _
  have hxBase : x.val.Incident base := by
    have hsubset : U ⊆ Multigraph.Edge.incidentEdgeFinset F.graph base := by
      rw [hfull]
    simpa using hsubset x.property
  by_cases hxMatched : x ∈ (F.parallelSubgraph U).verts
  · obtain ⟨y, hxy, hparallel⟩ := hxMatched
    have hxNonRoot : x.val ∉ R := by
      intro hxRoot
      obtain ⟨v, hxv, hunique⟩ := hR x.val hxRoot
      apply hxy
      apply Subtype.ext
      symm
      apply hunique y.val
      rw [Multigraph.Edge.Incident, ← hparallel]
      exact hxv
    have hambient : D.decomposition.partDegree x.val = 3 :=
      D.nonRoot_partDegree hxNonRoot
    apply (D.decomposition.restrict_partDegree_eq x ?_).trans hambient
    intro Q hQ
    have hQ' := D.decomposition.mem_partsContaining.mp hQ
    have hother : 0 < (Q.erase x.val).card := by
      rw [Finset.card_erase_of_mem hQ'.2]
      rcases D.decomposition.card_eq_two_or_three hQ'.1 with h | h <;> omega
    obtain ⟨z, hz⟩ := Finset.card_pos.mp hother
    have hz' := Finset.mem_erase.mp hz
    have hxz : (F.rootedLineGraph R).graph.Adj x.val z :=
      D.decomposition.adj_of_mem_part hQ'.1 hQ'.2 hz'.2 hz'.1.symm
    have hzBase : z.Incident base :=
      F.incident_base_of_adj_of_parallel_at_nonPetalBase hbase hxBase
        (fun h => hxy (Subtype.ext h)) hparallel hxz
    have hzU : z ∈ U := by
      rw [hfull]
      simpa using hzBase
    let z' : U := ⟨z, hzU⟩
    have hxMem : x ∈ TriangleEdgeDecomposition.restrictPart U Q := by
      exact TriangleEdgeDecomposition.mem_restrictPart.mpr hQ'.2
    have hzMem : z' ∈ TriangleEdgeDecomposition.restrictPart U Q := by
      exact TriangleEdgeDecomposition.mem_restrictPart.mpr hz'.2
    exact Finset.one_lt_card.mpr
      ⟨x, hxMem, z', hzMem, fun h => hz'.1 (congrArg Subtype.val h).symm⟩
  · have hgraph := F.induce_generalizedLineGraph_eq_delete_parallel U base
      (fun e he => by rw [hfull] at he; simpa using he)
    have hdegM : (F.parallelSubgraph U).spanningCoe.degree x = 0 := by
      simp [(F.parallelSubgraph U).degree_spanningCoe,
        SimpleGraph.Subgraph.degree_of_notMem_verts hxMatched]
    have hdegree :
        ((F.rootedLineGraph R).graph.induce (U : Set _)).degree x = 5 := by
      rw [← SimpleGraph.card_neighborSet_eq_degree,
        Set.fintypeCard_eq_ncard]
      have hgraphRoot :
          (F.rootedLineGraph R).graph.induce (U : Set _) =
            (F.parallelSubgraph U).spanningCoeᶜ :=
        hgraph.trans (F.delete_parallel_eq_compl U)
      have hneighbors := congrArg (fun G : SimpleGraph U => G.neighborSet x)
        hgraphRoot
      have hcardNeighbors := congrArg Set.ncard hneighbors
      have hcompl : (F.parallelSubgraph U).spanningCoeᶜ.degree x = 5 := by
        rw [SimpleGraph.degree_compl, hdegM]
        have htype : Fintype.card U = 6 := by simpa using hcard
        omega
      rw [← SimpleGraph.card_neighborSet_eq_degree,
        Set.fintypeCard_eq_ncard] at hcompl
      rw [hcardNeighbors]
      exact hcompl
    exact restrict_partDegree_eq_three_of_five_le_degree
      F R hR P D U x (by omega)

/-- For exactly six occurrences at the petal base, the parallel pairs form a
perfect matching of size three. -/
theorem parallel_pairs_eq_three_of_card_eq_six
    (U : Finset (Multigraph.Edge F.graph))
    (hfull : U = Multigraph.Edge.incidentEdgeFinset F.graph base)
    (hbase : F.isPetal base = false) (hcard : U.card = 6)
    (hfirst : P.first ∈ U) (hsecond : P.second ∈ U) :
    (F.parallelSubgraph U).edgeSet.ncard = 3 := by
  classical
  let a : U := ⟨P.first, hfirst⟩
  let b : U := ⟨P.second, hsecond⟩
  have hab : (F.parallelSubgraph U).Adj a b := by
    refine ⟨?_, P.first_endpoints.trans P.second_endpoints.symm⟩
    intro h
    exact P.first_ne_second (congrArg Subtype.val h)
  have hnonempty : 0 < (F.parallelSubgraph U).edgeSet.ncard := by
    rw [Set.ncard_pos]
    exact ⟨s(a, b), hab⟩
  apply parallel_pairs_eq_three F R hR P D U
    (fun e he => by
      have hsubset : U ⊆ Multigraph.Edge.incidentEdgeFinset F.graph base := by
        rw [hfull]
      simpa using hsubset he)
    (Or.inl hcard) hnonempty
  exact full_six_restrict_partDegree_eq_three
    F R hR P D U hfull hbase hcard

/-- A petal base in a valid decomposition has between five and eight
incident edge occurrences. -/
theorem base_incidence_card_bounds :
    5 ≤ (Multigraph.Edge.incidentEdgeFinset F.graph base).card ∧
      (Multigraph.Edge.incidentEdgeFinset F.graph base).card ≤ 8 := by
  classical
  let adjDecidable : DecidableRel (generalizedLineGraph F).Adj :=
    generalizedLineGraph.instDecidableAdj F
  letI : DecidableRel (F.rootedLineGraph R).graph.Adj := adjDecidable
  have hfirstNotRoot : P.first ∉ R := by
    intro hroot
    exact P.not_isPendant_first (hR P.first hroot)
  have hpart : D.decomposition.partDegree P.first = 3 :=
    D.nonRoot_partDegree hfirstNotRoot
  have hlower := D.decomposition.partDegree_le_degree P.first
  have hupper := D.decomposition.degree_le_two_mul_partDegree P.first
  have hcardEq : (F.rootedLineGraph R).graph.degree P.first + 2 =
      (Multigraph.Edge.incidentEdgeFinset F.graph base).card := by
    change ((generalizedLineGraph F).neighborFinset P.first).card + 2 = _
    exact P.card_neighborFinset_first_add_two
      (adjDecidable := adjDecidable)
  omega

/-- The `degree_F(base) = 5` branch of Lemma 4.3 produces Figure 5(g).
Here the degree is counted as the number of incident edge occurrences. -/
theorem contains_g_of_base_incidence_card_eq_five
    (hcard : (Multigraph.Edge.incidentEdgeFinset F.graph base).card = 5) :
    D.rootedIntersectionGraph.ContainsFigure5Induced .g := by
  classical
  let adjDecidable : DecidableRel (generalizedLineGraph F).Adj :=
    generalizedLineGraph.instDecidableAdj F
  letI : DecidableRel (F.rootedLineGraph R).graph.Adj := adjDecidable
  let T := ((Multigraph.Edge.incidentEdgeFinset F.graph base).erase P.first).erase P.second
  have hdegreeFirst : (F.rootedLineGraph R).graph.degree P.first = 3 := by
    have h : ((F.rootedLineGraph R).graph.neighborFinset P.first).card + 2 =
        (Multigraph.Edge.incidentEdgeFinset F.graph base).card := by
      change ((generalizedLineGraph F).neighborFinset P.first).card + 2 = _
      exact P.card_neighborFinset_first_add_two (adjDecidable := adjDecidable)
    change ((F.rootedLineGraph R).graph.neighborFinset P.first).card = 3
    omega
  have hdegreeSecond : (F.rootedLineGraph R).graph.degree P.second = 3 := by
    have h : ((F.rootedLineGraph R).graph.neighborFinset P.second).card + 2 =
        (Multigraph.Edge.incidentEdgeFinset F.graph base).card := by
      change ((generalizedLineGraph F).neighborFinset P.second).card + 2 = _
      exact P.swap.card_neighborFinset_first_add_two
        (adjDecidable := adjDecidable)
    change ((F.rootedLineGraph R).graph.neighborFinset P.second).card = 3
    omega
  have hfirstNotRoot : P.first ∉ R := by
    intro hroot
    exact P.not_isPendant_first (hR P.first hroot)
  have hsecondNotRoot : P.second ∉ R := by
    intro hroot
    exact P.not_isPendant_second (hR P.second hroot)
  have hpartFirst : D.decomposition.partDegree P.first = 3 :=
    D.nonRoot_partDegree hfirstNotRoot
  have hpartSecond : D.decomposition.partDegree P.second = 3 :=
    D.nonRoot_partDegree hsecondNotRoot
  have heqFirst : (F.rootedLineGraph R).graph.degree P.first =
      D.decomposition.partDegree P.first := by
    omega
  have heqSecond : (F.rootedLineGraph R).graph.degree P.second =
      D.decomposition.partDegree P.second := by
    omega
  have hTcard : T.card = 3 := by
    have hneighbor := P.neighborFinset_first (adjDecidable := adjDecidable)
    have h := P.card_neighborFinset_first_add_two
      (adjDecidable := adjDecidable)
    dsimp [T]
    rw [← hneighbor]
    omega
  obtain ⟨c, d, e, hcd, hce, hde, hT⟩ := Finset.card_eq_three.mp hTcard
  have hcT : c ∈ T := by simp [hT]
  have hdT : d ∈ T := by simp [hT]
  have heT : e ∈ T := by simp [hT]
  have hc : c ≠ P.second ∧ c ≠ P.first ∧ c.Incident base := by
    simpa [T] using hcT
  have hd : d ≠ P.second ∧ d ≠ P.first ∧ d.Incident base := by
    simpa [T] using hdT
  have he : e ≠ P.second ∧ e ≠ P.first ∧ e.Incident base := by
    simpa [T] using heT
  have hac : (F.rootedLineGraph R).graph.Adj P.first c :=
    P.adj_first_of_incident_base_of_ne hc.2.2 hc.2.1 hc.1
  have had : (F.rootedLineGraph R).graph.Adj P.first d :=
    P.adj_first_of_incident_base_of_ne hd.2.2 hd.2.1 hd.1
  have hbc : (F.rootedLineGraph R).graph.Adj P.second c :=
    P.swap.adj_first_of_incident_base_of_ne hc.2.2 hc.1 hc.2.1
  have hbd : (F.rootedLineGraph R).graph.Adj P.second d :=
    P.swap.adj_first_of_incident_base_of_ne hd.2.2 hd.1 hd.2.1
  let ac : D.Part := D.closure hac
  let bc : D.Part := D.closure hbc
  let bd : D.Part := D.closure hbd
  have hacFinset : (ac : Finset (Multigraph.Edge F.graph)) = {P.first, c} := by
    exact D.decomposition.coe_closure_eq_pair_of_degree_eq_partDegree hac heqFirst
  have hbcFinset : (bc : Finset (Multigraph.Edge F.graph)) = {P.second, c} := by
    exact D.decomposition.coe_closure_eq_pair_of_degree_eq_partDegree hbc heqSecond
  have hbdFinset : (bd : Finset (Multigraph.Edge F.graph)) = {P.second, d} := by
    exact D.decomposition.coe_closure_eq_pair_of_degree_eq_partDegree hbd heqSecond
  have hac_bc : D.intersectionGraph.Adj ac bc := by
    rw [D.decomposition.intersectionGraph_adj_iff]
    constructor
    · intro heq
      have hsets := congrArg (fun Q : D.Part => Q.val) heq
      rw [hacFinset, hbcFinset] at hsets
      have : P.first ∈ ({P.second, c} : Finset _) := by
        rw [← hsets]
        simp
      simp only [Finset.mem_insert, Finset.mem_singleton] at this
      rcases this with h | h
      · exact P.first_ne_second h
      · exact hc.2.1 h.symm
    · exact ⟨c, by simp [hacFinset], by simp [hbcFinset]⟩
  have hbc_bd : D.intersectionGraph.Adj bc bd := by
    rw [D.decomposition.intersectionGraph_adj_iff]
    constructor
    · intro heq
      have hsets := congrArg (fun Q : D.Part => Q.val) heq
      rw [hbcFinset, hbdFinset] at hsets
      have : c ∈ ({P.second, d} : Finset _) := by
        rw [← hsets]
        simp
      simp only [Finset.mem_insert, Finset.mem_singleton] at this
      rcases this with h | h
      · exact hc.1 h
      · exact hcd h
    · exact ⟨P.second, by simp [hbcFinset], by simp [hbdFinset]⟩
  have hac_not_bd : ¬ D.intersectionGraph.Adj ac bd := by
    rw [D.decomposition.intersectionGraph_adj_iff]
    rintro ⟨_, x, hxac, hxbd⟩
    rw [hacFinset] at hxac
    rw [hbdFinset] at hxbd
    simp only [Finset.mem_insert, Finset.mem_singleton] at hxac hxbd
    rcases hxac with (rfl | rfl) <;> rcases hxbd with (h | h)
    · exact P.first_ne_second h
    · exact hd.2.1 h.symm
    · exact hc.1 h
    · exact hcd h
  have hacRoot : ac ∈ D.rootedIntersectionGraph.roots := by
    change TriangleEdgeDecomposition.IsEdgePart (F.rootedLineGraph R).graph
      (ac : Finset _)
    have hmem : (ac : Finset _) ∈ D.decomposition.partsContaining P.first :=
      D.decomposition.mem_partsContaining.mpr
        ⟨ac.property, D.decomposition.left_mem_closure hac⟩
    exact D.decomposition.isEdgePart_of_mem_of_degree_eq_partDegree heqFirst hmem
  have hbcRoot : bc ∈ D.rootedIntersectionGraph.roots := by
    change TriangleEdgeDecomposition.IsEdgePart (F.rootedLineGraph R).graph
      (bc : Finset _)
    have hmem : (bc : Finset _) ∈ D.decomposition.partsContaining P.second :=
      D.decomposition.mem_partsContaining.mpr
        ⟨bc.property, D.decomposition.left_mem_closure hbc⟩
    exact D.decomposition.isEdgePart_of_mem_of_degree_eq_partDegree heqSecond hmem
  have hbdRoot : bd ∈ D.rootedIntersectionGraph.roots := by
    change TriangleEdgeDecomposition.IsEdgePart (F.rootedLineGraph R).graph
      (bd : Finset _)
    have hmem : (bd : Finset _) ∈ D.decomposition.partsContaining P.second :=
      D.decomposition.mem_partsContaining.mpr
        ⟨bd.property, D.decomposition.left_mem_closure hbd⟩
    exact D.decomposition.isEdgePart_of_mem_of_degree_eq_partDegree heqSecond hmem
  exact RootedGraph.containsFigure5_g_of_path hac_bc hbc_bd hac_not_bd
    (by
      intro heq
      have hsets := congrArg (fun Q : D.Part => Q.val) heq
      rw [hacFinset, hbdFinset] at hsets
      have : P.first ∈ ({P.second, d} : Finset _) := by
        rw [← hsets]
        simp
      simp only [Finset.mem_insert, Finset.mem_singleton] at this
      rcases this with h | h
      · exact P.first_ne_second h
      · exact hd.2.1 h.symm)
    hacRoot hbcRoot hbdRoot


end Lemma4_3

namespace Lemma4_3

variable {V : Type u} [Fintype V]

theorem matching_verts_ncard_eq_twice_edge_ncard
    {G : SimpleGraph V} (M : G.Subgraph) (hM : M.IsMatching) :
    M.verts.ncard = 2 * M.edgeSet.ncard := by
  classical
  have hmatchingDegree :=
    (SimpleGraph.Subgraph.isMatching_iff_forall_degree).mp hM
  have hvertsEdges : M.verts.toFinset.card =
      2 * M.spanningCoe.edgeFinset.card := by
    rw [← M.spanningCoe.sum_degrees_eq_twice_card_edges]
    calc
      M.verts.toFinset.card = ∑ v : V, if v ∈ M.verts then 1 else 0 := by
        simp
      _ = ∑ v : V, M.spanningCoe.degree v := by
        apply Finset.sum_congr rfl
        intro v _
        by_cases hv : v ∈ M.verts
        · simp [hv, M.degree_spanningCoe, hmatchingDegree v hv]
        · simp [hv, M.degree_spanningCoe,
            SimpleGraph.Subgraph.degree_of_notMem_verts hv]
  have hmatchingCard : M.spanningCoe.edgeFinset.card = M.edgeSet.ncard := by
    calc
      M.spanningCoe.edgeFinset.card =
          Fintype.card M.spanningCoe.edgeSet :=
        M.spanningCoe.edgeFinset_card
      _ = M.spanningCoe.edgeSet.ncard :=
        Set.fintypeCard_eq_ncard M.spanningCoe.edgeSet
      _ = M.edgeSet.ncard := by
        rw [SimpleGraph.Subgraph.edgeSet_spanningCoe]
  rw [Set.ncard_eq_toFinset_card', hvertsEdges, hmatchingCard]

theorem exists_unique_unmatched_of_card_seven_edge_ncard_three
    {G : SimpleGraph V} (M : G.Subgraph) (hM : M.IsMatching)
    (hV : Fintype.card V = 7) (hE : M.edgeSet.ncard = 3) :
    ∃! g : V, g ∉ M.verts := by
  classical
  have hverts : M.verts.ncard = 6 := by
    rw [matching_verts_ncard_eq_twice_edge_ncard M hM, hE]
  have hcompl : M.vertsᶜ.ncard = 1 := by
    rw [Set.ncard_compl, Nat.card_eq_fintype_card, hV, hverts]
  obtain ⟨g, hg⟩ := Set.ncard_eq_one.mp hcompl
  refine ⟨g, ?_, ?_⟩
  · have : g ∈ M.vertsᶜ := by rw [hg]; simp
    simpa using this
  · intro z hz
    have : z ∈ M.vertsᶜ := by simpa using hz
    rw [hg] at this
    simpa using this

/-- If a degree-six vertex belongs to three edge-or-triangle parts, every
part through it is a triangle. -/
theorem isTrianglePart_of_mem_of_degree_six_partDegree_three
    {G : SimpleGraph V} [DecidableEq V] [DecidableRel G.Adj]
    (D : TriangleEdgeDecomposition G) {v : V}
    (hdeg : G.degree v = 6) (hpart : D.partDegree v = 3)
    {P : Finset V} (hP : P ∈ D.partsContaining v) :
    TriangleEdgeDecomposition.IsTrianglePart G P := by
  classical
  rcases D.isPart_of_mem (D.mem_partsContaining.mp hP).1 with hEdge | hTri
  · have hPv := (D.mem_partsContaining.mp hP).2
    have hPone : (P.erase v).card = 1 := by
      rw [Finset.card_erase_of_mem hPv, hEdge.1]
    have hrestCard : ((D.partsContaining v).erase P).card = 2 := by
      have hpart' : (D.partsContaining v).card = 3 := hpart
      rw [Finset.card_erase_of_mem hP, hpart']
    have hrestUpper :
        (∑ Q ∈ (D.partsContaining v).erase P, (Q.erase v).card) ≤ 4 := by
      calc
        (∑ Q ∈ (D.partsContaining v).erase P, (Q.erase v).card) ≤
            ∑ _Q ∈ (D.partsContaining v).erase P, 2 := by
          apply Finset.sum_le_sum
          intro Q hQ
          have hQ' := D.mem_partsContaining.mp (Finset.mem_of_mem_erase hQ)
          rw [Finset.card_erase_of_mem hQ'.2]
          rcases D.card_eq_two_or_three hQ'.1 with htwo | hthree <;> omega
        _ = 4 := by simp [hrestCard]
    have hsum := D.degree_eq_sum_card_erase v
    have hsplit := (D.partsContaining v).sum_erase_add
      (fun Q => (Q.erase v).card) hP
    rw [hdeg] at hsum
    rw [← hsum, hPone] at hsplit
    omega
  · exact hTri

/-- In the seven-occurrence branch, the parallel matching has one unmatched
occurrence, and all three decomposition parts through it are triangles. -/
theorem exists_unique_unmatched_with_three_triangles
    [DecidableEq V]
    (F : GraphWithPetals V) (R : Set (Multigraph.Edge F.graph))
    (hR : ∀ e, e ∈ R → e.IsPendant)
    {base petal : V} (P : F.PetalPair base petal)
    (D : ValidDecomposition (F.rootedLineGraph R))
    (_hbase : F.isPetal base = false)
    (hcard : (Multigraph.Edge.incidentEdgeFinset F.graph base).card = 7) :
    ∃ g : (Multigraph.Edge.incidentEdgeFinset F.graph base),
      (∀ z : (Multigraph.Edge.incidentEdgeFinset F.graph base),
        z ∉ (F.parallelSubgraph
          (Multigraph.Edge.incidentEdgeFinset F.graph base)).verts → z = g) ∧
      g ∉ (F.parallelSubgraph
        (Multigraph.Edge.incidentEdgeFinset F.graph base)).verts ∧
      ∀ Q ∈ D.decomposition.partsContaining g,
        TriangleEdgeDecomposition.IsTrianglePart
          (F.rootedLineGraph R).graph Q := by
  classical
  let adjDecidable : DecidableRel (generalizedLineGraph F).Adj :=
    generalizedLineGraph.instDecidableAdj F
  letI : DecidableRel (F.rootedLineGraph R).graph.Adj := adjDecidable
  let U := Multigraph.Edge.incidentEdgeFinset F.graph base
  let M := F.parallelSubgraph U
  have hUcard : U.card = 7 := hcard
  have hU : ∀ e, e ∈ U → e.Incident base := by
    intro e he
    simpa [U] using he
  have haU : P.first ∈ U := by simpa [U] using P.first_incident_base
  have hbU : P.second ∈ U := by simpa [U] using P.second_incident_base
  have hMmatching : M.IsMatching := F.parallelSubgraph_isMatching U
  have hMncard : M.edgeSet.ncard = 3 :=
    parallel_pairs_eq_three_of_card_eq_seven F R hR P D U hU hUcard haU hbU
  obtain ⟨gU, hgUnmatched, hgUnique⟩ :=
    exists_unique_unmatched_of_card_seven_edge_ncard_three
      M hMmatching (by simpa using hUcard) hMncard
  let g := gU.val
  have hgraph := F.induce_generalizedLineGraph_eq_delete_parallel U base hU
  have hdegreeM : M.spanningCoe.degree gU = 0 := by
    simp [M, SimpleGraph.Subgraph.degree_spanningCoe,
      SimpleGraph.Subgraph.degree_of_notMem_verts hgUnmatched]
  have hinducedDegree :
      ((F.rootedLineGraph R).graph.induce (U : Set _)).degree gU = 6 := by
    have hgraphRoot :
        (F.rootedLineGraph R).graph.induce (U : Set _) = M.spanningCoeᶜ :=
      hgraph.trans (F.delete_parallel_eq_compl U)
    have hneighbors := congrArg (fun G : SimpleGraph U => G.neighborSet gU)
      hgraphRoot
    have hncard := congrArg Set.ncard hneighbors
    have hcomplDegree : M.spanningCoeᶜ.degree gU = 6 := by
      rw [SimpleGraph.degree_compl, hdegreeM]
      have htype : Fintype.card U = 7 := by simpa using hUcard
      omega
    rw [← SimpleGraph.card_neighborSet_eq_degree,
      Set.fintypeCard_eq_ncard] at hcomplDegree ⊢
    rw [hncard]
    exact hcomplDegree
  have hpartUpper : D.decomposition.partDegree g ≤ 3 := by
    by_cases hgRoot : g ∈ R
    · rw [D.root_partDegree hgRoot]
      omega
    · rw [D.nonRoot_partDegree hgRoot]
  have hambientUpper : (F.rootedLineGraph R).graph.degree g ≤ 6 := by
    have h := D.decomposition.degree_le_two_mul_partDegree g
    omega
  have hinducedLe :
      ((F.rootedLineGraph R).graph.induce (U : Set _)).degree gU ≤
        (F.rootedLineGraph R).graph.degree g := by
    let N : Set (Multigraph.Edge F.graph) :=
      Subtype.val ''
        ((F.rootedLineGraph R).graph.induce (U : Set _)).neighborSet gU
    have hNcard : N.ncard =
        ((F.rootedLineGraph R).graph.induce (U : Set _)).degree gU := by
      rw [Set.ncard_image_of_injective _ Subtype.val_injective,
        ← SimpleGraph.card_neighborSet_eq_degree,
        Set.fintypeCard_eq_ncard]
    have hsubset : N ⊆ (F.rootedLineGraph R).graph.neighborSet g := by
      rintro z ⟨w, hw, rfl⟩
      exact hw
    have hle := Set.ncard_le_ncard hsubset
    have hambientCard :
        ((F.rootedLineGraph R).graph.neighborSet g).ncard =
          (F.rootedLineGraph R).graph.degree g := by
      rw [← SimpleGraph.card_neighborSet_eq_degree,
        Set.fintypeCard_eq_ncard]
    calc
      ((F.rootedLineGraph R).graph.induce (U : Set _)).degree gU = N.ncard :=
        hNcard.symm
      _ ≤ ((F.rootedLineGraph R).graph.neighborSet g).ncard := hle
      _ = (F.rootedLineGraph R).graph.degree g := hambientCard
  have hgDegree : (F.rootedLineGraph R).graph.degree g = 6 := by omega
  have hgNotRoot : g ∉ R := by
    intro hgRoot
    have hbound := D.decomposition.degree_le_two_mul_partDegree g
    rw [D.root_partDegree hgRoot, hgDegree] at hbound
    omega
  have hgPartDegree : D.decomposition.partDegree g = 3 :=
    D.nonRoot_partDegree hgNotRoot
  refine ⟨gU, ?_, hgUnmatched, ?_⟩
  · intro z hzUnmatched
    exact hgUnique z hzUnmatched
  · intro Q hQ
    exact isTrianglePart_of_mem_of_degree_six_partDegree_three
      D.decomposition hgDegree hgPartDegree hQ

end Lemma4_3

namespace Lemma4_3

variable {V : Type u} [Fintype V] [DecidableEq V]

theorem matching_spanning_of_card_six_edge_ncard_three
    {G : SimpleGraph V} (M : G.Subgraph) (hM : M.IsMatching)
    (hV : Fintype.card V = 6) (hE : M.edgeSet.ncard = 3) :
    M.IsSpanning := by
  classical
  have hcoeE : M.coe.edgeSet.ncard = 3 := by
    calc
      M.coe.edgeSet.ncard =
          (Sym2.map (fun x : M.verts => (x : V)) '' M.coe.edgeSet).ncard :=
        (Set.ncard_image_of_injective M.coe.edgeSet
          (Sym2.map.injective Subtype.val_injective)).symm
      _ = M.edgeSet.ncard := by rw [M.image_coe_edgeSet_coe]
      _ = 3 := hE
  have hsum := M.coe.sum_degrees_eq_twice_card_edges
  have hcardEdges : M.coe.edgeFinset.card = 3 := by
    rw [Set.ncard_eq_toFinset_card M.coe.edgeSet (Set.toFinite _)] at hcoeE
    simpa [SimpleGraph.edgeFinset] using hcoeE
  have hdeg : ∀ w : M.verts, M.coe.degree w = 1 := by
    intro w
    have hw := SimpleGraph.Subgraph.isMatching_iff_forall_degree.mp hM w w.property
    have hwcard : (M.neighborSet w).toFinset.card = 1 := by
      simpa [SimpleGraph.Subgraph.degree, Set.toFinset_card] using hw
    rw [M.coe_degree, ← M.finset_card_neighborSet_eq_degree]
    exact hwcard
  rw [hcardEdges] at hsum
  have hsum' : (∑ w : M.verts, M.coe.degree w) = 6 := by
    norm_num at hsum ⊢
    exact hsum
  have htypeCard : Fintype.card M.verts = 6 := by
    simpa only [hdeg, Finset.sum_const, Finset.card_univ, smul_eq_mul,
      mul_one] using hsum'
  have hvertsCard : M.verts.ncard = 6 := by
    rw [Set.ncard_eq_toFinset_card']
    simpa only [Set.toFinset_card] using htypeCard
  intro v
  by_contra hv
  have hproper : M.verts ⊂ (Set.univ : Set V) :=
    Set.ssubset_iff_subset_ne.mpr ⟨Set.subset_univ _, fun h => hv (by rw [h]; trivial)⟩
  have := Set.ncard_lt_ncard hproper (Set.toFinite _)
  have hV' : Nat.card V = 6 := by
    simpa [Nat.card_eq_fintype_card] using hV
  rw [Set.ncard_univ, hV', hvertsCard] at this
  omega

theorem existsUnique_triangle_part_of_degree_four_partDegree_three
    {G : SimpleGraph V} [DecidableRel G.Adj]
    (D : TriangleEdgeDecomposition G) (v : V)
    (hdeg : G.degree v = 4) (hpart : D.partDegree v = 3) :
    ExistsUnique fun P : Finset V =>
      P ∈ D.partsContaining v ∧ TriangleEdgeDecomposition.IsTrianglePart G P := by
  classical
  have hsum := D.degree_eq_sum_card_erase v
  have hcardParts : (D.partsContaining v).card = 3 := hpart
  have hcontrib {P : Finset V} (hP : P ∈ D.partsContaining v) :
      (P.erase v).card = if TriangleEdgeDecomposition.IsTrianglePart G P then 2 else 1 := by
    have hP' := D.mem_partsContaining.mp hP
    rw [Finset.card_erase_of_mem hP'.2]
    rcases D.isPart_of_mem hP'.1 with hEdge | hTri
    · rw [if_neg (TriangleEdgeDecomposition.not_isTrianglePart_of_isEdgePart hEdge)]
      have hcard := hEdge.1
      omega
    · rw [if_pos hTri]
      have hcard := hTri.1
      omega
  have hexists : ∃ P ∈ D.partsContaining v,
      TriangleEdgeDecomposition.IsTrianglePart G P := by
    by_contra hnone
    push_neg at hnone
    have : G.degree v = D.partDegree v := by
      rw [hsum]
      calc
        ∑ P ∈ D.partsContaining v, (P.erase v).card
            = ∑ _P ∈ D.partsContaining v, 1 := by
              apply Finset.sum_congr rfl
              intro P hP
              rw [hcontrib hP, if_neg (hnone P hP)]
        _ = D.partDegree v := by simp [TriangleEdgeDecomposition.partDegree]
    omega
  obtain ⟨P, hPv, hPTri⟩ := hexists
  refine ⟨P, ⟨hPv, hPTri⟩, ?_⟩
  intro Q hQ
  by_contra hPQ
  have hPneQ : P ≠ Q := fun h => hPQ h.symm
  have hPcontrib : (P.erase v).card = 2 := by
    rw [hcontrib hPv, if_pos hPTri]
  have hQcontrib : (Q.erase v).card = 2 := by
    rw [hcontrib hQ.1, if_pos hQ.2]
  have hQmem : Q ∈ (D.partsContaining v).erase P :=
    Finset.mem_erase.mpr ⟨hPneQ.symm, hQ.1⟩
  have hcardRest : (((D.partsContaining v).erase P).erase Q).card = 1 := by
    rw [Finset.card_erase_of_mem hQmem,
      Finset.card_erase_of_mem hPv, hcardParts]
  have hrestLower : 1 ≤
      ∑ T ∈ ((D.partsContaining v).erase P).erase Q, (T.erase v).card := by
    calc
      1 = (((D.partsContaining v).erase P).erase Q).card := hcardRest.symm
      _ = ∑ _T ∈ ((D.partsContaining v).erase P).erase Q, 1 := by simp
      _ ≤ ∑ T ∈ ((D.partsContaining v).erase P).erase Q,
          (T.erase v).card := by
        apply Finset.sum_le_sum
        intro T hT
        exact D.one_le_card_erase_of_mem_partsContaining
          (Finset.mem_of_mem_erase (Finset.mem_of_mem_erase hT))
  have hsumLower : 5 ≤ ∑ T ∈ D.partsContaining v, (T.erase v).card := by
    rw [← Finset.sum_erase_add _ _ hPv, ← Finset.sum_erase_add _ _ hQmem]
    omega
  rw [hdeg] at hsum
  omega

theorem edge_eq_left_or_right_of_parallel
    (F : GraphWithPetals V) {e f z : Multigraph.Edge F.graph}
    (hef : e ≠ f) (hefEndpoints : e.endpoints = f.endpoints)
    (hz : z.endpoints = e.endpoints) : z = e ∨ z = f := by
  have hmult := F.edgeMultiplicity_eq_two_of_parallel hef hefEndpoints
  have heLt : e.copy.val < 2 := e.copy.isLt.trans_eq hmult
  have hfMult : F.graph.edgeMultiplicity f.endpoints.out.1 f.endpoints.out.2 = 2 := by
    rw [← hefEndpoints]
    exact hmult
  have hfLt : f.copy.val < 2 := f.copy.isLt.trans_eq hfMult
  have hzMult : F.graph.edgeMultiplicity z.endpoints.out.1 z.endpoints.out.2 = 2 := by
    rw [hz]
    exact hmult
  have hzLt : z.copy.val < 2 := z.copy.isLt.trans_eq hzMult
  have hefCopy : e.copy.val ≠ f.copy.val := by
    intro h
    exact hef (Multigraph.Edge.eq_of_endpoints_eq_of_copy_val_eq hefEndpoints h)
  have hzCopy : z.copy.val = e.copy.val ∨ z.copy.val = f.copy.val := by omega
  rcases hzCopy with h | h
  · exact Or.inl (Multigraph.Edge.eq_of_endpoints_eq_of_copy_val_eq hz h)
  · exact Or.inr (Multigraph.Edge.eq_of_endpoints_eq_of_copy_val_eq
      (hz.trans hefEndpoints) h)

theorem neighborFinset_eq_erase_parallel
    (F : GraphWithPetals V) {base : V}
    (hbase : F.isPetal base = false)
    {e f : Multigraph.Edge F.graph}
    (heBase : e.Incident base) (hef : e ≠ f)
    (hefEndpoints : e.endpoints = f.endpoints)
    [DecidableRel (generalizedLineGraph F).Adj] :
    (generalizedLineGraph F).neighborFinset e =
      ((Multigraph.Edge.incidentEdgeFinset F.graph base).erase e).erase f := by
  classical
  ext z
  simp only [SimpleGraph.mem_neighborFinset,
    Multigraph.Edge.mem_incidentEdgeFinset, Finset.mem_erase]
  constructor
  · intro hez
    have hzBase := F.incident_base_of_adj_of_parallel_at_nonPetalBase
      hbase heBase hef hefEndpoints hez
    have hze : z ≠ e := hez.ne.symm
    have hzf : z ≠ f := by
      intro h
      subst z
      have hfinset : e.endpointFinset = f.endpointFinset := by
        simp [Multigraph.Edge.endpointFinset, hefEndpoints]
      change (e.endpointFinset ∩ f.endpointFinset).card = 1 at hez
      rw [← hfinset, Finset.inter_self, Multigraph.Edge.card_endpointFinset] at hez
      omega
    exact ⟨hzf, hze, hzBase⟩
  · rintro ⟨hzf, hze, hzBase⟩
    apply Multigraph.Edge.sharesSingleVertex_of_incident_of_endpoints_ne heBase hzBase
    intro hendpoints
    rcases edge_eq_left_or_right_of_parallel F hef hefEndpoints hendpoints.symm with rfl | rfl
    · exact hze rfl
    · exact hzf rfl

theorem degree_add_two_eq_incidence_card_of_parallel
    (F : GraphWithPetals V) {base : V}
    (hbase : F.isPetal base = false)
    {e f : Multigraph.Edge F.graph}
    (heBase : e.Incident base) (hfBase : f.Incident base)
    (hef : e ≠ f) (hefEndpoints : e.endpoints = f.endpoints)
    [DecidableRel (generalizedLineGraph F).Adj] :
    (generalizedLineGraph F).degree e + 2 =
      (Multigraph.Edge.incidentEdgeFinset F.graph base).card := by
  classical
  rw [← (generalizedLineGraph F).card_neighborFinset_eq_degree,
    neighborFinset_eq_erase_parallel F hbase heBase hef hefEndpoints]
  have heMem : e ∈ Multigraph.Edge.incidentEdgeFinset F.graph base :=
    (Multigraph.Edge.mem_incidentEdgeFinset F.graph base e).mpr heBase
  have hfMem : f ∈ Multigraph.Edge.incidentEdgeFinset F.graph base :=
    (Multigraph.Edge.mem_incidentEdgeFinset F.graph base f).mpr hfBase
  have hfErase : f ∈ (Multigraph.Edge.incidentEdgeFinset F.graph base).erase e :=
    Finset.mem_erase.mpr ⟨hef.symm, hfMem⟩
  rw [Finset.card_erase_of_mem hfErase, Finset.card_erase_of_mem heMem]
  have htwo : 2 ≤ (Multigraph.Edge.incidentEdgeFinset F.graph base).card :=
    calc
      2 = ({e, f} : Finset _).card := by
        rw [Finset.card_insert_of_notMem]
        · simp
        · simpa using hef
      _ ≤ (Multigraph.Edge.incidentEdgeFinset F.graph base).card :=
        Finset.card_le_card (by
          intro x hx
          simp only [Finset.mem_insert, Finset.mem_singleton] at hx
          rcases hx with rfl | rfl
          · exact heMem
          · exact hfMem)
  omega

theorem not_isPendant_of_parallel
    {G : Multigraph V} {e f : Multigraph.Edge G}
    (hef : e ≠ f) (hefEndpoints : e.endpoints = f.endpoints) :
    ¬ e.IsPendant := by
  rintro ⟨v, hev, hunique⟩
  apply hef
  symm
  apply hunique f
  rw [Multigraph.Edge.Incident, ← hefEndpoints]
  exact hev

theorem contains_g_of_base_incidence_card_eq_six
    (F : GraphWithPetals V) (R : Set (Multigraph.Edge F.graph))
    (hR : ∀ e, e ∈ R → e.IsPendant)
    {base petal : V} (P : F.PetalPair base petal)
    (D : ValidDecomposition (F.rootedLineGraph R))
    (hbase : F.isPetal base = false)
    (hcard : (Multigraph.Edge.incidentEdgeFinset F.graph base).card = 6) :
    D.rootedIntersectionGraph.ContainsFigure5Induced .g := by
  classical
  let adjDecidable : DecidableRel (generalizedLineGraph F).Adj :=
    generalizedLineGraph.instDecidableAdj F
  letI : DecidableRel (F.rootedLineGraph R).graph.Adj := adjDecidable
  let U := Multigraph.Edge.incidentEdgeFinset F.graph base
  let M := F.parallelSubgraph U
  have hUcard : U.card = 6 := hcard
  have hU : ∀ e, e ∈ U → e.Incident base := by
    intro e he
    simpa [U] using he
  have haU : P.first ∈ U := by
    simpa [U] using P.first_incident_base
  have hbU : P.second ∈ U := by
    simpa [U] using P.second_incident_base
  let a : U := ⟨P.first, haU⟩
  let b : U := ⟨P.second, hbU⟩
  have habM : M.Adj a b := by
    exact ⟨fun h => P.first_ne_second (congrArg Subtype.val h),
      P.first_endpoints.trans P.second_endpoints.symm⟩
  have hMmatching : M.IsMatching := F.parallelSubgraph_isMatching U
  have hMncard : M.edgeSet.ncard = 3 := by
    exact parallel_pairs_eq_three_of_card_eq_six F R hR P D U rfl hbase
      hUcard haU hbU
  have hMperfect : M.IsPerfectMatching :=
    ⟨hMmatching,
      matching_spanning_of_card_six_edge_ncard_three M hMmatching
        (by simpa using hUcard) hMncard⟩
  have hperfect := SimpleGraph.Subgraph.isPerfectMatching_iff.mp hMperfect
  have vertex_data (x : U) :
      (F.rootedLineGraph R).graph.degree x.val = 4 ∧
      D.decomposition.partDegree x.val = 3 := by
    obtain ⟨y, hxyM, _⟩ := hperfect x
    have hxyEndpoints : x.val.endpoints = y.val.endpoints := hxyM.2
    have hxyNe : x.val ≠ y.val := fun h => hxyM.1 (Subtype.ext h)
    have hxBase : x.val.Incident base := hU x x.property
    have hyBase : y.val.Incident base := hU y y.property
    have hdegreeAdd := degree_add_two_eq_incidence_card_of_parallel F hbase
      hxBase hyBase hxyNe hxyEndpoints
    have hdegree : (F.rootedLineGraph R).graph.degree x.val = 4 := by
      change (generalizedLineGraph F).degree x.val = 4
      omega
    have hxNotRoot : x.val ∉ R := by
      intro hxR
      exact (not_isPendant_of_parallel hxyNe hxyEndpoints) (hR x.val hxR)
    exact ⟨hdegree, D.nonRoot_partDegree hxNotRoot⟩
  have htriangleA := existsUnique_triangle_part_of_degree_four_partDegree_three
    D.decomposition a.val (vertex_data a).1 (vertex_data a).2
  let T : Finset (Multigraph.Edge F.graph) := Classical.choose htriangleA
  have hTmem : T ∈ D.decomposition.partsContaining a.val :=
    (Classical.choose_spec htriangleA).1.1
  have hTtri : TriangleEdgeDecomposition.IsTrianglePart
      (F.rootedLineGraph R).graph T := (Classical.choose_spec htriangleA).1.2
  have haT : a.val ∈ T := (D.decomposition.mem_partsContaining.mp hTmem).2
  have hTerase : (T.erase a.val).card = 2 := by
    rw [Finset.card_erase_of_mem haT]
    have := hTtri.1
    omega
  obtain ⟨c, e, hce, hTeraseEq⟩ := Finset.card_eq_two.mp hTerase
  have hcT : c ∈ T := by
    have : c ∈ T.erase a.val := by simp [hTeraseEq]
    exact Finset.mem_of_mem_erase this
  have heT : e ∈ T := by
    have : e ∈ T.erase a.val := by simp [hTeraseEq]
    exact Finset.mem_of_mem_erase this
  have hca : c ≠ a.val := by
    have hcErase : c ∈ T.erase a.val := by rw [hTeraseEq]; simp
    exact (Finset.mem_erase.mp hcErase).1
  have hea : e ≠ a.val := (Finset.mem_erase.mp (by
    have : e ∈ ({c, e} : Finset _) := by simp
    rwa [← hTeraseEq] at this)).1
  have hac : (F.rootedLineGraph R).graph.Adj a.val c :=
    D.decomposition.adj_of_mem_part (D.decomposition.mem_partsContaining.mp hTmem).1
      haT hcT hca.symm
  have hae : (F.rootedLineGraph R).graph.Adj a.val e :=
    D.decomposition.adj_of_mem_part (D.decomposition.mem_partsContaining.mp hTmem).1
      haT heT hea.symm
  have hceAdj : (F.rootedLineGraph R).graph.Adj c e :=
    D.decomposition.adj_of_mem_part (D.decomposition.mem_partsContaining.mp hTmem).1
      hcT heT hce
  have hcBase : c.Incident base := P.incident_base_of_adj_first hac
  have heBase : e.Incident base := P.incident_base_of_adj_first hae
  have hcU : c ∈ U := by simpa [U] using hcBase
  have heU : e ∈ U := by simpa [U] using heBase
  let cU : U := ⟨c, hcU⟩
  let eU : U := ⟨e, heU⟩
  obtain ⟨dU, hcdM, hcdUnique⟩ := hperfect cU
  obtain ⟨fU, hefM, hefUnique⟩ := hperfect eU
  let d := dU.val
  let f := fU.val
  have hcdEndpoints : c.endpoints = d.endpoints := hcdM.2
  have hefEndpoints : e.endpoints = f.endpoints := hefM.2
  have hcdNe : c ≠ d := fun h => hcdM.1 (Subtype.ext h)
  have hefNe : e ≠ f := fun h => hefM.1 (Subtype.ext h)
  have hdBase : d.Incident base := hU dU dU.property
  have hfBase : f.Incident base := hU fU fU.property
  have hdU : d ∈ U := dU.property
  have hfU : f ∈ U := fU.property
  have hnotM_of_adj {x y : U}
      (hxy : (F.rootedLineGraph R).graph.Adj x.val y.val) : ¬ M.Adj x y := by
    intro hMxy
    have hendpoints := hMxy.2
    have hfinset : x.val.endpointFinset = y.val.endpointFinset := by
      simp [Multigraph.Edge.endpointFinset, hendpoints]
    change (x.val.endpointFinset ∩ y.val.endpointFinset).card = 1 at hxy
    rw [hfinset, Finset.inter_self, Multigraph.Edge.card_endpointFinset] at hxy
    omega
  have hcaNotM : ¬ M.Adj cU a := hnotM_of_adj hac.symm
  have hceNotM : ¬ M.Adj cU eU := hnotM_of_adj hceAdj
  have heaNotM : ¬ M.Adj eU a := hnotM_of_adj hae.symm
  have hd_ne_a : d ≠ a.val := by
    intro h
    apply hcaNotM
    have hda : dU = a := Subtype.ext h
    rwa [← hda]
  have hd_ne_e : d ≠ e := by
    intro h
    apply hceNotM
    have hde : dU = eU := Subtype.ext h
    rwa [← hde]
  have hf_ne_a : f ≠ a.val := by
    intro h
    apply heaNotM
    have hfa : fU = a := Subtype.ext h
    rwa [← hfa]
  have hf_ne_c : f ≠ c := by
    intro h
    apply hceNotM
    have hfc : fU = cU := Subtype.ext h
    rw [← hfc]
    exact hefM.symm
  have hd_ne_f : d ≠ f := by
    intro h
    have hdf : dU = fU := Subtype.ext h
    have hcfEq := hMmatching.eq_of_adj_right hcdM (by rwa [hdf])
    exact hce (congrArg Subtype.val hcfEq)
  have hd_ne_c : d ≠ c := hcdNe.symm
  have hAdj_of_notM {x y : U} (hxy : x ≠ y) (hn : ¬ M.Adj x y) :
      (F.rootedLineGraph R).graph.Adj x.val y.val := by
    have hgraph := F.induce_generalizedLineGraph_eq_delete_parallel U base hU
    have : ((generalizedLineGraph F).induce (U : Set _)).Adj x y := by
      rw [hgraph, SimpleGraph.deleteEdges_adj]
      exact ⟨by simpa, by simpa [SimpleGraph.Subgraph.mem_edgeSet]⟩
    exact this
  have had : (F.rootedLineGraph R).graph.Adj a.val d :=
    hAdj_of_notM (fun h => hd_ne_a (congrArg Subtype.val h).symm)
      (fun h => hca (congrArg Subtype.val
        (hMmatching.eq_of_adj_right h hcdM) |>.symm))
  have haf : (F.rootedLineGraph R).graph.Adj a.val f :=
    hAdj_of_notM (fun h => hf_ne_a (congrArg Subtype.val h).symm)
      (fun h => hea (congrArg Subtype.val
        (hMmatching.eq_of_adj_right h hefM) |>.symm))
  have hcf : (F.rootedLineGraph R).graph.Adj c f :=
    hAdj_of_notM (fun h => hf_ne_c (congrArg Subtype.val h).symm)
      (fun h => hd_ne_f (congrArg Subtype.val
        (hMmatching.eq_of_adj_left hcdM h)))
  let ad : D.Part := D.closure had
  let af : D.Part := D.closure haf
  let cf : D.Part := D.closure hcf
  have closure_edge_of_unique_triangle {x y : Multigraph.Edge F.graph}
      (hxU : x ∈ U) (hyU : y ∈ U)
      (hxy : (F.rootedLineGraph R).graph.Adj x y)
      (Q : Finset (Multigraph.Edge F.graph))
      (hQmem : Q ∈ D.decomposition.partsContaining x)
      (hQtri : TriangleEdgeDecomposition.IsTrianglePart (F.rootedLineGraph R).graph Q)
      (hyQ : y ∉ Q) :
      TriangleEdgeDecomposition.IsEdgePart (F.rootedLineGraph R).graph
        (D.closure hxy : Finset _) := by
    rcases D.decomposition.isPart_of_mem (D.decomposition.closure_mem_parts hxy) with hEdge | hTri
    · exact hEdge
    · exfalso
      let hx : U := ⟨x, hxU⟩
      have huniqueX := existsUnique_triangle_part_of_degree_four_partDegree_three
        D.decomposition hx.val (vertex_data hx).1 (vertex_data hx).2
      have hunique : ∃! P,
          P ∈ D.decomposition.partsContaining x ∧
            TriangleEdgeDecomposition.IsTrianglePart
              (F.rootedLineGraph R).graph P := by
        simpa [hx] using huniqueX
      have heq := hunique.unique ⟨hQmem, hQtri⟩
        ⟨D.decomposition.mem_partsContaining.mpr
          ⟨D.decomposition.closure_mem_parts hxy,
            D.decomposition.left_mem_closure hxy⟩, hTri⟩
      apply hyQ
      rw [heq]
      exact D.decomposition.right_mem_closure hxy
  have hdNotT : d ∉ T := by
    intro hdT
    have := hTtri.2 hcT hdT hcdNe
    exact hnotM_of_adj (x := cU) (y := dU) this hcdM
  have hfNotT : f ∉ T := by
    intro hfT
    have := hTtri.2 heT hfT hefNe
    exact hnotM_of_adj (x := eU) (y := fU) this hefM
  have hadEdge := closure_edge_of_unique_triangle haU hdU had T hTmem hTtri hdNotT
  have hafEdge := closure_edge_of_unique_triangle haU hfU haf T hTmem hTtri hfNotT
  have hTcMem : T ∈ D.decomposition.partsContaining c :=
    D.decomposition.mem_partsContaining.mpr
      ⟨(D.decomposition.mem_partsContaining.mp hTmem).1, hcT⟩
  have hcfEdge := closure_edge_of_unique_triangle hcU hfU hcf T hTcMem hTtri hfNotT
  have hadSet : (ad : Finset _) = {a.val, d} := by
    have hsubset : ({a.val, d} : Finset _) ⊆ (ad : Finset _) := by
      intro x hx
      simp only [Finset.mem_insert, Finset.mem_singleton] at hx
      rcases hx with rfl | rfl
      · exact D.decomposition.left_mem_closure had
      · exact D.decomposition.right_mem_closure had
    symm
    exact Finset.eq_of_subset_of_card_le hsubset (by
      rw [hadEdge.1]
      have hp : ({a.val, d} : Finset _).card = 2 := by
        rw [Finset.card_insert_of_notMem]
        · simp
        · simpa using hd_ne_a.symm
      rw [hp])
  have hafSet : (af : Finset _) = {a.val, f} := by
    have hsubset : ({a.val, f} : Finset _) ⊆ (af : Finset _) := by
      intro x hx
      simp only [Finset.mem_insert, Finset.mem_singleton] at hx
      rcases hx with rfl | rfl
      · exact D.decomposition.left_mem_closure haf
      · exact D.decomposition.right_mem_closure haf
    symm
    exact Finset.eq_of_subset_of_card_le hsubset (by
      rw [hafEdge.1]
      have hp : ({a.val, f} : Finset _).card = 2 := by
        rw [Finset.card_insert_of_notMem]
        · simp
        · simpa using hf_ne_a.symm
      rw [hp])
  have hcfSet : (cf : Finset _) = {c, f} := by
    have hsubset : ({c, f} : Finset _) ⊆ (cf : Finset _) := by
      intro x hx
      simp only [Finset.mem_insert, Finset.mem_singleton] at hx
      rcases hx with rfl | rfl
      · exact D.decomposition.left_mem_closure hcf
      · exact D.decomposition.right_mem_closure hcf
    symm
    exact Finset.eq_of_subset_of_card_le hsubset (by
      rw [hcfEdge.1]
      have hp : ({c, f} : Finset _).card = 2 := by
        rw [Finset.card_insert_of_notMem]
        · simp
        · simpa using hf_ne_c.symm
      rw [hp])
  have had_af : D.intersectionGraph.Adj ad af := by
    rw [D.decomposition.intersectionGraph_adj_iff]
    exact ⟨fun q => by
      have hsets := congrArg (fun Z : D.Part => Z.val) q
      rw [hadSet, hafSet] at hsets
      have : d ∈ ({a.val, f} : Finset _) := by rw [← hsets]; simp
      simp only [Finset.mem_insert, Finset.mem_singleton] at this
      exact this.elim hd_ne_a (fun h => hd_ne_f h),
      ⟨a.val, by simp [hadSet], by simp [hafSet]⟩⟩
  have haf_cf : D.intersectionGraph.Adj af cf := by
    rw [D.decomposition.intersectionGraph_adj_iff]
    exact ⟨fun q => by
      have hsets := congrArg (fun Z : D.Part => Z.val) q
      rw [hafSet, hcfSet] at hsets
      have : a.val ∈ ({c, f} : Finset _) := by rw [← hsets]; simp
      simp only [Finset.mem_insert, Finset.mem_singleton] at this
      exact this.elim (fun h => hca h.symm) (fun h => hf_ne_a h.symm),
      ⟨f, by simp [hafSet], by simp [hcfSet]⟩⟩
  have had_not_cf : ¬ D.intersectionGraph.Adj ad cf := by
    rw [D.decomposition.intersectionGraph_adj_iff]
    rintro ⟨_, x, hxad, hxcf⟩
    rw [hadSet] at hxad
    rw [hcfSet] at hxcf
    simp only [Finset.mem_insert, Finset.mem_singleton] at hxad hxcf
    rcases hxad with (rfl | rfl) <;> rcases hxcf with (h | h)
    · exact hca h.symm
    · exact hf_ne_a h.symm
    · exact hd_ne_c h
    · exact hd_ne_f h
  have hadRoot : ad ∈ D.rootedIntersectionGraph.roots :=
    (D.mem_rootedIntersectionGraph_roots_iff).2
      ((D.decomposition.mem_edgeParts).2 ⟨ad.property, hadEdge.1⟩)
  have hafRoot : af ∈ D.rootedIntersectionGraph.roots :=
    (D.mem_rootedIntersectionGraph_roots_iff).2
      ((D.decomposition.mem_edgeParts).2 ⟨af.property, hafEdge.1⟩)
  have hcfRoot : cf ∈ D.rootedIntersectionGraph.roots :=
    (D.mem_rootedIntersectionGraph_roots_iff).2
      ((D.decomposition.mem_edgeParts).2 ⟨cf.property, hcfEdge.1⟩)
  exact RootedGraph.containsFigure5_g_of_path had_af haf_cf had_not_cf
    (by
      intro q
      have hsets := congrArg (fun Z : D.Part => Z.val) q
      rw [hadSet, hcfSet] at hsets
      have : a.val ∈ ({c, f} : Finset _) := by rw [← hsets]; simp
      simp only [Finset.mem_insert, Finset.mem_singleton] at this
      exact this.elim (fun h => hca h.symm) (fun h => hf_ne_a h.symm))
    hadRoot hafRoot hcfRoot

theorem existsUnique_edge_part_of_degree_five_partDegree_three
    {G : SimpleGraph V} [DecidableRel G.Adj]
    (D : TriangleEdgeDecomposition G) (v : V)
    (hdegree : G.degree v = 5) (hpartDegree : D.partDegree v = 3) :
    ∃! P : Finset V,
      P ∈ D.partsContaining v ∧ TriangleEdgeDecomposition.IsEdgePart G P := by
  classical
  have hsum := D.degree_eq_sum_card_erase v
  have hcardParts : (D.partsContaining v).card = 3 := hpartDegree
  have hcontrib {P : Finset V} (hP : P ∈ D.partsContaining v) :
      (P.erase v).card =
        if TriangleEdgeDecomposition.IsEdgePart G P then 1 else 2 := by
    have hPdata := D.mem_partsContaining.mp hP
    rw [Finset.card_erase_of_mem hPdata.2]
    rcases D.isPart_of_mem hPdata.1 with hEdge | hTriangle
    · rw [if_pos hEdge]
      have hcard := hEdge.1
      omega
    · rw [if_neg (fun h =>
          TriangleEdgeDecomposition.not_isTrianglePart_of_isEdgePart h hTriangle)]
      have hcard := hTriangle.1
      omega
  have hexists : ∃ P ∈ D.partsContaining v,
      TriangleEdgeDecomposition.IsEdgePart G P := by
    by_contra hnone
    push Not at hnone
    have hsix : G.degree v = 6 := by
      rw [hsum]
      calc
        ∑ P ∈ D.partsContaining v, (P.erase v).card =
            ∑ _P ∈ D.partsContaining v, 2 := by
          apply Finset.sum_congr rfl
          intro P hP
          rw [hcontrib hP, if_neg (hnone P hP)]
        _ = 6 := by simp [hcardParts]
    omega
  obtain ⟨P, hPmem, hPEdge⟩ := hexists
  refine ⟨P, ⟨hPmem, hPEdge⟩, ?_⟩
  intro Q hQ
  by_contra hPQ
  have hQneP : Q ≠ P := hPQ
  have hQerase : (Q.erase v).card = 1 := by
    rw [hcontrib hQ.1, if_pos hQ.2]
  have hPerase : (P.erase v).card = 1 := by
    rw [hcontrib hPmem, if_pos hPEdge]
  have hQmemErase : Q ∈ (D.partsContaining v).erase P :=
    Finset.mem_erase.mpr ⟨hQneP, hQ.1⟩
  have hrestCard : (((D.partsContaining v).erase P).erase Q).card = 1 := by
    rw [Finset.card_erase_of_mem hQmemErase,
      Finset.card_erase_of_mem hPmem, hcardParts]
  have hrestUpper :
      ∑ T ∈ ((D.partsContaining v).erase P).erase Q,
          (T.erase v).card ≤ 2 := by
    calc
      ∑ T ∈ ((D.partsContaining v).erase P).erase Q,
          (T.erase v).card ≤
          ∑ _T ∈ ((D.partsContaining v).erase P).erase Q, 2 := by
        apply Finset.sum_le_sum
        intro T hT
        have hTmem : T ∈ D.partsContaining v :=
          Finset.mem_of_mem_erase (Finset.mem_of_mem_erase hT)
        have hTdata := D.mem_partsContaining.mp hTmem
        rw [Finset.card_erase_of_mem hTdata.2]
        rcases D.card_eq_two_or_three hTdata.1 with h | h <;> omega
      _ = 2 := by simp [hrestCard]
  rw [← Finset.sum_erase_add _ _ hPmem,
    ← Finset.sum_erase_add _ _ hQmemErase, hPerase, hQerase] at hsum
  rw [hdegree] at hsum
  omega

variable {W : Type u} [Fintype W] [DecidableEq W]
  {G : SimpleGraph W} {R : Set W}
  (D : ValidDecomposition ⟨G, R⟩)

/-- The four parts displayed in the degree-seven branch induce Figure 5(f)
in the rooted intersection graph. -/
theorem containsFigure5_f_of_degree_seven_parts
    (x : Fin 7 → W) (hx : Function.Injective x)
    (hace : ({x 0, x 2, x 4} : Finset W) ∈ D.decomposition.parts)
    (haf : ({x 0, x 5} : Finset W) ∈ D.decomposition.parts)
    (hbdf : ({x 1, x 3, x 5} : Finset W) ∈ D.decomposition.parts)
    (hbeg : ({x 1, x 4, x 6} : Finset W) ∈ D.decomposition.parts)
    (haceTri : TriangleEdgeDecomposition.IsTrianglePart G {x 0, x 2, x 4})
    (hafEdge : TriangleEdgeDecomposition.IsEdgePart G {x 0, x 5})
    (hbdfTri : TriangleEdgeDecomposition.IsTrianglePart G {x 1, x 3, x 5})
    (hbegTri : TriangleEdgeDecomposition.IsTrianglePart G {x 1, x 4, x 6}) :
    D.rootedIntersectionGraph.ContainsFigure5Induced .f := by
  classical
  let ace : D.Part := ⟨{x 0, x 2, x 4}, hace⟩
  let af : D.Part := ⟨{x 0, x 5}, haf⟩
  let bdf : D.Part := ⟨{x 1, x 3, x 5}, hbdf⟩
  let beg : D.Part := ⟨{x 1, x 4, x 6}, hbeg⟩
  have hne {i j : Fin 7} (hij : i ≠ j) : x i ≠ x j := hx.ne hij
  have hace_af : D.intersectionGraph.Adj ace af := by
    rw [D.decomposition.intersectionGraph_adj_iff]
    refine ⟨?_, ⟨x 0, by simp [ace], by simp [af]⟩⟩
    intro h
    have hsets := congrArg (fun P : D.Part => P.val) h
    change ({x 0, x 2, x 4} : Finset W) = {x 0, x 5} at hsets
    have : x 2 ∈ ({x 0, x 5} : Finset W) := by rw [← hsets]; simp
    simp only [Finset.mem_insert, Finset.mem_singleton] at this
    rcases this with h20 | h25
    · exact hne (by decide) h20
    · exact hne (by decide) h25
  have haf_bdf : D.intersectionGraph.Adj af bdf := by
    rw [D.decomposition.intersectionGraph_adj_iff]
    refine ⟨?_, ⟨x 5, by simp [af], by simp [bdf]⟩⟩
    intro h
    have hsets := congrArg (fun P : D.Part => P.val) h
    change ({x 0, x 5} : Finset W) = {x 1, x 3, x 5} at hsets
    have : x 0 ∈ ({x 1, x 3, x 5} : Finset W) := by rw [← hsets]; simp
    simp only [Finset.mem_insert, Finset.mem_singleton] at this
    rcases this with h01 | h03 | h05
    · exact hne (by decide) h01
    · exact hne (by decide) h03
    · exact hne (by decide) h05
  have hbdf_beg : D.intersectionGraph.Adj bdf beg := by
    rw [D.decomposition.intersectionGraph_adj_iff]
    refine ⟨?_, ⟨x 1, by simp [bdf], by simp [beg]⟩⟩
    intro h
    have hsets := congrArg (fun P : D.Part => P.val) h
    change ({x 1, x 3, x 5} : Finset W) = {x 1, x 4, x 6} at hsets
    have : x 3 ∈ ({x 1, x 4, x 6} : Finset W) := by rw [← hsets]; simp
    simp only [Finset.mem_insert, Finset.mem_singleton] at this
    rcases this with h31 | h34 | h36
    · exact hne (by decide) h31
    · exact hne (by decide) h34
    · exact hne (by decide) h36
  have hbeg_ace : D.intersectionGraph.Adj beg ace := by
    rw [D.decomposition.intersectionGraph_adj_iff]
    refine ⟨?_, ⟨x 4, by simp [beg], by simp [ace]⟩⟩
    intro h
    have hsets := congrArg (fun P : D.Part => P.val) h
    change ({x 1, x 4, x 6} : Finset W) = {x 0, x 2, x 4} at hsets
    have : x 1 ∈ ({x 0, x 2, x 4} : Finset W) := by rw [← hsets]; simp
    simp only [Finset.mem_insert, Finset.mem_singleton] at this
    rcases this with h10 | h12 | h14
    · exact hne (by decide) h10
    · exact hne (by decide) h12
    · exact hne (by decide) h14
  have hace_not_bdf : ¬ D.intersectionGraph.Adj ace bdf := by
    rw [D.decomposition.intersectionGraph_adj_iff]
    rintro ⟨_, z, hzace, hzbdf⟩
    change z ∈ ({x 0, x 2, x 4} : Finset W) at hzace
    change z ∈ ({x 1, x 3, x 5} : Finset W) at hzbdf
    simp only [Finset.mem_insert, Finset.mem_singleton] at hzace hzbdf
    rcases hzace with (rfl | rfl | rfl) <;>
      rcases hzbdf with (h | h | h) <;> exact hne (by decide) h
  have haf_not_beg : ¬ D.intersectionGraph.Adj af beg := by
    rw [D.decomposition.intersectionGraph_adj_iff]
    rintro ⟨_, z, hzaf, hzbeg⟩
    change z ∈ ({x 0, x 5} : Finset W) at hzaf
    change z ∈ ({x 1, x 4, x 6} : Finset W) at hzbeg
    simp only [Finset.mem_insert, Finset.mem_singleton] at hzaf hzbeg
    rcases hzaf with (rfl | rfl) <;>
      rcases hzbeg with (h | h | h) <;> exact hne (by decide) h
  have hafRoot : af ∈ D.rootedIntersectionGraph.roots :=
    (D.mem_rootedIntersectionGraph_roots_iff).2
      ((D.decomposition.mem_edgeParts).2 ⟨haf, hafEdge.1⟩)
  have hbdfNonRoot : bdf ∉ D.rootedIntersectionGraph.roots := by
    rw [D.mem_rootedIntersectionGraph_roots_iff]
    intro hroot
    have hedge := (D.decomposition.mem_edgeParts.mp hroot).2
    have htri := hbdfTri.1
    change ({x 1, x 3, x 5} : Finset W).card = 2 at hedge
    omega
  have hbegNonRoot : beg ∉ D.rootedIntersectionGraph.roots := by
    rw [D.mem_rootedIntersectionGraph_roots_iff]
    intro hroot
    have hedge := (D.decomposition.mem_edgeParts.mp hroot).2
    have htri := hbegTri.1
    change ({x 1, x 4, x 6} : Finset W).card = 2 at hedge
    omega
  exact RootedGraph.containsFigure5_f_of_cycle hace_af haf_bdf hbdf_beg hbeg_ace
    hace_not_bdf haf_not_beg
    (by
      intro h
      have hsets := congrArg (fun P : D.Part => P.val) h
      change ({x 0, x 2, x 4} : Finset W) = {x 1, x 3, x 5} at hsets
      have : x 0 ∈ ({x 1, x 3, x 5} : Finset W) := by rw [← hsets]; simp
      simp only [Finset.mem_insert, Finset.mem_singleton] at this
      rcases this with h01 | h03 | h05
      · exact hne (by decide) h01
      · exact hne (by decide) h03
      · exact hne (by decide) h05)
    (by
      intro h
      have hsets := congrArg (fun P : D.Part => P.val) h
      change ({x 0, x 5} : Finset W) = {x 1, x 4, x 6} at hsets
      have : x 0 ∈ ({x 1, x 4, x 6} : Finset W) := by rw [← hsets]; simp
      simp only [Finset.mem_insert, Finset.mem_singleton] at this
      rcases this with h01 | h04 | h06
      · exact hne (by decide) h01
      · exact hne (by decide) h04
      · exact hne (by decide) h06)
    hafRoot hbdfNonRoot hbegNonRoot

variable {V : Type u} [Fintype V] [DecidableEq V]

theorem exists_third_vertex_of_triangle_part
    {G : SimpleGraph V} {Q : Finset V}
    (hQ : TriangleEdgeDecomposition.IsTrianglePart G Q)
    {x y : V} (hx : x ∈ Q) (hy : y ∈ Q) (hxy : x ≠ y) :
    ∃ z, z ≠ x ∧ z ≠ y ∧ Q = {x, y, z} := by
  classical
  have hyErase : y ∈ Q.erase x := Finset.mem_erase.mpr ⟨hxy.symm, hy⟩
  have hcard : ((Q.erase x).erase y).card = 1 := by
    rw [Finset.card_erase_of_mem hyErase, Finset.card_erase_of_mem hx, hQ.1]
  obtain ⟨z, hz⟩ := Finset.card_eq_one.mp hcard
  have hzErase : z ∈ (Q.erase x).erase y := by rw [hz]; simp
  refine ⟨z, (Finset.mem_erase.mp (Finset.mem_of_mem_erase hzErase)).1,
    (Finset.mem_erase.mp hzErase).1, ?_⟩
  ext w
  constructor
  · intro hw
    by_cases hwx : w = x
    · simp [hwx]
    by_cases hwy : w = y
    · simp [hwy]
    have : w ∈ (Q.erase x).erase y := by simp [hw, hwx, hwy]
    rw [hz] at this
    simp only [Finset.mem_singleton] at this
    simp [this]
  · intro hw
    simp only [Finset.mem_insert, Finset.mem_singleton] at hw
    rcases hw with rfl | rfl | rfl
    · exact hx
    · exact hy
    · exact Finset.mem_of_mem_erase (Finset.mem_of_mem_erase hzErase)

theorem exists_two_other_vertices_of_triangle_part
    {G : SimpleGraph V} {Q : Finset V}
    (hQ : TriangleEdgeDecomposition.IsTrianglePart G Q)
    {x : V} (hx : x ∈ Q) :
    ∃ y z, y ≠ z ∧ y ≠ x ∧ z ≠ x ∧ Q = {x, y, z} := by
  classical
  have hcard : (Q.erase x).card = 2 := by
    rw [Finset.card_erase_of_mem hx, hQ.1]
  obtain ⟨y, z, hyz, herase⟩ := Finset.card_eq_two.mp hcard
  have hyErase : y ∈ Q.erase x := by rw [herase]; simp
  have hzErase : z ∈ Q.erase x := by rw [herase]; simp
  refine ⟨y, z, hyz, (Finset.mem_erase.mp hyErase).1,
    (Finset.mem_erase.mp hzErase).1, ?_⟩
  ext w
  constructor
  · intro hw
    by_cases hwx : w = x
    · simp [hwx]
    have : w ∈ Q.erase x := Finset.mem_erase.mpr ⟨hwx, hw⟩
    rw [herase] at this
    simp only [Finset.mem_insert, Finset.mem_singleton] at this
    rcases this with rfl | rfl <;> simp
  · intro hw
    simp only [Finset.mem_insert, Finset.mem_singleton] at hw
    rcases hw with rfl | rfl | rfl
    · exact hx
    · exact Finset.mem_of_mem_erase hyErase
    · exact Finset.mem_of_mem_erase hzErase

theorem eq_one_of_mem_of_card_three
    {W : Type*} [DecidableEq W] {s : Finset W} {p q r x : W}
    (hs : s.card = 3) (hp : p ∈ s) (hq : q ∈ s) (hr : r ∈ s)
    (hpq : p ≠ q) (hpr : p ≠ r) (hqr : q ≠ r) (hx : x ∈ s) :
    x = p ∨ x = q ∨ x = r := by
  have hsubset : ({p, q, r} : Finset W) ⊆ s := by
    intro z hz
    simp only [Finset.mem_insert, Finset.mem_singleton] at hz
    rcases hz with rfl | rfl | rfl
    · exact hp
    · exact hq
    · exact hr
  have hcard : ({p, q, r} : Finset W).card = 3 := by
    rw [Finset.card_insert_of_notMem (by simp [hpq, hpr]),
      Finset.card_insert_of_notMem (by simpa using hqr)]
    simp
  have heq : ({p, q, r} : Finset W) = s := by
    apply Finset.eq_of_subset_of_card_le hsubset
    rw [hcard, hs]
  rw [← heq] at hx
  simpa only [Finset.mem_insert, Finset.mem_singleton] using hx

theorem finset_eq_triple_of_triangle_part
    {W : Type*} [DecidableEq W] {G : SimpleGraph W} {Q : Finset W}
    (hQ : TriangleEdgeDecomposition.IsTrianglePart G Q)
    {a b c : W} (ha : a ∈ Q) (hb : b ∈ Q) (hc : c ∈ Q)
    (hab : a ≠ b) (hac : a ≠ c) (hbc : b ≠ c) :
    Q = {a, b, c} := by
  apply Finset.Subset.antisymm
  · intro x hx
    rcases eq_one_of_mem_of_card_three hQ.1 ha hb hc hab hac hbc hx with
      rfl | rfl | rfl <;> simp
  · intro x hx
    simp only [Finset.mem_insert, Finset.mem_singleton] at hx
    rcases hx with rfl | rfl | rfl
    · exact ha
    · exact hb
    · exact hc

theorem finset_eq_pair_of_edge_part
    {W : Type*} [DecidableEq W] {G : SimpleGraph W} {Q : Finset W}
    (hQ : TriangleEdgeDecomposition.IsEdgePart G Q)
    {a b : W} (ha : a ∈ Q) (hb : b ∈ Q) (hab : a ≠ b) :
    Q = {a, b} := by
  apply Finset.Subset.antisymm
  · intro x hx
    have hsubset : ({a, b} : Finset W) ⊆ Q := by
      intro z hz
      simp only [Finset.mem_insert, Finset.mem_singleton] at hz
      rcases hz with rfl | rfl
      · exact ha
      · exact hb
    have heq : ({a, b} : Finset W) = Q := by
      apply Finset.eq_of_subset_of_card_le hsubset
      rw [hQ.1]
      simp [hab]
    rw [← heq] at hx
    exact hx
  · intro x hx
    simp only [Finset.mem_insert, Finset.mem_singleton] at hx
    rcases hx with rfl | rfl
    · exact ha
    · exact hb

set_option maxHeartbeats 800000 in
theorem contains_f_of_base_incidence_card_eq_seven
    (F : GraphWithPetals V) (R : Set (Multigraph.Edge F.graph))
    (hR : ∀ e, e ∈ R → e.IsPendant)
    {base petal : V} (P : F.PetalPair base petal)
    (D : ValidDecomposition (F.rootedLineGraph R))
    (hbase : F.isPetal base = false)
    (hcard : (Multigraph.Edge.incidentEdgeFinset F.graph base).card = 7) :
    D.rootedIntersectionGraph.ContainsFigure5Induced .f := by
  classical
  let adjDecidable : DecidableRel (generalizedLineGraph F).Adj :=
    generalizedLineGraph.instDecidableAdj F
  letI : DecidableRel (F.rootedLineGraph R).graph.Adj := adjDecidable
  let U := Multigraph.Edge.incidentEdgeFinset F.graph base
  let M := F.parallelSubgraph U
  have hUcard : U.card = 7 := hcard
  have hU : ∀ e, e ∈ U → e.Incident base := by
    intro e he
    simpa [U] using he
  have haU : P.first ∈ U := by simpa [U] using P.first_incident_base
  have hbU : P.second ∈ U := by simpa [U] using P.second_incident_base
  let a : U := ⟨P.first, haU⟩
  let b : U := ⟨P.second, hbU⟩
  have habM : M.Adj a b := by
    exact ⟨fun h => P.first_ne_second (congrArg Subtype.val h),
      P.first_endpoints.trans P.second_endpoints.symm⟩
  obtain ⟨g, hgUnique, hgUnmatched, hgTriangles⟩ :=
    exists_unique_unmatched_with_three_triangles F R hR P D hbase hcard
  let gU : U := ⟨g.val, by simpa [U] using g.property⟩
  have hgUnmatched' : gU ∉ M.verts := by
    simpa [gU, M, U] using hgUnmatched
  have hMmatching : M.IsMatching := F.parallelSubgraph_isMatching U
  have hgraph :
      ((F.rootedLineGraph R).graph.induce (U : Set _)) = M.spanningCoeᶜ := by
    exact (F.induce_generalizedLineGraph_eq_delete_parallel U base hU).trans
      (F.delete_parallel_eq_compl U)
  have hAdj_of_notM {x y : U} (hxy : x ≠ y) (hn : ¬ M.Adj x y) :
      (F.rootedLineGraph R).graph.Adj x.val y.val := by
    have : ((F.rootedLineGraph R).graph.induce (U : Set _)).Adj x y := by
      rw [hgraph, SimpleGraph.compl_adj]
      exact ⟨hxy, by simpa [SimpleGraph.Subgraph.mem_edgeSet] using hn⟩
    exact this
  have hgNeighborSubset : U.erase g.val ⊆
      (F.rootedLineGraph R).graph.neighborFinset g.val := by
    intro z hz
    have hzData := Finset.mem_erase.mp hz
    let zU : U := ⟨z, hzData.2⟩
    have hgz : (F.rootedLineGraph R).graph.Adj g.val z := by
      exact hAdj_of_notM (x := gU) (y := zU) (by
        intro h
        exact hzData.1 (congrArg Subtype.val h).symm) (by
        intro h
        exact hgUnmatched' h.fst_mem)
    simpa using hgz
  have hUeraseCard : (U.erase g.val).card = 6 := by
    rw [Finset.card_erase_of_mem g.property, hUcard]
  have hgDegreeLower : 6 ≤ (F.rootedLineGraph R).graph.degree g.val := by
    rw [← (F.rootedLineGraph R).graph.card_neighborFinset_eq_degree,
      ← hUeraseCard]
    exact Finset.card_le_card hgNeighborSubset
  have hgPartUpper : D.decomposition.partDegree g.val ≤ 3 := by
    by_cases hgRoot : g.val ∈ R
    · rw [D.root_partDegree hgRoot]
      omega
    · rw [D.nonRoot_partDegree hgRoot]
  have hgDegreeUpper : (F.rootedLineGraph R).graph.degree g.val ≤ 6 := by
    have h := D.decomposition.degree_le_two_mul_partDegree g.val
    omega
  have hgDegree : (F.rootedLineGraph R).graph.degree g.val = 6 := by omega
  have hgNotRoot : g.val ∉ R := by
    intro hgRoot
    have h := D.decomposition.degree_le_two_mul_partDegree g.val
    rw [D.root_partDegree hgRoot, hgDegree] at h
    omega
  have hgPartDegree : D.decomposition.partDegree g.val = 3 :=
    D.nonRoot_partDegree hgNotRoot
  have hga : (F.rootedLineGraph R).graph.Adj g.val a.val := by
    exact hAdj_of_notM (x := gU) (y := a) (by
      intro h
      apply hgUnmatched'
      rw [h]
      exact habM.fst_mem) (by
      intro h
      exact hgUnmatched' h.fst_mem)
  have hgb : (F.rootedLineGraph R).graph.Adj g.val b.val := by
    exact hAdj_of_notM (x := gU) (y := b) (by
      intro h
      apply hgUnmatched'
      rw [h]
      exact habM.snd_mem) (by
      intro h
      exact hgUnmatched' h.fst_mem)
  let A : D.Part := D.closure hga
  let B : D.Part := D.closure hgb
  have hAg : g.val ∈ (A : Finset _) := D.decomposition.left_mem_closure hga
  have hAa : a.val ∈ (A : Finset _) := D.decomposition.right_mem_closure hga
  have hBg : g.val ∈ (B : Finset _) := D.decomposition.left_mem_closure hgb
  have hBb : b.val ∈ (B : Finset _) := D.decomposition.right_mem_closure hgb
  have hAmem : (A : Finset _) ∈ D.decomposition.partsContaining g.val :=
    D.decomposition.mem_partsContaining.mpr ⟨A.property, hAg⟩
  have hBmem : (B : Finset _) ∈ D.decomposition.partsContaining g.val :=
    D.decomposition.mem_partsContaining.mpr ⟨B.property, hBg⟩
  have hATri := hgTriangles A hAmem
  have hBTri := hgTriangles B hBmem
  obtain ⟨d, hdg, hda, hAset⟩ :=
    exists_third_vertex_of_triangle_part hATri hAg hAa hga.ne
  obtain ⟨e, heg, heb, hBset⟩ :=
    exists_third_vertex_of_triangle_part hBTri hBg hBb hgb.ne
  have hnotM_of_adj {x y : U}
      (hxy : (F.rootedLineGraph R).graph.Adj x.val y.val) : ¬ M.Adj x y := by
    intro hMxy
    have hendpoints := hMxy.2
    have hfinset : x.val.endpointFinset = y.val.endpointFinset := by
      simp [Multigraph.Edge.endpointFinset, hendpoints]
    change (x.val.endpointFinset ∩ y.val.endpointFinset).card = 1 at hxy
    rw [hfinset, Finset.inter_self, Multigraph.Edge.card_endpointFinset] at hxy
    omega
  have hABne : A ≠ B := by
    intro hAB
    have haB : a.val ∈ (B : Finset _) := by rw [← hAB]; exact hAa
    have habAdj := hBTri.2 haB hBb P.first_ne_second
    exact hnotM_of_adj (x := a) (y := b) habAdj habM
  have hBErase : (B : Finset _) ∈
      (D.decomposition.partsContaining g.val).erase (A : Finset _) :=
    Finset.mem_erase.mpr ⟨fun h => hABne (Subtype.ext h.symm), hBmem⟩
  have hthirdCard :
      (((D.decomposition.partsContaining g.val).erase (A : Finset _)).erase
        (B : Finset _)).card = 1 := by
    have hpartsCard : (D.decomposition.partsContaining g.val).card = 3 :=
      hgPartDegree
    rw [Finset.card_erase_of_mem hBErase,
      Finset.card_erase_of_mem hAmem, hpartsCard]
  obtain ⟨Cset, hCeq⟩ := Finset.card_eq_one.mp hthirdCard
  have hCthird : Cset ∈
      ((D.decomposition.partsContaining g.val).erase (A : Finset _)).erase
        (B : Finset _) := by
    rw [hCeq]
    simp
  have hCneB : Cset ≠ (B : Finset _) := (Finset.mem_erase.mp hCthird).1
  have hCneA : Cset ≠ (A : Finset _) :=
    (Finset.mem_erase.mp (Finset.mem_of_mem_erase hCthird)).1
  have hCmem : Cset ∈ D.decomposition.partsContaining g.val :=
    Finset.mem_of_mem_erase (Finset.mem_of_mem_erase hCthird)
  let C : D.Part := ⟨Cset, (D.decomposition.mem_partsContaining.mp hCmem).1⟩
  have hCg : g.val ∈ (C : Finset _) :=
    (D.decomposition.mem_partsContaining.mp hCmem).2
  have hCTri : TriangleEdgeDecomposition.IsTrianglePart
      (F.rootedLineGraph R).graph (C : Finset _) := by
    exact hgTriangles C (by simpa [C] using hCmem)
  obtain ⟨c, f, hcf, hcg, hfg, hCset'⟩ :=
    exists_two_other_vertices_of_triangle_part hCTri hCg
  have hgNeighborEq : U.erase g.val =
      (F.rootedLineGraph R).graph.neighborFinset g.val := by
    apply Finset.eq_of_subset_of_card_le hgNeighborSubset
    rw [(F.rootedLineGraph R).graph.card_neighborFinset_eq_degree,
      hgDegree, hUeraseCard]
  have memU_of_mem_gPart {Q : D.Part} (hQg : g.val ∈ (Q : Finset _))
      (hQTri : TriangleEdgeDecomposition.IsTrianglePart
        (F.rootedLineGraph R).graph (Q : Finset _))
      {z : Multigraph.Edge F.graph} (hzQ : z ∈ (Q : Finset _))
      (hzg : z ≠ g.val) : z ∈ U := by
    have hgz := hQTri.2 hQg hzQ hzg.symm
    have : z ∈ (F.rootedLineGraph R).graph.neighborFinset g.val := by
      simpa using hgz
    rw [← hgNeighborEq] at this
    exact Finset.mem_of_mem_erase this
  have hdA : d ∈ (A : Finset _) := by simp [hAset]
  have heB : e ∈ (B : Finset _) := by simp [hBset]
  have hcC : c ∈ (C : Finset _) := by simp [hCset']
  have hfC : f ∈ (C : Finset _) := by simp [hCset']
  have hdU : d ∈ U := memU_of_mem_gPart (Q := A) hAg hATri hdA hdg
  have heU : e ∈ U := memU_of_mem_gPart (Q := B) hBg hBTri heB heg
  have hcU : c ∈ U := memU_of_mem_gPart (Q := C) hCg hCTri hcC hcg
  have hfU : f ∈ U := memU_of_mem_gPart (Q := C) hCg hCTri hfC hfg
  let dU : U := ⟨d, hdU⟩
  let eU : U := ⟨e, heU⟩
  let cU : U := ⟨c, hcU⟩
  let fU : U := ⟨f, hfU⟩
  have hACne : A ≠ C := by
    intro h
    have hfin := congrArg (fun Q : D.Part => (Q : Finset (Multigraph.Edge F.graph))) h
    exact hCneA (by simpa [C] using hfin.symm)
  have hBCne : B ≠ C := by
    intro h
    have hfin := congrArg (fun Q : D.Part => (Q : Finset (Multigraph.Edge F.graph))) h
    exact hCneB (by simpa [C] using hfin.symm)
  have cross_ne (Q S : D.Part) (hQS : Q ≠ S)
      (hQg : g.val ∈ (Q : Finset _)) (hSg : g.val ∈ (S : Finset _))
      {x y : Multigraph.Edge F.graph} (hxQ : x ∈ (Q : Finset _))
      (hyS : y ∈ (S : Finset _)) (hxg : x ≠ g.val) : x ≠ y := by
    intro hxy
    subst y
    apply hQS
    apply Subtype.ext
    exact D.decomposition.eq_of_two_mem Q.property S.property
      hQg hxQ hSg hyS hxg.symm
  have haB_ne : a.val ≠ b.val := P.first_ne_second
  have haE_ne : a.val ≠ e :=
    cross_ne A B hABne hAg hBg hAa heB hga.ne.symm
  have hdB_ne : d ≠ b.val :=
    cross_ne A B hABne hAg hBg hdA hBb hdg
  have hdE_ne : d ≠ e :=
    cross_ne A B hABne hAg hBg hdA heB hdg
  have haC_ne : a.val ≠ c :=
    cross_ne A C hACne hAg hCg hAa hcC hga.ne.symm
  have haF_ne : a.val ≠ f :=
    cross_ne A C hACne hAg hCg hAa hfC hga.ne.symm
  have hdC_ne : d ≠ c :=
    cross_ne A C hACne hAg hCg hdA hcC hdg
  have hdF_ne : d ≠ f :=
    cross_ne A C hACne hAg hCg hdA hfC hdg
  have hbC_ne : b.val ≠ c :=
    cross_ne B C hBCne hBg hCg hBb hcC hgb.ne.symm
  have hbF_ne : b.val ≠ f :=
    cross_ne B C hBCne hBg hCg hBb hfC hgb.ne.symm
  have heC_ne : e ≠ c :=
    cross_ne B C hBCne hBg hCg heB hcC heg
  have heF_ne : e ≠ f :=
    cross_ne B C hBCne hBg hCg heB hfC heg
  let labels : Finset (Multigraph.Edge F.graph) :=
    {a.val, b.val, d, e, c, f, g.val}
  have hlabelsCard : labels.card = 7 := by
    dsimp [labels]
    rw [Finset.card_insert_of_notMem (by
      simp only [Finset.mem_insert, Finset.mem_singleton, not_or]
      exact ⟨haB_ne, hda.symm, haE_ne, haC_ne, haF_ne, hga.ne.symm⟩)]
    rw [Finset.card_insert_of_notMem (by
      simp only [Finset.mem_insert, Finset.mem_singleton, not_or]
      exact ⟨hdB_ne.symm, heb.symm, hbC_ne, hbF_ne, hgb.ne.symm⟩)]
    rw [Finset.card_insert_of_notMem (by
      simp only [Finset.mem_insert, Finset.mem_singleton, not_or]
      exact ⟨hdE_ne, hdC_ne, hdF_ne, hdg⟩)]
    rw [Finset.card_insert_of_notMem (by
      simp only [Finset.mem_insert, Finset.mem_singleton, not_or]
      exact ⟨heC_ne, heF_ne, heg⟩)]
    rw [Finset.card_insert_of_notMem (by
      simp only [Finset.mem_insert, Finset.mem_singleton, not_or]
      exact ⟨hcf, hcg⟩)]
    rw [Finset.card_insert_of_notMem (by simpa using hfg)]
    simp
  have hlabelsSubset : labels ⊆ U := by
    intro z hz
    simp only [labels, Finset.mem_insert, Finset.mem_singleton] at hz
    rcases hz with rfl | rfl | rfl | rfl | rfl | rfl | rfl
    · exact haU
    · exact hbU
    · exact hdU
    · exact heU
    · exact hcU
    · exact hfU
    · exact gU.property
  have hlabelsEq : labels = U := by
    apply Finset.eq_of_subset_of_card_le hlabelsSubset
    rw [hlabelsCard, hUcard]
  have matched_of_ne_g (z : U) (hzg : z ≠ gU) : z ∈ M.verts := by
    by_contra hz
    have heq0 := hgUnique z (by simpa [M, U] using hz)
    have heq : z = gU := Subtype.ext (congrArg Subtype.val heq0)
    exact hzg heq
  have label_cases (z : U) :
      z.val = a.val ∨ z.val = b.val ∨ z.val = d ∨ z.val = e ∨
        z.val = c ∨ z.val = f ∨ z.val = g.val := by
    have hz : z.val ∈ labels := by
      rw [hlabelsEq]
      exact z.property
    simpa only [labels, Finset.mem_insert, Finset.mem_singleton] using hz
  have adj_right_of_val_eq {x y z : U} (hyz : y.val = z.val)
      (hxy : M.Adj x y) : M.Adj x z := by
    have h : y = z := Subtype.ext hyz
    rwa [h] at hxy
  have hdMatched : dU ∈ M.verts := matched_of_ne_g dU (by
    intro h
    exact hdg (congrArg Subtype.val h))
  obtain ⟨m, hdm, _⟩ := hMmatching hdMatched
  have hdmCases := label_cases m
  have horient :
      (M.Adj dU cU ∧ M.Adj eU fU) ∨
      (M.Adj dU fU ∧ M.Adj eU cU) := by
    have hdm_not_e : m.val ≠ e := by
      intro hme
      have hdeM : M.Adj dU eU := adj_right_of_val_eq hme hdm
      have hcMatched : cU ∈ M.verts := matched_of_ne_g cU (by
        intro h
        exact hcg (congrArg Subtype.val h))
      obtain ⟨z, hcz, _⟩ := hMmatching hcMatched
      have hzCases := label_cases z
      have hzf : z = fU := by
        rcases hzCases with ha | hb | hd | he | hc | hf | hg
        · exfalso
          have hcaM : M.Adj cU a := adj_right_of_val_eq ha hcz
          have := hMmatching.eq_of_adj_left habM hcaM.symm
          exact hbC_ne (congrArg Subtype.val this)
        · exfalso
          have hcbM : M.Adj cU b := adj_right_of_val_eq hb hcz
          have := hMmatching.eq_of_adj_left habM.symm hcbM.symm
          exact haC_ne (congrArg Subtype.val this)
        · exfalso
          have hcdM : M.Adj cU dU := adj_right_of_val_eq hd hcz
          have := hMmatching.eq_of_adj_left hdeM hcdM.symm
          exact heC_ne (congrArg Subtype.val this)
        · exfalso
          have hceM : M.Adj cU eU := adj_right_of_val_eq he hcz
          have := hMmatching.eq_of_adj_left hdeM.symm hceM.symm
          exact hdC_ne (congrArg Subtype.val this)
        · exact (hcz.1 (Subtype.ext hc.symm)).elim
        · exact Subtype.ext hf
        · exfalso
          apply hgUnmatched'
          have : z = gU := Subtype.ext hg
          rw [← this]
          exact hcz.snd_mem
      have hcfM : M.Adj cU fU := by rwa [hzf] at hcz
      have hcfAdj := hCTri.2 hcC hfC hcf
      exact hnotM_of_adj (x := cU) (y := fU) hcfAdj hcfM
    have hdm_cf : m = cU ∨ m = fU := by
      rcases hdmCases with ha | hb | hd | he | hc | hf | hg
      · exfalso
        have hdaM : M.Adj dU a := adj_right_of_val_eq ha hdm
        have hdaAdj := hATri.2 hdA hAa hda
        exact hnotM_of_adj (x := dU) (y := a) hdaAdj hdaM
      · exfalso
        have hdbM : M.Adj dU b := adj_right_of_val_eq hb hdm
        have := hMmatching.eq_of_adj_right habM hdbM
        exact hda (congrArg Subtype.val this).symm
      · exact (hdm.1 (Subtype.ext hd.symm)).elim
      · exact (hdm_not_e he).elim
      · exact Or.inl (Subtype.ext hc)
      · exact Or.inr (Subtype.ext hf)
      · exfalso
        apply hgUnmatched'
        have : m = gU := Subtype.ext hg
        rw [← this]
        exact hdm.snd_mem
    have mate_e (hdc : M.Adj dU cU) : M.Adj eU fU := by
      have heMatched : eU ∈ M.verts := matched_of_ne_g eU (by
        intro h
        exact heg (congrArg Subtype.val h))
      obtain ⟨z, hez, _⟩ := hMmatching heMatched
      rcases label_cases z with ha | hb | hd | he | hc | hf | hg
      · have heaM : M.Adj eU a := adj_right_of_val_eq ha hez
        have := hMmatching.eq_of_adj_left habM heaM.symm
        exact (heb (congrArg Subtype.val this).symm).elim
      · have hebM : M.Adj eU b := adj_right_of_val_eq hb hez
        have := hMmatching.eq_of_adj_left habM.symm hebM.symm
        exact (haE_ne (congrArg Subtype.val this)).elim
      · have hedM : M.Adj eU dU := adj_right_of_val_eq hd hez
        have := hMmatching.eq_of_adj_left hdc hedM.symm
        exact (heC_ne (congrArg Subtype.val this).symm).elim
      · exact (hez.1 (Subtype.ext he.symm)).elim
      · have hecM : M.Adj eU cU := adj_right_of_val_eq hc hez
        have := hMmatching.eq_of_adj_right hdc hecM
        exact (hdE_ne (congrArg Subtype.val this)).elim
      · exact adj_right_of_val_eq hf hez
      · exfalso
        apply hgUnmatched'
        have : z = gU := Subtype.ext hg
        rw [← this]
        exact hez.snd_mem
    have mate_e_swapped (hdf : M.Adj dU fU) : M.Adj eU cU := by
      have heMatched : eU ∈ M.verts := matched_of_ne_g eU (by
        intro h
        exact heg (congrArg Subtype.val h))
      obtain ⟨z, hez, _⟩ := hMmatching heMatched
      rcases label_cases z with ha | hb | hd | he | hc | hf | hg
      · have heaM : M.Adj eU a := adj_right_of_val_eq ha hez
        have := hMmatching.eq_of_adj_left habM heaM.symm
        exact (heb (congrArg Subtype.val this).symm).elim
      · have hebM : M.Adj eU b := adj_right_of_val_eq hb hez
        have := hMmatching.eq_of_adj_left habM.symm hebM.symm
        exact (haE_ne (congrArg Subtype.val this)).elim
      · have hedM : M.Adj eU dU := adj_right_of_val_eq hd hez
        have := hMmatching.eq_of_adj_left hdf hedM.symm
        exact (heF_ne (congrArg Subtype.val this).symm).elim
      · exact (hez.1 (Subtype.ext he.symm)).elim
      · exact adj_right_of_val_eq hc hez
      · have hefM : M.Adj eU fU := adj_right_of_val_eq hf hez
        have := hMmatching.eq_of_adj_right hdf hefM
        exact (hdE_ne (congrArg Subtype.val this)).elim
      · exfalso
        apply hgUnmatched'
        have : z = gU := Subtype.ext hg
        rw [← this]
        exact hez.snd_mem
    rcases hdm_cf with rfl | rfl
    · exact Or.inl ⟨hdm, mate_e hdm⟩
    · exact Or.inr ⟨hdm, mate_e_swapped hdm⟩
  have finish (c0 f0 : Multigraph.Edge F.graph)
      (hc0U : c0 ∈ U) (hf0U : f0 ∈ U)
      (hCset0 : (C : Finset _) = {g.val, c0, f0})
      (hdcM : M.Adj dU ⟨c0, hc0U⟩) (hefM : M.Adj eU ⟨f0, hf0U⟩)
      (x : Fin 7 → Multigraph.Edge F.graph)
      (hx0 : x 0 = a.val) (hx1 : x 1 = b.val) (hx2 : x 2 = c0)
      (hx3 : x 3 = d) (hx4 : x 4 = e) (hx5 : x 5 = f0)
      (hx6 : x 6 = g.val)
      (hx : Function.Injective x) :
      D.rootedIntersectionGraph.ContainsFigure5Induced .f := by
    let c0U : U := ⟨c0, hc0U⟩
    let f0U : U := ⟨f0, hf0U⟩
    have hne {i j : Fin 7} (hij : i ≠ j) : x i ≠ x j := hx.ne hij
    have subtype_ne {p q : U} (hpq : p.val ≠ q.val) : p ≠ q := by
      intro h
      exact hpq (congrArg Subtype.val h)
    have hac : (F.rootedLineGraph R).graph.Adj a.val c0 := by
      apply hAdj_of_notM (x := a) (y := c0U)
      · apply subtype_ne
        change a.val ≠ c0
        simpa [hx0, hx2] using hne (i := 0) (j := 2) (by decide)
      · exact hMmatching.not_adj_left_of_ne
          (by
            apply subtype_ne
            change b.val ≠ c0
            simpa [hx1, hx2] using hne (i := 1) (j := 2) (by decide)) habM
    have hae : (F.rootedLineGraph R).graph.Adj a.val e := by
      apply hAdj_of_notM (x := a) (y := eU)
      · apply subtype_ne
        change a.val ≠ e
        simpa [hx0, hx4] using hne (i := 0) (j := 4) (by decide)
      · exact hMmatching.not_adj_left_of_ne
          (by
            apply subtype_ne
            change b.val ≠ e
            simpa [hx1, hx4] using hne (i := 1) (j := 4) (by decide)) habM
    have haf : (F.rootedLineGraph R).graph.Adj a.val f0 := by
      apply hAdj_of_notM (x := a) (y := f0U)
      · apply subtype_ne
        change a.val ≠ f0
        simpa [hx0, hx5] using hne (i := 0) (j := 5) (by decide)
      · exact hMmatching.not_adj_left_of_ne
          (by
            apply subtype_ne
            change b.val ≠ f0
            simpa [hx1, hx5] using hne (i := 1) (j := 5) (by decide)) habM
    have hbc : (F.rootedLineGraph R).graph.Adj b.val c0 := by
      apply hAdj_of_notM (x := b) (y := c0U)
      · apply subtype_ne
        change b.val ≠ c0
        simpa [hx1, hx2] using hne (i := 1) (j := 2) (by decide)
      · exact hMmatching.not_adj_left_of_ne
          (by
            apply subtype_ne
            change a.val ≠ c0
            simpa [hx0, hx2] using hne (i := 0) (j := 2) (by decide)) habM.symm
    have hbd : (F.rootedLineGraph R).graph.Adj b.val d := by
      apply hAdj_of_notM (x := b) (y := dU)
      · apply subtype_ne
        change b.val ≠ d
        simpa [hx1, hx3] using hne (i := 1) (j := 3) (by decide)
      · exact hMmatching.not_adj_left_of_ne
          (by
            apply subtype_ne
            change a.val ≠ d
            simpa [hx0, hx3] using hne (i := 0) (j := 3) (by decide)) habM.symm
    have hbf : (F.rootedLineGraph R).graph.Adj b.val f0 := by
      apply hAdj_of_notM (x := b) (y := f0U)
      · apply subtype_ne
        change b.val ≠ f0
        simpa [hx1, hx5] using hne (i := 1) (j := 5) (by decide)
      · exact hMmatching.not_adj_left_of_ne
          (by
            apply subtype_ne
            change a.val ≠ f0
            simpa [hx0, hx5] using hne (i := 0) (j := 5) (by decide)) habM.symm
    let AC : D.Part := D.closure hac
    let AE : D.Part := D.closure hae
    let AF : D.Part := D.closure haf
    let BC : D.Part := D.closure hbc
    let BD : D.Part := D.closure hbd
    let BF : D.Part := D.closure hbf
    have haDegreeAdd := degree_add_two_eq_incidence_card_of_parallel F hbase
      P.first_incident_base P.second_incident_base P.first_ne_second
      (P.first_endpoints.trans P.second_endpoints.symm)
    have haDegree : (F.rootedLineGraph R).graph.degree a.val = 5 := by
      change (generalizedLineGraph F).degree a.val = 5
      have hdegreeEq : (generalizedLineGraph F).degree a.val + 2 = 7 := by
        simpa [hcard] using haDegreeAdd
      omega
    have hbDegreeAdd := degree_add_two_eq_incidence_card_of_parallel F hbase
      P.second_incident_base P.first_incident_base P.first_ne_second.symm
      (P.second_endpoints.trans P.first_endpoints.symm)
    have hbDegree : (F.rootedLineGraph R).graph.degree b.val = 5 := by
      change (generalizedLineGraph F).degree b.val = 5
      have hdegreeEq : (generalizedLineGraph F).degree b.val + 2 = 7 := by
        simpa [hcard] using hbDegreeAdd
      omega
    have haNotRoot : a.val ∉ R := by
      intro haR
      exact (not_isPendant_of_parallel P.first_ne_second
        (P.first_endpoints.trans P.second_endpoints.symm)) (hR a.val haR)
    have hbNotRoot : b.val ∉ R := by
      intro hbR
      exact (not_isPendant_of_parallel P.first_ne_second.symm
        (P.second_endpoints.trans P.first_endpoints.symm)) (hR b.val hbR)
    have haPartDegree : D.decomposition.partDegree a.val = 3 :=
      D.nonRoot_partDegree haNotRoot
    have hbPartDegree : D.decomposition.partDegree b.val = 3 :=
      D.nonRoot_partDegree hbNotRoot
    obtain ⟨EaSet, hEa, hEaUnique⟩ :=
      existsUnique_edge_part_of_degree_five_partDegree_three
        D.decomposition a.val haDegree haPartDegree
    let Ea : D.Part := ⟨EaSet,
      (D.decomposition.mem_partsContaining.mp hEa.1).1⟩
    have hEaMem : (Ea : Finset _) ∈ D.decomposition.partsContaining a.val := by
      simpa [Ea] using hEa.1
    have hEaEdge : TriangleEdgeDecomposition.IsEdgePart
        (F.rootedLineGraph R).graph (Ea : Finset _) := by simpa [Ea] using hEa.2
    have hATri0 : TriangleEdgeDecomposition.IsTrianglePart
        (F.rootedLineGraph R).graph (A : Finset _) := hATri
    have hAacNe : A ≠ AC := by
      intro hEq
      have hcA : c0 ∈ (A : Finset _) := by
        rw [hEq]
        exact D.decomposition.right_mem_closure hac
      have hdcAdj := hATri.2 hdA hcA
        (by simpa [hx3, hx2] using hne (i := 3) (j := 2) (by decide))
      exact hnotM_of_adj (x := dU) (y := c0U) hdcAdj hdcM
    have hAaENe : A ≠ AE := by
      intro hEq
      have heA : e ∈ (A : Finset _) := by
        rw [hEq]
        exact D.decomposition.right_mem_closure hae
      rw [hAset] at heA
      simp only [Finset.mem_insert, Finset.mem_singleton] at heA
      rcases heA with h | h | h
      · exact (hne (i := 4) (j := 6) (by decide)) (by simpa [hx4, hx6] using h)
      · exact (hne (i := 4) (j := 0) (by decide)) (by simpa [hx4, hx0] using h)
      · exact (hne (i := 4) (j := 3) (by decide)) (by simpa [hx4, hx3] using h)
    have hAaFNe : A ≠ AF := by
      intro hEq
      have hfA : f0 ∈ (A : Finset _) := by
        rw [hEq]
        exact D.decomposition.right_mem_closure haf
      rw [hAset] at hfA
      simp only [Finset.mem_insert, Finset.mem_singleton] at hfA
      rcases hfA with h | h | h
      · exact (hne (i := 5) (j := 6) (by decide)) (by simpa [hx5, hx6] using h)
      · exact (hne (i := 5) (j := 0) (by decide)) (by simpa [hx5, hx0] using h)
      · exact (hne (i := 5) (j := 3) (by decide)) (by simpa [hx5, hx3] using h)
    have hAEAFNe : AE ≠ AF := by
      intro hEq
      have heAF : e ∈ (AF : Finset _) := by
        rw [← hEq]
        exact D.decomposition.right_mem_closure hae
      have hefAdj := D.decomposition.adj_of_mem_part AF.property heAF
        (D.decomposition.right_mem_closure haf)
        (by simpa [hx4, hx5] using hne (i := 4) (j := 5) (by decide))
      exact hnotM_of_adj (x := eU) (y := f0U) hefAdj hefM
    have hACMem : (AC : Finset _) ∈ D.decomposition.partsContaining a.val :=
      D.decomposition.mem_partsContaining.mpr
        ⟨AC.property, D.decomposition.left_mem_closure hac⟩
    have hAEMem : (AE : Finset _) ∈ D.decomposition.partsContaining a.val :=
      D.decomposition.mem_partsContaining.mpr
        ⟨AE.property, D.decomposition.left_mem_closure hae⟩
    have hAFMem : (AF : Finset _) ∈ D.decomposition.partsContaining a.val :=
      D.decomposition.mem_partsContaining.mpr
        ⟨AF.property, D.decomposition.left_mem_closure haf⟩
    have hAMemA : (A : Finset _) ∈ D.decomposition.partsContaining a.val :=
      D.decomposition.mem_partsContaining.mpr ⟨A.property, hAa⟩
    have hACNotEdge : ¬ TriangleEdgeDecomposition.IsEdgePart
        (F.rootedLineGraph R).graph (AC : Finset _) := by
      intro hACEdge
      have hACEq : (AC : Finset _) = {a.val, c0} :=
        finset_eq_pair_of_edge_part hACEdge
          (D.decomposition.left_mem_closure hac)
          (D.decomposition.right_mem_closure hac) hac.ne
      have hAC_AE : AC ≠ AE := by
        intro hEq
        have heAC : e ∈ (AC : Finset _) := by rw [hEq]; exact D.decomposition.right_mem_closure hae
        rw [hACEq] at heAC
        simp only [Finset.mem_insert, Finset.mem_singleton] at heAC
        rcases heAC with h | h
        · exact (hne (i := 4) (j := 0) (by decide)) (by simpa [hx4, hx0] using h)
        · exact (hne (i := 4) (j := 2) (by decide)) (by simpa [hx4, hx2] using h)
      have hAC_AF : AC ≠ AF := by
        intro hEq
        have hfAC : f0 ∈ (AC : Finset _) := by rw [hEq]; exact D.decomposition.right_mem_closure haf
        rw [hACEq] at hfAC
        simp only [Finset.mem_insert, Finset.mem_singleton] at hfAC
        rcases hfAC with h | h
        · exact (hne (i := 5) (j := 0) (by decide)) (by simpa [hx5, hx0] using h)
        · exact (hne (i := 5) (j := 2) (by decide)) (by simpa [hx5, hx2] using h)
      have hcase := eq_one_of_mem_of_card_three haPartDegree hAMemA hAEMem hAFMem
        (fun h => hAaENe (Subtype.ext h)) (fun h => hAaFNe (Subtype.ext h))
        (fun h => hAEAFNe (Subtype.ext h)) hACMem
      rcases hcase with h | h | h
      · exact hAacNe (Subtype.ext h.symm)
      · exact hAC_AE (Subtype.ext h)
      · exact hAC_AF (Subtype.ext h)
    have hACTri : TriangleEdgeDecomposition.IsTrianglePart
        (F.rootedLineGraph R).graph (AC : Finset _) := by
      rcases D.decomposition.isPart_of_mem AC.property with hEdge | hTri
      · exact (hACNotEdge hEdge).elim
      · exact hTri
    have edge_ne_triangle {Q S : D.Part}
        (hQ : TriangleEdgeDecomposition.IsEdgePart
          (F.rootedLineGraph R).graph (Q : Finset _))
        (hS : TriangleEdgeDecomposition.IsTrianglePart
          (F.rootedLineGraph R).graph (S : Finset _)) : Q ≠ S := by
      intro h
      have hcards := congrArg (fun T : D.Part =>
        (T : Finset (Multigraph.Edge F.graph)).card) h
      rw [hQ.1, hS.1] at hcards
      omega
    have hACcases : AC = AE ∨ AC = AF := by
      have hcase := eq_one_of_mem_of_card_three haPartDegree hAMemA hAEMem hAFMem
        (fun h => hAaENe (Subtype.ext h)) (fun h => hAaFNe (Subtype.ext h))
        (fun h => hAEAFNe (Subtype.ext h)) hACMem
      rcases hcase with h | h | h
      · exact (hAacNe (Subtype.ext h.symm)).elim
      · exact Or.inl (Subtype.ext h)
      · exact Or.inr (Subtype.ext h)
    have haCases :
        ((AC : Finset _) = {a.val, c0, e} ∧
          TriangleEdgeDecomposition.IsEdgePart
            (F.rootedLineGraph R).graph (AF : Finset _)) ∨
        ((AC : Finset _) = {a.val, c0, f0} ∧
          TriangleEdgeDecomposition.IsEdgePart
            (F.rootedLineGraph R).graph (AE : Finset _)) := by
      rcases hACcases with hACE | hACF
      · left
        have heAC : e ∈ (AC : Finset _) := by
          rw [hACE]
          exact D.decomposition.right_mem_closure hae
        have hACset := finset_eq_triple_of_triangle_part hACTri
          (D.decomposition.left_mem_closure hac)
          (D.decomposition.right_mem_closure hac) heAC
          (by simpa [hx0, hx2] using hne (i := 0) (j := 2) (by decide))
          (by simpa [hx0, hx4] using hne (i := 0) (j := 4) (by decide))
          (by simpa [hx2, hx4] using hne (i := 2) (j := 4) (by decide))
        refine ⟨hACset, ?_⟩
        have hACAFNe : AC ≠ AF := hACE.trans_ne hAEAFNe
        have hEaCase := eq_one_of_mem_of_card_three haPartDegree hAMemA hACMem hAFMem
          (fun h => hAacNe (Subtype.ext h))
          (fun h => hAaFNe (Subtype.ext h))
          (fun h => hACAFNe (Subtype.ext h)) hEaMem
        rcases hEaCase with h | h | h
        · exact ((edge_ne_triangle hEaEdge hATri) (Subtype.ext h)).elim
        · exact ((edge_ne_triangle hEaEdge hACTri) (Subtype.ext h)).elim
        · rw [← Subtype.ext h]
          exact hEaEdge
      · right
        have hfAC : f0 ∈ (AC : Finset _) := by
          rw [hACF]
          exact D.decomposition.right_mem_closure haf
        have hACset := finset_eq_triple_of_triangle_part hACTri
          (D.decomposition.left_mem_closure hac)
          (D.decomposition.right_mem_closure hac) hfAC
          (by simpa [hx0, hx2] using hne (i := 0) (j := 2) (by decide))
          (by simpa [hx0, hx5] using hne (i := 0) (j := 5) (by decide))
          (by simpa [hx2, hx5] using hne (i := 2) (j := 5) (by decide))
        refine ⟨hACset, ?_⟩
        have hAC_AE_Ne : AC ≠ AE := fun h => hAEAFNe (h.symm.trans hACF)
        have hEaCase := eq_one_of_mem_of_card_three haPartDegree hAMemA hACMem hAEMem
          (fun h => hAacNe (Subtype.ext h))
          (fun h => hAaENe (Subtype.ext h))
          (fun h => hAC_AE_Ne (Subtype.ext h)) hEaMem
        rcases hEaCase with h | h | h
        · exact ((edge_ne_triangle hEaEdge hATri) (Subtype.ext h)).elim
        · exact ((edge_ne_triangle hEaEdge hACTri) (Subtype.ext h)).elim
        · rw [← Subtype.ext h]
          exact hEaEdge
    have hBCMem : (BC : Finset _) ∈ D.decomposition.partsContaining b.val :=
      D.decomposition.mem_partsContaining.mpr
        ⟨BC.property, D.decomposition.left_mem_closure hbc⟩
    have hBDMem : (BD : Finset _) ∈ D.decomposition.partsContaining b.val :=
      D.decomposition.mem_partsContaining.mpr
        ⟨BD.property, D.decomposition.left_mem_closure hbd⟩
    have hBFMem : (BF : Finset _) ∈ D.decomposition.partsContaining b.val :=
      D.decomposition.mem_partsContaining.mpr
        ⟨BF.property, D.decomposition.left_mem_closure hbf⟩
    have hBMemB : (B : Finset _) ∈ D.decomposition.partsContaining b.val :=
      D.decomposition.mem_partsContaining.mpr ⟨B.property, hBb⟩
    have hBbcNe : B ≠ BC := by
      intro hEq
      have hcB : c0 ∈ (B : Finset _) := by rw [hEq]; exact D.decomposition.right_mem_closure hbc
      rw [hBset] at hcB
      simp only [Finset.mem_insert, Finset.mem_singleton] at hcB
      rcases hcB with h | h | h
      · exact (hne (i := 2) (j := 6) (by decide)) (by simpa [hx2, hx6] using h)
      · exact (hne (i := 2) (j := 1) (by decide)) (by simpa [hx2, hx1] using h)
      · exact (hne (i := 2) (j := 4) (by decide)) (by simpa [hx2, hx4] using h)
    have hBbdNe : B ≠ BD := by
      intro hEq
      have hdB : d ∈ (B : Finset _) := by rw [hEq]; exact D.decomposition.right_mem_closure hbd
      rw [hBset] at hdB
      simp only [Finset.mem_insert, Finset.mem_singleton] at hdB
      rcases hdB with h | h | h
      · exact (hne (i := 3) (j := 6) (by decide)) (by simpa [hx3, hx6] using h)
      · exact (hne (i := 3) (j := 1) (by decide)) (by simpa [hx3, hx1] using h)
      · exact (hne (i := 3) (j := 4) (by decide)) (by simpa [hx3, hx4] using h)
    have hBbfNe : B ≠ BF := by
      intro hEq
      have hfB : f0 ∈ (B : Finset _) := by rw [hEq]; exact D.decomposition.right_mem_closure hbf
      rw [hBset] at hfB
      simp only [Finset.mem_insert, Finset.mem_singleton] at hfB
      rcases hfB with h | h | h
      · exact (hne (i := 5) (j := 6) (by decide)) (by simpa [hx5, hx6] using h)
      · exact (hne (i := 5) (j := 1) (by decide)) (by simpa [hx5, hx1] using h)
      · exact (hne (i := 5) (j := 4) (by decide)) (by simpa [hx5, hx4] using h)
    have hBCBDNe : BC ≠ BD := by
      intro hEq
      have hcBD : c0 ∈ (BD : Finset _) := by rw [← hEq]; exact D.decomposition.right_mem_closure hbc
      have hcdAdj := D.decomposition.adj_of_mem_part BD.property hcBD
        (D.decomposition.right_mem_closure hbd)
        (by simpa [hx2, hx3] using hne (i := 2) (j := 3) (by decide))
      exact hnotM_of_adj (x := c0U) (y := dU) hcdAdj hdcM.symm
    have hBFcases : BF = BC ∨ BF = BD := by
      have hcase := eq_one_of_mem_of_card_three hbPartDegree hBMemB hBCMem hBDMem
        (fun h => hBbcNe (Subtype.ext h)) (fun h => hBbdNe (Subtype.ext h))
        (fun h => hBCBDNe (Subtype.ext h)) hBFMem
      rcases hcase with h | h | h
      · exact (hBbfNe (Subtype.ext h.symm)).elim
      · exact Or.inl (Subtype.ext h)
      · exact Or.inr (Subtype.ext h)
    have hBFBD : BF = BD := by
      rcases hBFcases with hBFBC | hBFBD
      · exfalso
        have hcBF : c0 ∈ (BF : Finset _) := by rw [hBFBC]; exact D.decomposition.right_mem_closure hbc
        have hfBF : f0 ∈ (BF : Finset _) := D.decomposition.right_mem_closure hbf
        have hBFC : (BF : Finset _) = (C : Finset _) :=
          D.decomposition.eq_of_two_mem BF.property C.property hcBF hfBF
            (by simpa [hCset0]) (by simpa [hCset0])
            (by simpa [hx2, hx5] using hne (i := 2) (j := 5) (by decide))
        have hbC : b.val ∈ (C : Finset _) := by rw [← hBFC]; exact D.decomposition.left_mem_closure hbf
        have hBCeq : B = C := by
          apply Subtype.ext
          exact D.decomposition.eq_of_two_mem B.property C.property hBb hBg hbC hCg
            (by simpa [hx1, hx6] using hne (i := 1) (j := 6) (by decide))
        exact hBCne hBCeq
      · exact hBFBD
    have hfBD : f0 ∈ (BD : Finset _) := by
      rw [← hBFBD]
      exact D.decomposition.right_mem_closure hbf
    have hBDTri : TriangleEdgeDecomposition.IsTrianglePart
        (F.rootedLineGraph R).graph (BD : Finset _) := by
      rcases D.decomposition.isPart_of_mem BD.property with hEdge | hTri
      · exfalso
        have hset := finset_eq_pair_of_edge_part hEdge
            (D.decomposition.left_mem_closure hbd)
            (D.decomposition.right_mem_closure hbd) hbd.ne
        rw [hset] at hfBD
        simp only [Finset.mem_insert, Finset.mem_singleton] at hfBD
        rcases hfBD with h | h
        · exact (hne (i := 5) (j := 1) (by decide)) (by simpa [hx5, hx1] using h)
        · exact (hne (i := 5) (j := 3) (by decide)) (by simpa [hx5, hx3] using h)
      · exact hTri
    have hBDset : (BD : Finset _) = {b.val, d, f0} :=
      finset_eq_triple_of_triangle_part hBDTri
        (D.decomposition.left_mem_closure hbd)
        (D.decomposition.right_mem_closure hbd) hfBD
        (by simpa [hx1, hx3] using hne (i := 1) (j := 3) (by decide))
        (by simpa [hx1, hx5] using hne (i := 1) (j := 5) (by decide))
        (by simpa [hx3, hx5] using hne (i := 3) (j := 5) (by decide))
    obtain ⟨EbSet, hEb, _hEbUnique⟩ :=
      existsUnique_edge_part_of_degree_five_partDegree_three
        D.decomposition b.val hbDegree hbPartDegree
    let Eb : D.Part := ⟨EbSet,
      (D.decomposition.mem_partsContaining.mp hEb.1).1⟩
    have hEbMem : (Eb : Finset _) ∈ D.decomposition.partsContaining b.val := by simpa [Eb] using hEb.1
    have hEbEdge : TriangleEdgeDecomposition.IsEdgePart
        (F.rootedLineGraph R).graph (Eb : Finset _) := by simpa [Eb] using hEb.2
    have hEbCase := eq_one_of_mem_of_card_three hbPartDegree hBMemB hBDMem hBCMem
      (fun h => hBbdNe (Subtype.ext h))
      (fun h => hBbcNe (Subtype.ext h))
      (fun h => hBCBDNe (Subtype.ext h).symm) hEbMem
    have hBCEdge : TriangleEdgeDecomposition.IsEdgePart
        (F.rootedLineGraph R).graph (BC : Finset _) := by
      rcases hEbCase with h | h | h
      · exact ((edge_ne_triangle hEbEdge hBTri) (Subtype.ext h)).elim
      · exact ((edge_ne_triangle hEbEdge hBDTri) (Subtype.ext h)).elim
      · rw [← Subtype.ext h]
        exact hEbEdge
    have hBegSet : (B : Finset _) = {b.val, e, g.val} := by
      rw [hBset]
      ext z
      simp only [Finset.mem_insert, Finset.mem_singleton]
      constructor
      · rintro (rfl | rfl | rfl)
        · exact Or.inr (Or.inr rfl)
        · exact Or.inl rfl
        · exact Or.inr (Or.inl rfl)
      · rintro (rfl | rfl | rfl)
        · exact Or.inr (Or.inl rfl)
        · exact Or.inr (Or.inr rfl)
        · exact Or.inl rfl
    rcases haCases with ⟨hACEset, hAFEdge⟩ | ⟨hACFset, hAEEdge⟩
    · have hAFset := finset_eq_pair_of_edge_part hAFEdge
          (D.decomposition.left_mem_closure haf)
          (D.decomposition.right_mem_closure haf) haf.ne
      exact containsFigure5_f_of_degree_seven_parts D x hx
        (by rw [hx0, hx2, hx4, ← hACEset]; exact AC.property)
        (by rw [hx0, hx5, ← hAFset]; exact AF.property)
        (by rw [hx1, hx3, hx5, ← hBDset]; exact BD.property)
        (by rw [hx1, hx4, hx6, ← hBegSet]; exact B.property)
        (by rw [hx0, hx2, hx4, ← hACEset]; exact hACTri)
        (by rw [hx0, hx5, ← hAFset]; exact hAFEdge)
        (by rw [hx1, hx3, hx5, ← hBDset]; exact hBDTri)
        (by rw [hx1, hx4, hx6, ← hBegSet]; exact hBTri)
    · have hAEset := finset_eq_pair_of_edge_part hAEEdge
          (D.decomposition.left_mem_closure hae)
          (D.decomposition.right_mem_closure hae) hae.ne
      let p : Fin 7 → Fin 7 := fun i =>
        if i = 0 then 0 else if i = 1 then 1 else if i = 2 then 2 else
        if i = 3 then 6 else if i = 4 then 5 else if i = 5 then 4 else 3
      have hp : Function.Injective p := by decide +kernel
      let y : Fin 7 → Multigraph.Edge F.graph := x ∘ p
      have hy : Function.Injective y := hx.comp hp
      have hy0 : y 0 = a.val := by simp [y, p, hx0]
      have hy1 : y 1 = b.val := by simp [y, p, hx1]
      have hy2 : y 2 = c0 := by simp [y, p, hx2]
      have hy3 : y 3 = g.val := by simp [y, p, hx6]
      have hy4 : y 4 = f0 := by simp [y, p, hx5]
      have hy5 : y 5 = e := by simp [y, p, hx4]
      have hy6 : y 6 = d := by simp [y, p, hx3]
      have hBgeSet : (B : Finset _) = {b.val, g.val, e} :=
        finset_eq_triple_of_triangle_part hBTri hBb hBg heB
          (by simpa [hx1, hx6] using hne (i := 1) (j := 6) (by decide))
          (by simpa [hx1, hx4] using hne (i := 1) (j := 4) (by decide))
          (by simpa [hx6, hx4] using hne (i := 6) (j := 4) (by decide))
      have hBFdSet : (BD : Finset _) = {b.val, f0, d} :=
        finset_eq_triple_of_triangle_part hBDTri
          (D.decomposition.left_mem_closure hbd) hfBD
          (D.decomposition.right_mem_closure hbd)
          (by simpa [hx1, hx5] using hne (i := 1) (j := 5) (by decide))
          (by simpa [hx1, hx3] using hne (i := 1) (j := 3) (by decide))
          (by simpa [hx5, hx3] using hne (i := 5) (j := 3) (by decide))
      exact containsFigure5_f_of_degree_seven_parts D y hy
        (by rw [hy0, hy2, hy4, ← hACFset]; exact AC.property)
        (by rw [hy0, hy5, ← hAEset]; exact AE.property)
        (by rw [hy1, hy3, hy5, ← hBgeSet]; exact B.property)
        (by rw [hy1, hy4, hy6, ← hBFdSet]; exact BD.property)
        (by rw [hy0, hy2, hy4, ← hACFset]; exact hACTri)
        (by rw [hy0, hy5, ← hAEset]; exact hAEEdge)
        (by rw [hy1, hy3, hy5, ← hBgeSet]; exact hBTri)
        (by rw [hy1, hy4, hy6, ← hBFdSet]; exact hBDTri)
  rcases horient with ⟨hdcM, hefM⟩ | ⟨hdfM, hecM⟩
  · let x : Fin 7 → Multigraph.Edge F.graph := fun i =>
      if i = 0 then a.val else if i = 1 then b.val else if i = 2 then c else
      if i = 3 then d else if i = 4 then e else if i = 5 then f else g.val
    have hx0 : x 0 = a.val := by simp [x]
    have hx1 : x 1 = b.val := by simp [x]
    have hx2 : x 2 = c := by simp [x]
    have hx3 : x 3 = d := by simp [x]
    have hx4 : x 4 = e := by simp [x]
    have hx5 : x 5 = f := by simp [x]
    have hx6 : x 6 = g.val := by simp [x]
    have hx : Function.Injective x := by
      intro i j h
      fin_cases i <;> fin_cases j <;>
        simp [x, haB_ne, hda, haE_ne, haC_ne, haF_ne, hga.ne,
          hdB_ne, hdE_ne, hdC_ne, hdF_ne, hdg, heb, hbC_ne, hbF_ne,
          hgb.ne, heC_ne, heF_ne, heg, hcf, hcg, hfg,
          haB_ne.symm, hda.symm, haE_ne.symm, haC_ne.symm, haF_ne.symm,
          hga.ne.symm, hdB_ne.symm, hdE_ne.symm, hdC_ne.symm, hdF_ne.symm,
          hdg.symm, heb.symm, hbC_ne.symm, hbF_ne.symm, hgb.ne.symm,
          heC_ne.symm, heF_ne.symm, heg.symm, hcf.symm, hcg.symm,
          hfg.symm] at h ⊢
    exact finish c f hcU hfU hCset' hdcM hefM x hx0 hx1 hx2 hx3 hx4 hx5 hx6 hx
  · have hCswap : (C : Finset _) = {g.val, f, c} := by
      rw [hCset']
      ext z
      simp only [Finset.mem_insert, Finset.mem_singleton]
      constructor
      · rintro (rfl | rfl | rfl)
        · exact Or.inl rfl
        · exact Or.inr (Or.inr rfl)
        · exact Or.inr (Or.inl rfl)
      · rintro (rfl | rfl | rfl)
        · exact Or.inl rfl
        · exact Or.inr (Or.inr rfl)
        · exact Or.inr (Or.inl rfl)
    let x : Fin 7 → Multigraph.Edge F.graph := fun i =>
      if i = 0 then a.val else if i = 1 then b.val else if i = 2 then f else
      if i = 3 then d else if i = 4 then e else if i = 5 then c else g.val
    have hx0 : x 0 = a.val := by simp [x]
    have hx1 : x 1 = b.val := by simp [x]
    have hx2 : x 2 = f := by simp [x]
    have hx3 : x 3 = d := by simp [x]
    have hx4 : x 4 = e := by simp [x]
    have hx5 : x 5 = c := by simp [x]
    have hx6 : x 6 = g.val := by simp [x]
    have hx : Function.Injective x := by
      intro i j h
      fin_cases i <;> fin_cases j <;>
        simp [x, haB_ne, hda, haE_ne, haC_ne, haF_ne, hga.ne,
          hdB_ne, hdE_ne, hdC_ne, hdF_ne, hdg, heb, hbC_ne, hbF_ne,
          hgb.ne, heC_ne, heF_ne, heg, hcf, hcg, hfg,
          haB_ne.symm, hda.symm, haE_ne.symm, haC_ne.symm, haF_ne.symm,
          hga.ne.symm, hdB_ne.symm, hdE_ne.symm, hdC_ne.symm, hdF_ne.symm,
          hdg.symm, heb.symm, hbC_ne.symm, hbF_ne.symm, hgb.ne.symm,
          heC_ne.symm, heF_ne.symm, heg.symm, hcf.symm, hcg.symm,
          hfg.symm] at h ⊢
    exact finish f c hfU hcU hCswap hdfM hecM x hx0 hx1 hx2 hx3 hx4 hx5 hx6 hx

end Lemma4_3

end SubcubicSpectralGap


==> anc/lean/SubcubicSpectralGap/Theorem2_14/Lemma4_5.lean <==
import SubcubicSpectralGap.Theorem2_14.Decomposition
import Mathlib.Combinatorics.SimpleGraph.LineGraph

/-!
# Lemma 4.5

A valid decomposition of a rooted line graph with a nonempty set of pendant
edge roots must contain an edge part.
-/

namespace SubcubicSpectralGap

universe u

namespace TriangleEdgeDecomposition

variable {V : Type u} [Fintype V] [DecidableEq V]
  {G : SimpleGraph V} [DecidableRel G.Adj]

/-- If every part is a triangle, each part through `v` contributes exactly two
neighbors of `v`. -/
theorem degree_eq_two_mul_partDegree_of_edgeParts_eq_empty
    (D : TriangleEdgeDecomposition G) (hEdgeParts : D.edgeParts = ∅) (v : V) :
    G.degree v = 2 * D.partDegree v := by
  classical
  have hneighbors : G.neighborFinset v =
      (D.partsContaining v).biUnion fun P => P.erase v := by
    ext w
    constructor
    · intro hw
      have hadj : G.Adj v w := by simpa using hw
      refine Finset.mem_biUnion.mpr
        ⟨D.closure hadj, D.mem_partsContaining.mpr
          ⟨D.closure_mem_parts hadj, D.left_mem_closure hadj⟩, ?_⟩
      exact Finset.mem_erase.mpr ⟨hadj.ne.symm, D.right_mem_closure hadj⟩
    · intro hw
      obtain ⟨P, hP, hwP⟩ := Finset.mem_biUnion.mp hw
      have hPv := (D.mem_partsContaining.mp hP).2
      have hPw := (Finset.mem_erase.mp hwP).2
      simpa using D.adj_of_mem_part (D.mem_partsContaining.mp hP).1 hPv hPw
        (Finset.mem_erase.mp hwP).1.symm
  have hdisjoint : ((D.partsContaining v : Finset (Finset V)) : Set (Finset V)).PairwiseDisjoint
      fun P => P.erase v := by
    intro P hP Q hQ hPQ
    dsimp only [Function.onFun]
    rw [Finset.disjoint_left]
    intro w hwP hwQ
    have hP' := D.mem_partsContaining.mp hP
    have hQ' := D.mem_partsContaining.mp hQ
    have hwP' := Finset.mem_erase.mp hwP
    have hwQ' := Finset.mem_erase.mp hwQ
    exact hPQ <| D.eq_of_two_mem hP'.1 hQ'.1 hP'.2 hwP'.2 hQ'.2 hwQ'.2
      hwP'.1.symm
  rw [← G.card_neighborFinset_eq_degree, hneighbors, Finset.card_biUnion hdisjoint]
  calc
    (∑ P ∈ D.partsContaining v, (P.erase v).card) =
        ∑ _P ∈ D.partsContaining v, 2 := by
      apply Finset.sum_congr rfl
      intro P hP
      have hP' := D.mem_partsContaining.mp hP
      have hTriangle : P ∈ D.triangleParts := by
        rcases D.mem_edgeParts_or_mem_triangleParts hP'.1 with hEdge | hTriangle
        · rw [hEdgeParts] at hEdge
          simp at hEdge
        · exact hTriangle
      rw [Finset.card_erase_of_mem hP'.2,
        (D.mem_triangleParts.mp hTriangle).2]
    _ = 2 * D.partDegree v := by
      simp [partDegree, Nat.mul_comm]

end TriangleEdgeDecomposition

end SubcubicSpectralGap

namespace SimpleGraph

variable {V : Type u} [Fintype V] [DecidableEq V]
  (F : SimpleGraph V) [DecidableRel F.Adj] [DecidableRel F.lineGraph.Adj]

/-- An edge is pendant if one of its endpoints has degree one. -/
def IsPendantEdge (e : F.edgeSet) : Prop :=
  ∃ v, v ∈ (e : Sym2 V) ∧ F.degree v = 1

/-- The edges incident with a vertex, bundled as vertices of the line graph. -/
def incidenceEdgeFinset (v : V) : Finset F.edgeSet :=
  Finset.univ.filter fun e => v ∈ (e : Sym2 V)

omit [DecidableRel F.lineGraph.Adj] in
theorem card_incidenceEdgeFinset (v : V) :
    (F.incidenceEdgeFinset v).card = F.degree v := by
  rw [← F.card_neighborSet_eq_degree]
  let e : {e : F.edgeSet // v ∈ (e : Sym2 V)} ≃ F.incidenceSet v :=
    { toFun := fun e => ⟨(e.1 : Sym2 V), e.1.2, e.2⟩
      invFun := fun e => ⟨⟨e.1, e.2.1⟩, e.2.2⟩
      left_inv := fun _ => rfl
      right_inv := fun _ => rfl }
  calc
    (F.incidenceEdgeFinset v).card =
        Fintype.card {e : F.edgeSet // v ∈ (e : Sym2 V)} := by
      simp [incidenceEdgeFinset, Fintype.card_subtype]
    _ = Fintype.card (F.incidenceSet v) := Fintype.card_congr e
    _ = Fintype.card (F.neighborSet v) :=
      Fintype.card_congr (F.incidenceSetEquivNeighborSet v)

omit [DecidableRel F.lineGraph.Adj] in
/-- Every line-graph neighbor of a pendant edge meets it at its non-leaf
endpoint. -/
theorem mem_other_of_lineGraph_adj_of_degree_eq_one
    {a b : F.edgeSet} {u v : V}
    (ha : (a : Sym2 V) = s(u, v))
    (hdu : F.degree u = 1)
    (hab : F.lineGraph.Adj a b) :
    v ∈ (b : Sym2 V) := by
  obtain ⟨_, x, hxa, hxb⟩ := SimpleGraph.lineGraph_adj_iff_exists.mp hab
  have hx : x = u ∨ x = v := by
    have : x ∈ s(u, v) := by simpa [ha] using hxa
    simpa [Sym2.mem_iff] using this
  rcases hx with hx | hx
  · exfalso
    have haI : a ∈ F.incidenceEdgeFinset u := by
      simp [incidenceEdgeFinset, ha]
    have hbI : b ∈ F.incidenceEdgeFinset u := by
      simp [incidenceEdgeFinset, ← hx, hxb]
    have hcard : (F.incidenceEdgeFinset u).card = 1 := by
      rw [F.card_incidenceEdgeFinset, hdu]
    obtain ⟨e, he⟩ := Finset.card_eq_one.mp hcard
    have hab_eq : a = b := by
      have ha_eq : a = e := by simpa [he] using haI
      have hb_eq : b = e := by simpa [he] using hbI
      exact ha_eq.trans hb_eq.symm
    exact hab.ne hab_eq
  · simpa [hx] using hxb

/-- The line-graph neighbors of an edge are the other edges incident to either
of its endpoints. -/
theorem map_lineGraph_neighborFinset_eq_incidence_union_erase
    (e : F.edgeSet) {v : V} (hv : v ∈ (e : Sym2 V)) :
    (F.lineGraph.neighborFinset e).map
        ⟨(fun f : F.edgeSet => (f : Sym2 V)), Subtype.val_injective⟩ =
      (F.incidenceFinset v ∪
        F.incidenceFinset (Sym2.Mem.other hv)).erase (e : Sym2 V) := by
  classical
  ext f
  rw [Finset.mem_map]
  simp only [Finset.mem_erase, Finset.mem_union, F.mem_incidenceFinset]
  constructor
  · rintro ⟨f', hf', rfl⟩
    have hadj := (F.lineGraph.mem_neighborFinset e f').mp hf'
    rw [SimpleGraph.lineGraph_adj_iff_exists] at hadj
    refine ⟨fun h => hadj.1 (Subtype.ext h.symm), ?_⟩
    obtain ⟨x, hxe, hxf⟩ := hadj.2
    rw [← Sym2.other_spec hv] at hxe
    simp only [Sym2.mem_iff] at hxe
    rcases hxe with rfl | rfl
    · exact Or.inl ⟨f'.2, hxf⟩
    · exact Or.inr ⟨f'.2, hxf⟩
  · rintro ⟨hne, hf | hf⟩
    · refine ⟨⟨f, hf.1⟩, ?_, rfl⟩
      rw [F.lineGraph.mem_neighborFinset, SimpleGraph.lineGraph_adj_iff_exists]
      exact ⟨fun h => hne (congrArg Subtype.val h).symm, ⟨v, hv, hf.2⟩⟩
    · refine ⟨⟨f, hf.1⟩, ?_, rfl⟩
      rw [F.lineGraph.mem_neighborFinset, SimpleGraph.lineGraph_adj_iff_exists]
      exact ⟨fun h => hne (congrArg Subtype.val h).symm,
        ⟨Sym2.Mem.other hv, Sym2.other_mem hv, hf.2⟩⟩

/-- The degree in a line graph of an edge `vw`, plus two, is the sum of the
degrees of its endpoints. -/
theorem lineGraph_degree_add_two_eq_of_mem
    (e : F.edgeSet) {v : V} (hv : v ∈ (e : Sym2 V)) :
    F.lineGraph.degree e + 2 =
      F.degree v + F.degree (Sym2.Mem.other hv) := by
  classical
  rw [← F.lineGraph.card_neighborFinset_eq_degree,
    ← Finset.card_map
      (f := ⟨(fun f : F.edgeSet => (f : Sym2 V)), Subtype.val_injective⟩)
      (s := F.lineGraph.neighborFinset e),
    map_lineGraph_neighborFinset_eq_incidence_union_erase F e hv]
  have he_v : (e : Sym2 V) ∈ F.incidenceFinset v := by
    rw [F.mem_incidenceFinset]
    exact ⟨e.2, hv⟩
  rw [Finset.card_erase_of_mem (Finset.mem_union.mpr (Or.inl he_v))]
  rw [Finset.card_union]
  rw [F.card_incidenceFinset_eq_degree, F.card_incidenceFinset_eq_degree]
  have hinter : F.incidenceFinset v ∩
      F.incidenceFinset (Sym2.Mem.other hv) = {(e : Sym2 V)} := by
    ext f
    simp only [Finset.mem_inter, F.mem_incidenceFinset, Finset.mem_singleton]
    constructor
    · intro hf
      exact Set.mem_singleton_iff.mp (by
        rw [← F.adj_incidenceSet_inter e.2 hv]
        exact hf)
    · rintro rfl
      exact ⟨⟨e.2, hv⟩, ⟨e.2, Sym2.other_mem hv⟩⟩
  rw [hinter]
  simp
  have hadj : F.Adj v (Sym2.Mem.other hv) := by
    rw [← F.mem_edgeSet, Sym2.other_spec hv]
    exact e.2
  have hvpos := hadj.degree_pos_left
  have hwpos := hadj.degree_pos_right
  omega

/-- Endpoint form of the line-graph degree formula. -/
theorem lineGraph_degree_add_two_eq
    {e : F.edgeSet} {u v : V} (he : (e : Sym2 V) = s(u, v)) :
    F.lineGraph.degree e + 2 = F.degree u + F.degree v := by
  have hu : u ∈ (e : Sym2 V) := by simp [he]
  have h := F.lineGraph_degree_add_two_eq_of_mem e hu
  have hother : Sym2.Mem.other hu = v :=
    Sym2.congr_right.mp ((Sym2.other_spec hu).trans he)
  rw [hother] at h
  exact h

omit [Fintype V] [DecidableEq V] [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj] in
/-- In a triangle of the line graph, if two edges meet at `v` and the third
does not, then the third joins their other endpoints. -/
theorem third_edge_eq_of_lineGraph_triangle
    {b d f : F.edgeSet} {v ub ud : V}
    (hb : (b : Sym2 V) = s(v, ub))
    (hd : (d : Sym2 V) = s(v, ud))
    (hbd : b ≠ d)
    (hfb : F.lineGraph.Adj f b)
    (hfd : F.lineGraph.Adj f d)
    (hvf : v ∉ (f : Sym2 V)) :
    (f : Sym2 V) = s(ub, ud) := by
  have hubud : ub ≠ ud := by
    intro h
    apply hbd
    apply Subtype.ext
    simp [hb, hd, h]
  have hubf : ub ∈ (f : Sym2 V) := by
    obtain ⟨_, x, hxf, hxb⟩ := SimpleGraph.lineGraph_adj_iff_exists.mp hfb
    have hx : x = v ∨ x = ub := by
      have : x ∈ s(v, ub) := by simpa [hb] using hxb
      simpa [Sym2.mem_iff] using this
    rcases hx with rfl | rfl
    · exact False.elim (hvf hxf)
    · exact hxf
  have hudf : ud ∈ (f : Sym2 V) := by
    obtain ⟨_, x, hxf, hxd⟩ := SimpleGraph.lineGraph_adj_iff_exists.mp hfd
    have hx : x = v ∨ x = ud := by
      have : x ∈ s(v, ud) := by simpa [hd] using hxd
      simpa [Sym2.mem_iff] using this
    rcases hx with rfl | rfl
    · exact False.elim (hvf hxf)
    · exact hxf
  exact (Sym2.mem_and_mem_iff hubud).mp ⟨hubf, hudf⟩

end SimpleGraph

namespace SubcubicSpectralGap

namespace Lemma4_5

variable {α : Type u} [DecidableEq α]

/-- A three-element finset containing two distinct specified elements has a
third element distinct from both. -/
theorem exists_third_mem_of_card_eq_three {P : Finset α} {a b : α}
    (hcard : P.card = 3) (ha : a ∈ P) (hb : b ∈ P) (hab : a ≠ b) :
    ∃ c ∈ P, c ≠ a ∧ c ≠ b := by
  have hsubset : {a, b} ⊆ P := by
    intro x hx
    simp only [Finset.mem_insert, Finset.mem_singleton] at hx
    exact hx.elim (fun h => h ▸ ha) (fun h => h ▸ hb)
  have hcard' : ({a, b} : Finset α).card + 1 = P.card := by
    simp [hab, hcard]
  obtain ⟨c, hc, hinsert⟩ := Finset.exists_eq_insert_iff.mpr ⟨hsubset, hcard'⟩
  refine ⟨c, ?_, ?_, ?_⟩
  · rw [← hinsert]
    simp
  · simpa using fun h : c = a => hc (by simp [h])
  · simpa using fun h : c = b => hc (by simp [h])

/-- Removing one specified element from a three-element finset leaves two
distinct other elements. -/
theorem exists_two_other_of_card_eq_three {P : Finset α} {a : α}
    (hcard : P.card = 3) (ha : a ∈ P) :
    ∃ b c, b ∈ P ∧ c ∈ P ∧ b ≠ c ∧ b ≠ a ∧ c ≠ a ∧
      P = {a, b, c} := by
  have herase : (P.erase a).card = 2 := by
    rw [Finset.card_erase_of_mem ha, hcard]
  obtain ⟨b, c, hbc, hEq⟩ := Finset.card_eq_two.mp herase
  have hb : b ∈ P.erase a := by simp [hEq]
  have hc : c ∈ P.erase a := by simp [hEq]
  refine ⟨b, c, (Finset.mem_erase.mp hb).2, (Finset.mem_erase.mp hc).2,
    hbc, (Finset.mem_erase.mp hb).1, (Finset.mem_erase.mp hc).1, ?_⟩
  rw [← Finset.insert_erase ha, hEq]

end Lemma4_5

/-- Lemma 4.5. A valid decomposition of a rooted line graph whose nonempty
root set consists of pendant edges contains an edge part. -/
theorem lemma4_5 {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    (R : Set F.edgeSet) (hR : R.Nonempty)
    (hpendant : ∀ e ∈ R, F.IsPendantEdge e)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet)) :
    D.edgeParts.Nonempty := by
  classical
  by_contra hNoEdge
  have hEdgeParts : D.edgeParts = ∅ := Finset.not_nonempty_iff_eq_empty.mp hNoEdge
  change D.decomposition.edgeParts = ∅ at hEdgeParts
  have hAllTriangle : ∀ P ∈ D.decomposition.parts, P.card = 3 := by
    intro P hP
    rcases D.decomposition.mem_edgeParts_or_mem_triangleParts hP with hEdge | hTriangle
    · rw [hEdgeParts] at hEdge
      simp at hEdge
    · exact (D.decomposition.mem_triangleParts.mp hTriangle).2

  obtain ⟨a, haR⟩ := hR
  obtain ⟨u, hua, hdu⟩ := hpendant a haR
  let v : V := Sym2.Mem.other hua
  have ha : (a : Sym2 V) = s(u, v) := (Sym2.other_spec hua).symm
  have hva : v ∈ (a : Sym2 V) := Sym2.other_mem hua
  have hdegA : F.lineGraph.degree a = 4 := by
    rw [D.decomposition.degree_eq_two_mul_partDegree_of_edgeParts_eq_empty
      hEdgeParts, D.root_partDegree haR]
  have hdegV : F.degree v = 5 := by
    have hline := F.lineGraph_degree_add_two_eq ha
    rw [hdegA, hdu] at hline
    omega

  have hpartsCard : (D.partsContaining a).card = 2 := D.root_partDegree haR
  obtain ⟨P, Q, hPQ, hparts⟩ := Finset.card_eq_two.mp hpartsCard
  have hPcont : P ∈ D.partsContaining a := by simp [hparts]
  have hQcont : Q ∈ D.partsContaining a := by simp [hparts]
  have hP := (D.decomposition.mem_partsContaining.mp hPcont).1
  have hQ := (D.decomposition.mem_partsContaining.mp hQcont).1
  have haP := (D.decomposition.mem_partsContaining.mp hPcont).2
  have haQ := (D.decomposition.mem_partsContaining.mp hQcont).2
  obtain ⟨b, c, hbP, hcP, hbc, hba, hca, hPset⟩ :=
    Lemma4_5.exists_two_other_of_card_eq_three (hAllTriangle P hP) haP
  obtain ⟨d, e, hdQ, heQ, hde, hda, hea, hQset⟩ :=
    Lemma4_5.exists_two_other_of_card_eq_three (hAllTriangle Q hQ) haQ

  have hbd : b ≠ d := by
    intro h
    subst d
    exact hPQ <| D.decomposition.eq_of_two_mem hP hQ haP hbP haQ hdQ hba.symm
  have hbe : b ≠ e := by
    intro h
    subst e
    exact hPQ <| D.decomposition.eq_of_two_mem hP hQ haP hbP haQ heQ hba.symm
  have hcd : c ≠ d := by
    intro h
    subst d
    exact hPQ <| D.decomposition.eq_of_two_mem hP hQ haP hcP haQ hdQ hca.symm
  have hce : c ≠ e := by
    intro h
    subst e
    exact hPQ <| D.decomposition.eq_of_two_mem hP hQ haP hcP haQ heQ hca.symm

  have habAdj : F.lineGraph.Adj a b :=
    D.decomposition.adj_of_mem_part hP haP hbP hba.symm
  have hacAdj : F.lineGraph.Adj a c :=
    D.decomposition.adj_of_mem_part hP haP hcP hca.symm
  have hadAdj : F.lineGraph.Adj a d :=
    D.decomposition.adj_of_mem_part hQ haQ hdQ hda.symm
  have haeAdj : F.lineGraph.Adj a e :=
    D.decomposition.adj_of_mem_part hQ haQ heQ hea.symm
  have hvb : v ∈ (b : Sym2 V) :=
    F.mem_other_of_lineGraph_adj_of_degree_eq_one ha hdu habAdj
  have hvc : v ∈ (c : Sym2 V) :=
    F.mem_other_of_lineGraph_adj_of_degree_eq_one ha hdu hacAdj
  have hvd : v ∈ (d : Sym2 V) :=
    F.mem_other_of_lineGraph_adj_of_degree_eq_one ha hdu hadAdj
  have hve : v ∈ (e : Sym2 V) :=
    F.mem_other_of_lineGraph_adj_of_degree_eq_one ha hdu haeAdj

  have hbdAdj : F.lineGraph.Adj b d :=
    SimpleGraph.lineGraph_adj_iff_exists.mpr ⟨hbd, v, hvb, hvd⟩
  have hbeAdj : F.lineGraph.Adj b e :=
    SimpleGraph.lineGraph_adj_iff_exists.mpr ⟨hbe, v, hvb, hve⟩
  have hcdAdj : F.lineGraph.Adj c d :=
    SimpleGraph.lineGraph_adj_iff_exists.mpr ⟨hcd, v, hvc, hvd⟩
  let Pbd : Finset F.edgeSet := D.closure hbdAdj
  let Pbe : Finset F.edgeSet := D.closure hbeAdj
  let Pcd : Finset F.edgeSet := D.closure hcdAdj
  have hPbd : Pbd ∈ D.decomposition.parts := D.decomposition.closure_mem_parts hbdAdj
  have hPbe : Pbe ∈ D.decomposition.parts := D.decomposition.closure_mem_parts hbeAdj
  have hPcd : Pcd ∈ D.decomposition.parts := D.decomposition.closure_mem_parts hcdAdj
  have hbPbd : b ∈ Pbd := D.decomposition.left_mem_closure hbdAdj
  have hdPbd : d ∈ Pbd := D.decomposition.right_mem_closure hbdAdj
  have hbPbe : b ∈ Pbe := D.decomposition.left_mem_closure hbeAdj
  have hePbe : e ∈ Pbe := D.decomposition.right_mem_closure hbeAdj
  have hcPcd : c ∈ Pcd := D.decomposition.left_mem_closure hcdAdj
  have hdPcd : d ∈ Pcd := D.decomposition.right_mem_closure hcdAdj

  have hP_ne_Pbd : P ≠ Pbd := by
    intro h
    have hdP : d ∈ P := h ▸ hdPbd
    exact hPQ <| D.decomposition.eq_of_two_mem hP hQ haP hdP haQ hdQ hda.symm
  have hP_ne_Pbe : P ≠ Pbe := by
    intro h
    have heP : e ∈ P := h ▸ hePbe
    exact hPQ <| D.decomposition.eq_of_two_mem hP hQ haP heP haQ heQ hea.symm
  have hQ_ne_Pbd : Q ≠ Pbd := by
    intro h
    have hbQ : b ∈ Q := h ▸ hbPbd
    exact hPQ <| D.decomposition.eq_of_two_mem hP hQ haP hbP haQ hbQ hba.symm
  have hQ_ne_Pcd : Q ≠ Pcd := by
    intro h
    have hcQ : c ∈ Q := h ▸ hcPcd
    exact hPQ <| D.decomposition.eq_of_two_mem hP hQ haP hcP haQ hcQ hca.symm
  have hPbd_ne_Pbe : Pbd ≠ Pbe := by
    intro h
    have hePbd : e ∈ Pbd := h ▸ hePbe
    have hPbdQ := D.decomposition.eq_of_two_mem hPbd hQ hdPbd hePbd hdQ heQ hde
    exact hQ_ne_Pbd hPbdQ.symm
  have hPbd_ne_Pcd : Pbd ≠ Pcd := by
    intro h
    have hcPbd : c ∈ Pbd := h ▸ hcPcd
    have hPbdP := D.decomposition.eq_of_two_mem hPbd hP hbPbd hcPbd hbP hcP hbc
    exact hP_ne_Pbd hPbdP.symm

  have hbNotRoot : b ∉ R := by
    intro hbR
    have hsubset : ({P, Pbd, Pbe} : Finset (Finset F.edgeSet)) ⊆
        D.partsContaining b := by
      intro S hS
      simp only [Finset.mem_insert, Finset.mem_singleton] at hS
      rcases hS with rfl | rfl | rfl
      · exact D.decomposition.mem_partsContaining.mpr ⟨hP, hbP⟩
      · exact D.decomposition.mem_partsContaining.mpr ⟨hPbd, hbPbd⟩
      · exact D.decomposition.mem_partsContaining.mpr ⟨hPbe, hbPbe⟩
    have hle := Finset.card_le_card hsubset
    have hroot : (D.partsContaining b).card = 2 := D.root_partDegree hbR
    simp [hP_ne_Pbd, hP_ne_Pbe, hPbd_ne_Pbe] at hle
    omega
  have hdNotRoot : d ∉ R := by
    intro hdR
    have hsubset : ({Q, Pbd, Pcd} : Finset (Finset F.edgeSet)) ⊆
        D.partsContaining d := by
      intro S hS
      simp only [Finset.mem_insert, Finset.mem_singleton] at hS
      rcases hS with rfl | rfl | rfl
      · exact D.decomposition.mem_partsContaining.mpr ⟨hQ, hdQ⟩
      · exact D.decomposition.mem_partsContaining.mpr ⟨hPbd, hdPbd⟩
      · exact D.decomposition.mem_partsContaining.mpr ⟨hPcd, hdPcd⟩
    have hle := Finset.card_le_card hsubset
    have hroot : (D.partsContaining d).card = 2 := D.root_partDegree hdR
    simp [hQ_ne_Pbd, hQ_ne_Pcd, hPbd_ne_Pcd] at hle
    omega

  let ub : V := Sym2.Mem.other hvb
  let ud : V := Sym2.Mem.other hvd
  have hbEdge : (b : Sym2 V) = s(v, ub) := (Sym2.other_spec hvb).symm
  have hdEdge : (d : Sym2 V) = s(v, ud) := (Sym2.other_spec hvd).symm
  have hdegB : F.lineGraph.degree b = 6 := by
    rw [D.decomposition.degree_eq_two_mul_partDegree_of_edgeParts_eq_empty
      hEdgeParts, D.nonRoot_partDegree hbNotRoot]
  have hdegD : F.lineGraph.degree d = 6 := by
    rw [D.decomposition.degree_eq_two_mul_partDegree_of_edgeParts_eq_empty
      hEdgeParts, D.nonRoot_partDegree hdNotRoot]
  have hdegUb : F.degree ub = 3 := by
    have hline := F.lineGraph_degree_add_two_eq hbEdge
    rw [hdegB, hdegV] at hline
    omega
  have hdegUd : F.degree ud = 3 := by
    have hline := F.lineGraph_degree_add_two_eq hdEdge
    rw [hdegD, hdegV] at hline
    omega

  obtain ⟨f, hfPbd, hfb, hfd⟩ :=
    Lemma4_5.exists_third_mem_of_card_eq_three (hAllTriangle Pbd hPbd)
      hbPbd hdPbd hbd
  have hfbAdj : F.lineGraph.Adj f b :=
    D.decomposition.adj_of_mem_part hPbd hfPbd hbPbd hfb
  have hfdAdj : F.lineGraph.Adj f d :=
    D.decomposition.adj_of_mem_part hPbd hfPbd hdPbd hfd
  have hfa : f ≠ a := by
    intro h
    subst f
    have hEq := D.decomposition.eq_of_two_mem hPbd hP hfPbd hbPbd haP hbP hba.symm
    exact hP_ne_Pbd hEq.symm
  have hvf : v ∉ (f : Sym2 V) := by
    intro hvf
    have hafAdj : F.lineGraph.Adj a f :=
      SimpleGraph.lineGraph_adj_iff_exists.mpr ⟨hfa.symm, v, hva, hvf⟩
    let Paf : Finset F.edgeSet := D.closure hafAdj
    have hPafCont : Paf ∈ D.partsContaining a :=
      D.decomposition.mem_partsContaining.mpr
        ⟨D.decomposition.closure_mem_parts hafAdj,
          D.decomposition.left_mem_closure hafAdj⟩
    have hfPaf : f ∈ Paf := D.decomposition.right_mem_closure hafAdj
    have hPafCase : Paf = P ∨ Paf = Q := by
      rw [hparts] at hPafCont
      simpa using hPafCont
    have hfNamed : f ∈ ({b, c, d, e} : Finset F.edgeSet) := by
      rcases hPafCase with hPaf | hPaf
      · have hfP : f ∈ P := hPaf ▸ hfPaf
        rw [hPset] at hfP
        simp only [Finset.mem_insert, Finset.mem_singleton] at hfP ⊢
        rcases hfP with h | h | h
        · exact False.elim (hfa h)
        · exact Or.inl h
        · exact Or.inr (Or.inl h)
      · have hfQ : f ∈ Q := hPaf ▸ hfPaf
        rw [hQset] at hfQ
        simp only [Finset.mem_insert, Finset.mem_singleton] at hfQ ⊢
        rcases hfQ with h | h | h
        · exact False.elim (hfa h)
        · exact Or.inr (Or.inr (Or.inl h))
        · exact Or.inr (Or.inr (Or.inr h))
    simp only [Finset.mem_insert, Finset.mem_singleton] at hfNamed
    rcases hfNamed with h | h | h | h
    · exact hfb h
    · subst f
      have hEq := D.decomposition.eq_of_two_mem hPbd hP hbPbd hfPbd hbP hcP hbc
      exact hP_ne_Pbd hEq.symm
    · exact hfd h
    · subst f
      have hEq := D.decomposition.eq_of_two_mem hPbd hQ hdPbd hfPbd hdQ heQ hde
      exact hQ_ne_Pbd hEq.symm
  have hfEdge : (f : Sym2 V) = s(ub, ud) :=
    F.third_edge_eq_of_lineGraph_triangle hbEdge hdEdge hbd hfbAdj hfdAdj hvf
  have hfNotPendant : ¬ F.IsPendantEdge f := by
    rintro ⟨x, hxf, hdx⟩
    have hx : x = ub ∨ x = ud := by
      have : x ∈ s(ub, ud) := by simpa [hfEdge] using hxf
      simpa [Sym2.mem_iff] using this
    rcases hx with rfl | rfl
    · omega
    · omega
  have hfNotRoot : f ∉ R := by
    intro hfR
    exact hfNotPendant (hpendant f hfR)
  have hdegF_six : F.lineGraph.degree f = 6 := by
    rw [D.decomposition.degree_eq_two_mul_partDegree_of_edgeParts_eq_empty
      hEdgeParts, D.nonRoot_partDegree hfNotRoot]
  have hdegF_four : F.lineGraph.degree f = 4 := by
    have hline := F.lineGraph_degree_add_two_eq hfEdge
    rw [hdegUb, hdegUd] at hline
    omega
  omega

end SubcubicSpectralGap


==> anc/lean/SubcubicSpectralGap/Theorem2_14/Lemma4_8.lean <==
import SubcubicSpectralGap.Theorem2_14.Lemma4_5
import SubcubicSpectralGap.Theorem2_14.Proposition4_4
import SubcubicSpectralGap.Theorem2_14.Theorem4_7
import Mathlib.Combinatorics.SimpleGraph.CycleGraph

/-!
# Lemma 4.8

This file formalizes the chordality lemma in Section 4.  We use the standard
definition of a chordal graph: it has no induced cycle of length at least four.
-/

namespace SimpleGraph

universe u

/-- A graph is chordal if it has no induced cycle of length at least four. -/
def IsChordal {V : Type u} (G : SimpleGraph V) : Prop :=
  ∀ n : ℕ, 4 ≤ n → ¬ SimpleGraph.IsIndContained (cycleGraph n) G

namespace IsChordal

theorem iff_no_induced_cycle {V : Type u} {G : SimpleGraph V} :
    G.IsChordal ↔ ∀ n : ℕ, 4 ≤ n → ¬ SimpleGraph.IsIndContained (cycleGraph n) G :=
  Iff.rfl

end IsChordal

end SimpleGraph

namespace SubcubicSpectralGap

universe u v

namespace Lemma4_8

open SimpleGraph

def isoOfEq {X : Type u} {G H : SimpleGraph X} (h : G = H) : G ≃g H where
  toEquiv := Equiv.refl X
  map_rel_iff' := by subst H; rfl

/-- Cyclic successor on `Fin n`, with the positivity needed to form `1`. -/
def next {n : ℕ} (hn : 2 ≤ n) (i : Fin n) : Fin n :=
  i + ⟨1, by omega⟩

/-- Cyclic predecessor on `Fin n`. -/
def prev {n : ℕ} (hn : 2 ≤ n) (i : Fin n) : Fin n :=
  i - ⟨1, by omega⟩

@[simp]
theorem next_prev {n : ℕ} (hn : 4 ≤ n) (i : Fin n) :
    next (by omega) (prev (by omega) i) = i := by
  letI : NeZero n := ⟨by omega⟩
  exact sub_add_cancel i (⟨1, by omega⟩ : Fin n)

@[simp]
theorem prev_next {n : ℕ} (hn : 4 ≤ n) (i : Fin n) :
    prev (by omega) (next (by omega) i) = i := by
  letI : NeZero n := ⟨by omega⟩
  exact add_sub_cancel_right i (⟨1, by omega⟩ : Fin n)

theorem eq_prev_or_eq_next_of_cycleGraph_adj
    {n : ℕ} (hn : 4 ≤ n) {i j : Fin n}
    (hij : (cycleGraph n).Adj i j) :
    j = prev (by omega) i ∨ j = next (by omega) i := by
  letI : NeZero n := ⟨by omega⟩
  rw [cycleGraph_adj'] at hij
  rcases hij with h | h
  · left
    have hEq : i - j = (⟨1, by omega⟩ : Fin n) := Fin.ext h
    calc
      j = i - (i - j) := (sub_sub_cancel i j).symm
      _ = prev (by omega) i := by rw [hEq]; rfl
  · right
    have hEq : j - i = (⟨1, by omega⟩ : Fin n) := Fin.ext h
    calc
      j = (j - i) + i := (sub_add_cancel j i).symm
      _ = i + (j - i) := add_comm _ _
      _ = next (by omega) i := by rw [hEq]; rfl

theorem next_ne_self {n : ℕ} (hn : 4 ≤ n) (i : Fin n) :
    next (by omega) i ≠ i := by
  letI : NeZero n := ⟨by omega⟩
  intro h
  have h' : (⟨1, by omega⟩ : Fin n) = 0 :=
    (add_left_inj i).mp (by simpa [next] using h)
  have := congrArg Fin.val h'
  simp at this

theorem next_next_ne_self {n : ℕ} (hn : 4 ≤ n) (i : Fin n) :
    next (by omega) (next (by omega) i) ≠ i := by
  letI : NeZero n := ⟨by omega⟩
  intro h
  let one : Fin n := ⟨1, by omega⟩
  have hh : i + (one + one) = i + 0 := by
    rw [← add_assoc]
    simpa [next, one] using h
  have h' : one + one = 0 := (add_right_inj i).mp hh
  have hv := congrArg Fin.val h'
  change (2 % n) = 0 at hv
  rw [Nat.mod_eq_of_lt (by omega)] at hv
  omega

theorem next_next_next_ne_self {n : ℕ} (hn : 4 ≤ n) (i : Fin n) :
    next (by omega) (next (by omega) (next (by omega) i)) ≠ i := by
  letI : NeZero n := ⟨by omega⟩
  intro h
  let one : Fin n := ⟨1, by omega⟩
  have hh : i + (one + one + one) = i + 0 := by
    simpa [next, one, add_assoc] using h
  have h' : one + one + one = 0 := (add_right_inj i).mp hh
  have hthree : one + one + one = (⟨3, by omega⟩ : Fin n) := by
    dsimp [one]
    apply Fin.ext
    simp only [Fin.val_add]
    have htwo : (1 + 1) % n = 2 := Nat.mod_eq_of_lt (by omega)
    rw [htwo, Nat.mod_eq_of_lt (by omega)]
  have : (⟨3, by omega⟩ : Fin n) = 0 := hthree.symm.trans h'
  have hv := congrArg Fin.val this
  simp at hv

theorem next_injective {n : ℕ} (hn : 4 ≤ n) :
    Function.Injective (next (n := n) (by omega)) := by
  letI : NeZero n := ⟨by omega⟩
  intro i j h
  exact (add_left_inj (⟨1, by omega⟩ : Fin n)).mp (by simpa [next, add_comm] using h)

/-- A function on a finite cycle which agrees with its cyclic successor at
every point is constant. -/
theorem constant_of_eq_next
    {α : Type u} {n : ℕ} (hn : 4 ≤ n) (f : Fin n → α)
    (hnext : ∀ i, f i = f (next (by omega) i)) :
    ∀ i j, f i = f j := by
  have hzero : ∀ j : Fin n, f ⟨0, by omega⟩ = f j := by
    intro j
    let P : ℕ → Prop := fun k ↦ ∀ hk : k < n, f ⟨0, by omega⟩ = f ⟨k, hk⟩
    have hP : ∀ k, P k := by
      intro k
      induction k with
      | zero =>
          intro hk
          rfl
      | succ k ih =>
          intro hk
          have hk' : k < n := by omega
          calc
            f ⟨0, by omega⟩ = f ⟨k, hk'⟩ := ih hk'
            _ = f (next (by omega) ⟨k, hk'⟩) := hnext _
            _ = f ⟨k + 1, hk⟩ := by
              congr 1
              apply Fin.ext
              simp only [next, Fin.val_add]
              rw [Nat.mod_eq_of_lt hk]
    exact hP j.val j.isLt
  intro i j
  exact (hzero i).symm.trans (hzero j)

/-- If a cyclic sequence is nonconstant but never changes across two
successive steps, then (after rotating indices) it has the `A,A,B,B` pattern
used in the final case of Lemma 4.8. -/
theorem exists_block_pattern
    {α : Type u} {n : ℕ} (hn : 4 ≤ n) (f : Fin n → α)
    (hnconst : ¬ ∀ i j, f i = f j)
    (hnoTwo : ∀ i, ¬ (f i ≠ f (next (by omega) i) ∧
      f (next (by omega) i) ≠ f (next (by omega) (next (by omega) i)))) :
    ∃ i,
      f i = f (next (by omega) i) ∧
      f (next (by omega) (next (by omega) i)) =
        f (next (by omega) (next (by omega) (next (by omega) i))) ∧
      f (next (by omega) i) ≠ f (next (by omega) (next (by omega) i)) := by
  have hchange : ∃ j, f j ≠ f (next (by omega) j) := by
    by_contra h
    push_neg at h
    exact hnconst (constant_of_eq_next hn f h)
  obtain ⟨j, hj⟩ := hchange
  let i := prev (by omega) j
  have hnexti : next (by omega) i = j := by
    simpa [i] using next_prev hn j
  have hleft : f i = f (next (by omega) i) := by
    by_contra hne
    exact hnoTwo i ⟨hne, by simpa [hnexti] using hj⟩
  have hright : f (next (by omega) j) =
      f (next (by omega) (next (by omega) j)) := by
    by_contra hne
    exact hnoTwo j ⟨hj, hne⟩
  refine ⟨i, hleft, ?_, ?_⟩
  · simpa [hnexti] using hright
  · simpa [hnexti] using hj

/-- The consecutive vertices `i` and `i + 1` are adjacent in a cycle of
length at least four. -/
theorem cycleGraph_adj_add_one {n : ℕ} (hn : 4 ≤ n) (i : Fin n) :
    (cycleGraph n).Adj i (next (by omega) i) := by
  rw [cycleGraph_adj']
  right
  letI : NeZero n := ⟨by omega⟩
  have h :
      (i + (⟨1, by omega⟩ : Fin n)) - i = (⟨1, by omega⟩ : Fin n) :=
    add_sub_cancel_left i _
  exact congrArg Fin.val h

theorem not_cycleGraph_adj_next_next {n : ℕ} (hn : 4 ≤ n) (i : Fin n) :
    ¬ (cycleGraph n).Adj i (next (by omega) (next (by omega) i)) := by
  letI : NeZero n := ⟨by omega⟩
  rw [cycleGraph_adj']
  rintro (hback | hforward)
  · have hEq :
        i - next (by omega) (next (by omega) i) =
          (⟨1, by omega⟩ : Fin n) :=
      Fin.ext hback
    have hi : i = next (by omega) (next (by omega) (next (by omega) i)) := by
      calc
        i = (i - next (by omega) (next (by omega) i)) +
            next (by omega) (next (by omega) i) :=
          (sub_add_cancel i (next (by omega) (next (by omega) i))).symm
        _ = (⟨1, by omega⟩ : Fin n) + next (by omega) (next (by omega) i) := by
          rw [hEq]
        _ = next (by omega) (next (by omega) (next (by omega) i)) := by
          simp only [next]
          ac_rfl
    exact next_next_next_ne_self hn i hi.symm
  · have hEq :
        next (by omega) (next (by omega) i) - i =
          (⟨1, by omega⟩ : Fin n) :=
      Fin.ext hforward
    have hi : next (by omega) (next (by omega) i) = next (by omega) i := by
      calc
        next (by omega) (next (by omega) i) =
            (next (by omega) (next (by omega) i) - i) + i :=
          (sub_add_cancel (next (by omega) (next (by omega) i)) i).symm
        _ = (⟨1, by omega⟩ : Fin n) + i := by rw [hEq]
        _ = next (by omega) i := by simp [next, add_comm]
    exact next_ne_self hn (next (by omega) i) hi

/-- The edge of an induced cycle from `φ i` to `φ (i + 1)`. -/
def cycleEdge {V : Type u} {G : SimpleGraph V} {n : ℕ}
    (hn : 4 ≤ n) (φ : cycleGraph n ↪g G) (i : Fin n) : G.edgeSet :=
  ⟨s(φ i, φ (next (by omega) i)), (SimpleGraph.mem_edgeSet G).2
    ((SimpleGraph.Embedding.map_adj_iff φ).2 (cycleGraph_adj_add_one hn i))⟩

@[simp]
theorem coe_cycleEdge {V : Type u} {G : SimpleGraph V} {n : ℕ}
    (hn : 4 ≤ n) (φ : cycleGraph n ↪g G) (i : Fin n) :
    (cycleEdge hn φ i : Sym2 V) = s(φ i, φ (next (by omega) i)) :=
  rfl

/-- Consecutive edges of the displayed induced cycle are adjacent in the line
graph. -/
theorem lineGraph_adj_cycleEdge_next {V : Type u} {G : SimpleGraph V} {n : ℕ}
    (hn : 4 ≤ n) (φ : cycleGraph n ↪g G) (i : Fin n) :
    G.lineGraph.Adj (cycleEdge hn φ i)
      (cycleEdge hn φ (next (by omega) i)) := by
  rw [SimpleGraph.lineGraph_adj_iff_exists]
  constructor
  · intro hEq
    have hcoe :
        (cycleEdge hn φ i : Sym2 V) =
          (cycleEdge hn φ (next (by omega) i) : Sym2 V) :=
      congrArg Subtype.val hEq
    have hmem :
        φ i ∈ (cycleEdge hn φ (next (by omega) i) : Sym2 V) := by
      rw [← hcoe, coe_cycleEdge]
      simp [Sym2.mem_iff]
    rw [coe_cycleEdge] at hmem
    simp only [Sym2.mem_iff] at hmem
    rcases hmem with hmem | hmem
    · exact next_ne_self hn i (by exact φ.injective hmem.symm)
    · exact next_next_ne_self hn i (by exact φ.injective hmem.symm)
  · refine ⟨φ (next (by omega) i), ?_, ?_⟩
    · rw [coe_cycleEdge]
      simp [Sym2.mem_iff]
    · rw [coe_cycleEdge]
      simp [Sym2.mem_iff]

/-- Cycle edges at cyclic distance two are nonadjacent in the line graph. -/
theorem not_lineGraph_adj_cycleEdge_next_next
    {V : Type u} {G : SimpleGraph V} {n : ℕ}
    (hn : 4 ≤ n) (φ : cycleGraph n ↪g G) (i : Fin n) :
    ¬ G.lineGraph.Adj (cycleEdge hn φ i)
      (cycleEdge hn φ (next (by omega) (next (by omega) i))) := by
  rw [SimpleGraph.lineGraph_adj_iff_exists]
  rintro ⟨-, x, hx, hy⟩
  rw [coe_cycleEdge] at hx hy
  simp only [Sym2.mem_iff] at hx hy
  rcases hx with hx | hx <;> rcases hy with hy | hy
  · exact next_next_ne_self hn i (φ.injective (hx.symm.trans hy)).symm
  · exact next_next_next_ne_self hn i (φ.injective (hx.symm.trans hy)).symm
  · exact next_ne_self hn (next (by omega) i)
      (φ.injective (hx.symm.trans hy)).symm
  · exact next_next_ne_self hn (next (by omega) i)
      (φ.injective (hx.symm.trans hy)).symm

theorem cycleEdge_ne_next_next
    {V : Type u} {G : SimpleGraph V} {n : ℕ}
    (hn : 4 ≤ n) (φ : cycleGraph n ↪g G) (i : Fin n) :
    cycleEdge hn φ i ≠
      cycleEdge hn φ (next (by omega) (next (by omega) i)) := by
  intro hEq
  have hcoe :
      (cycleEdge hn φ i : Sym2 V) =
        (cycleEdge hn φ (next (by omega) (next (by omega) i)) : Sym2 V) :=
    congrArg Subtype.val hEq
  have hmem :
      φ i ∈
        (cycleEdge hn φ (next (by omega) (next (by omega) i)) : Sym2 V) := by
    rw [← hcoe, coe_cycleEdge]
    simp [Sym2.mem_iff]
  rw [coe_cycleEdge] at hmem
  simp only [Sym2.mem_iff] at hmem
  rcases hmem with hmem | hmem
  · exact next_next_ne_self hn i (φ.injective hmem.symm)
  · exact next_next_next_ne_self hn i (φ.injective hmem.symm)

/-- In the line graph, all distinct neighbors of a pendant edge are mutually
adjacent. -/
theorem neighbors_adj_of_isPendantEdge
    {V : Type u} [Fintype V] [DecidableEq V]
    {F : SimpleGraph V} [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    {e f g : F.edgeSet} (he : F.IsPendantEdge e)
    (hef : F.lineGraph.Adj e f) (heg : F.lineGraph.Adj e g)
    (hfg : f ≠ g) :
    F.lineGraph.Adj f g := by
  rcases he with ⟨u, hu, hdu⟩
  let w := Sym2.Mem.other hu
  have heq : (e : Sym2 V) = s(u, w) := (Sym2.other_spec hu).symm
  have hwf : w ∈ (f : Sym2 V) :=
    F.mem_other_of_lineGraph_adj_of_degree_eq_one heq hdu hef
  have hwg : w ∈ (g : Sym2 V) :=
    F.mem_other_of_lineGraph_adj_of_degree_eq_one heq hdu heg
  rw [SimpleGraph.lineGraph_adj_iff_exists]
  exact ⟨hfg, w, hwf, hwg⟩

/-- An edge with two nonadjacent line-graph neighbors is not pendant. -/
theorem not_isPendantEdge_of_nonadjacent_neighbors
    {V : Type u} [Fintype V] [DecidableEq V]
    {F : SimpleGraph V} [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    {e f g : F.edgeSet}
    (hef : F.lineGraph.Adj e f) (heg : F.lineGraph.Adj e g)
    (hne : f ≠ g) (hfg : ¬ F.lineGraph.Adj f g) :
    ¬ F.IsPendantEdge e := by
  intro he
  exact hfg (neighbors_adj_of_isPendantEdge he hef heg hne)

/-- No edge of an induced cycle of length at least four is pendant. -/
theorem cycleEdge_not_isPendantEdge
    {V : Type u} [Fintype V] [DecidableEq V]
    {F : SimpleGraph V} [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    {n : ℕ} (hn : 4 ≤ n) (φ : cycleGraph n ↪g F) (i : Fin n) :
    ¬ F.IsPendantEdge (cycleEdge hn φ i) := by
  let im := prev (by omega) i
  let ip := next (by omega) i
  have hcycle : next (by omega) (prev (by omega) i) = i := next_prev hn i
  have hcycle2 :
      next (by omega) (next (by omega) (prev (by omega) i)) =
        next (by omega) i := congrArg (next (n := n) (by omega)) hcycle
  have hprev : F.lineGraph.Adj (cycleEdge hn φ i) (cycleEdge hn φ im) := by
    have h := (lineGraph_adj_cycleEdge_next hn φ (prev (by omega) i)).symm
    rw [hcycle] at h
    exact h
  have hnext : F.lineGraph.Adj (cycleEdge hn φ i) (cycleEdge hn φ ip) := by
    simpa [ip] using lineGraph_adj_cycleEdge_next hn φ i
  have hne0 := cycleEdge_ne_next_next hn φ (prev (by omega) i)
  rw [hcycle2] at hne0
  have hne : cycleEdge hn φ im ≠ cycleEdge hn φ ip := by simpa [im, ip] using hne0
  have hnonadj : ¬ F.lineGraph.Adj (cycleEdge hn φ im) (cycleEdge hn φ ip) := by
    have h := not_lineGraph_adj_cycleEdge_next_next hn φ (prev (by omega) i)
    rw [hcycle2] at h
    simpa [im, ip] using h
  exact not_isPendantEdge_of_nonadjacent_neighbors hprev hnext hne hnonadj

/-- Consequently, a cycle edge cannot be one of the roots when all roots are
pendant edges. -/
theorem cycleEdge_not_mem_roots
    {V : Type u} [Fintype V] [DecidableEq V]
    {F : SimpleGraph V} [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    {R : Set F.edgeSet}
    (hR : ∀ e, e ∈ R → F.IsPendantEdge e)
    {n : ℕ} (hn : 4 ≤ n) (φ : cycleGraph n ↪g F) (i : Fin n) :
    cycleEdge hn φ i ∉ R := by
  intro hi
  exact cycleEdge_not_isPendantEdge hn φ i (hR _ hi)

/-- An edge adjacent in the line graph to two consecutive cycle edges must
pass through their common cycle vertex.  The only other possibility would be
a chord of the induced cycle. -/
theorem center_mem_of_adj_cycleEdge_and_next
    {V : Type u} {G : SimpleGraph V} {n : ℕ}
    (hn : 4 ≤ n) (φ : cycleGraph n ↪g G) (i : Fin n)
    (z : G.edgeSet)
    (hzi : G.lineGraph.Adj z (cycleEdge hn φ i))
    (hzin : G.lineGraph.Adj z (cycleEdge hn φ (next (by omega) i))) :
    φ (next (by omega) i) ∈ (z : Sym2 V) := by
  obtain ⟨-, x, hxz, hxi⟩ := SimpleGraph.lineGraph_adj_iff_exists.mp hzi
  obtain ⟨-, y, hyz, hyin⟩ := SimpleGraph.lineGraph_adj_iff_exists.mp hzin
  rw [coe_cycleEdge] at hxi hyin
  simp only [Sym2.mem_iff] at hxi hyin
  rcases hxi with hxi | hxi
  · rcases hyin with hyin | hyin
    · exact hyin ▸ hyz
    · exfalso
      have hiz : φ i ∈ (z : Sym2 V) := hxi ▸ hxz
      have hnnz : φ (next (by omega) (next (by omega) i)) ∈ (z : Sym2 V) :=
        hyin ▸ hyz
      have hne : φ i ≠ φ (next (by omega) (next (by omega) i)) := by
        intro h
        exact next_next_ne_self hn i (φ.injective h).symm
      have hz :
          (z : Sym2 V) = s(φ i, φ (next (by omega) (next (by omega) i))) :=
        (Sym2.mem_and_mem_iff hne).mp ⟨hiz, hnnz⟩
      have hchord :
          G.Adj (φ i) (φ (next (by omega) (next (by omega) i))) := by
        rw [← SimpleGraph.mem_edgeSet, ← hz]
        exact z.2
      exact not_cycleGraph_adj_next_next hn i
        ((SimpleGraph.Embedding.map_adj_iff φ).mp hchord)
  · exact hxi ▸ hxz

/-- The closure of two consecutive cycle edges in the given decomposition. -/
noncomputable def cycleClosure
    {V : Type u} [DecidableEq V]
    {F : SimpleGraph V} {R : Set F.edgeSet}
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    {n : ℕ} (hn : 4 ≤ n) (φ : cycleGraph n ↪g F) (i : Fin n) : D.Part :=
  D.closure (lineGraph_adj_cycleEdge_next hn φ i)

@[simp]
theorem cycleEdge_mem_cycleClosure
    {V : Type u} [DecidableEq V]
    {F : SimpleGraph V} {R : Set F.edgeSet}
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    {n : ℕ} (hn : 4 ≤ n) (φ : cycleGraph n ↪g F) (i : Fin n) :
    cycleEdge hn φ i ∈ (cycleClosure D hn φ i : Finset F.edgeSet) :=
  D.decomposition.left_mem_closure (lineGraph_adj_cycleEdge_next hn φ i)

@[simp]
theorem cycleEdge_next_mem_cycleClosure
    {V : Type u} [DecidableEq V]
    {F : SimpleGraph V} {R : Set F.edgeSet}
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    {n : ℕ} (hn : 4 ≤ n) (φ : cycleGraph n ↪g F) (i : Fin n) :
    cycleEdge hn φ (next (by omega) i) ∈
      (cycleClosure D hn φ i : Finset F.edgeSet) :=
  D.decomposition.right_mem_closure (lineGraph_adj_cycleEdge_next hn φ i)

theorem cycleClosure_ne_next
    {V : Type u} [DecidableEq V]
    {F : SimpleGraph V} {R : Set F.edgeSet}
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    {n : ℕ} (hn : 4 ≤ n) (φ : cycleGraph n ↪g F) (i : Fin n) :
    cycleClosure D hn φ i ≠ cycleClosure D hn φ (next (by omega) i) := by
  intro hEq
  have hAdj :
      F.lineGraph.Adj (cycleEdge hn φ i)
        (cycleEdge hn φ (next (by omega) (next (by omega) i))) := by
    apply D.decomposition.adj_of_mem_part
      (cycleClosure D hn φ (next (by omega) i)).property
    · rw [← hEq]
      exact cycleEdge_mem_cycleClosure D hn φ i
    · exact cycleEdge_next_mem_cycleClosure D hn φ (next (by omega) i)
    · exact cycleEdge_ne_next_next hn φ i
  exact not_lineGraph_adj_cycleEdge_next_next hn φ i hAdj

theorem intersectionGraph_adj_cycleClosure_next
    {V : Type u} [DecidableEq V]
    {F : SimpleGraph V} {R : Set F.edgeSet}
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    {n : ℕ} (hn : 4 ≤ n) (φ : cycleGraph n ↪g F) (i : Fin n) :
    D.intersectionGraph.Adj (cycleClosure D hn φ i)
      (cycleClosure D hn φ (next (by omega) i)) := by
  rw [D.decomposition.intersectionGraph_adj_iff]
  refine ⟨cycleClosure_ne_next D hn φ i,
    cycleEdge hn φ (next (by omega) i), ?_, ?_⟩
  · exact cycleEdge_next_mem_cycleClosure D hn φ i
  · exact cycleEdge_mem_cycleClosure D hn φ (next (by omega) i)

theorem cycleClosure_ne_next_next
    {V : Type u} [DecidableEq V]
    {F : SimpleGraph V} {R : Set F.edgeSet}
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    {n : ℕ} (hn : 4 ≤ n) (φ : cycleGraph n ↪g F) (i : Fin n) :
    cycleClosure D hn φ i ≠
      cycleClosure D hn φ (next (by omega) (next (by omega) i)) := by
  intro hEq
  have hAdj :
      F.lineGraph.Adj (cycleEdge hn φ i)
        (cycleEdge hn φ (next (by omega) (next (by omega) i))) := by
    apply D.decomposition.adj_of_mem_part
      (cycleClosure D hn φ (next (by omega) (next (by omega) i))).property
    · rw [← hEq]
      exact cycleEdge_mem_cycleClosure D hn φ i
    · exact cycleEdge_mem_cycleClosure D hn φ
        (next (by omega) (next (by omega) i))
    · exact cycleEdge_ne_next_next hn φ i
  exact not_lineGraph_adj_cycleEdge_next_next hn φ i hAdj

theorem not_intersectionGraph_adj_cycleClosure_next_next
    {V : Type u} [DecidableEq V]
    {F : SimpleGraph V} {R : Set F.edgeSet}
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    {n : ℕ} (hn : 4 ≤ n) (φ : cycleGraph n ↪g F) (i : Fin n) :
    ¬ D.intersectionGraph.Adj (cycleClosure D hn φ i)
      (cycleClosure D hn φ (next (by omega) (next (by omega) i))) := by
  rw [D.decomposition.intersectionGraph_adj_iff]
  rintro ⟨-, z, hzP, hzQ⟩
  let i1 := next (by omega) i
  let i2 := next (by omega) i1
  let i3 := next (by omega) i2
  have hz_ne_a0 : z ≠ cycleEdge hn φ i := by
    intro hz
    subst z
    have hAdj : F.lineGraph.Adj (cycleEdge hn φ i) (cycleEdge hn φ i2) := by
      apply D.decomposition.adj_of_mem_part
        (cycleClosure D hn φ i2).property hzQ
        (cycleEdge_mem_cycleClosure D hn φ i2)
      simpa [i2, i1] using cycleEdge_ne_next_next hn φ i
    exact not_lineGraph_adj_cycleEdge_next_next hn φ i
      (by simpa [i2, i1] using hAdj)
  have hz_ne_a1 : z ≠ cycleEdge hn φ i1 := by
    intro hz
    subst z
    have hAdj : F.lineGraph.Adj (cycleEdge hn φ i1) (cycleEdge hn φ i3) := by
      apply D.decomposition.adj_of_mem_part
        (cycleClosure D hn φ i2).property hzQ
        (cycleEdge_next_mem_cycleClosure D hn φ i2)
      simpa [i3, i2, i1] using cycleEdge_ne_next_next hn φ i1
    exact not_lineGraph_adj_cycleEdge_next_next hn φ i1
      (by simpa [i3, i2, i1] using hAdj)
  have hz_ne_a2 : z ≠ cycleEdge hn φ i2 := by
    intro hz
    subst z
    have hAdj : F.lineGraph.Adj (cycleEdge hn φ i2) (cycleEdge hn φ i) := by
      apply D.decomposition.adj_of_mem_part
        (cycleClosure D hn φ i).property hzP
        (cycleEdge_mem_cycleClosure D hn φ i)
      exact (cycleEdge_ne_next_next hn φ i).symm
    exact not_lineGraph_adj_cycleEdge_next_next hn φ i hAdj.symm
  have hz_ne_a3 : z ≠ cycleEdge hn φ i3 := by
    intro hz
    subst z
    have hAdj : F.lineGraph.Adj (cycleEdge hn φ i3) (cycleEdge hn φ i1) := by
      apply D.decomposition.adj_of_mem_part
        (cycleClosure D hn φ i).property hzP
        (cycleEdge_next_mem_cycleClosure D hn φ i)
      simpa [i3, i2] using (cycleEdge_ne_next_next hn φ i1).symm
    exact not_lineGraph_adj_cycleEdge_next_next hn φ i1
      (by simpa [i3, i2] using hAdj.symm)
  have hza0 : F.lineGraph.Adj z (cycleEdge hn φ i) :=
    D.decomposition.adj_of_mem_part (cycleClosure D hn φ i).property hzP
      (cycleEdge_mem_cycleClosure D hn φ i) hz_ne_a0
  have hza1 : F.lineGraph.Adj z (cycleEdge hn φ i1) :=
    D.decomposition.adj_of_mem_part (cycleClosure D hn φ i).property hzP
      (cycleEdge_next_mem_cycleClosure D hn φ i) hz_ne_a1
  have hza2 : F.lineGraph.Adj z (cycleEdge hn φ i2) :=
    D.decomposition.adj_of_mem_part (cycleClosure D hn φ i2).property hzQ
      (cycleEdge_mem_cycleClosure D hn φ i2) hz_ne_a2
  have hza3 : F.lineGraph.Adj z (cycleEdge hn φ i3) :=
    D.decomposition.adj_of_mem_part (cycleClosure D hn φ i2).property hzQ
      (cycleEdge_next_mem_cycleClosure D hn φ i2) hz_ne_a3
  have hc1 : φ i1 ∈ (z : Sym2 V) := by
    simpa [i1] using center_mem_of_adj_cycleEdge_and_next hn φ i z hza0
      (by simpa [i1] using hza1)
  have hc3 : φ i3 ∈ (z : Sym2 V) := by
    simpa [i3] using center_mem_of_adj_cycleEdge_and_next hn φ i2 z hza2
      (by simpa [i3] using hza3)
  have hcne : φ i1 ≠ φ i3 := by
    intro h
    exact next_next_ne_self hn i1 (φ.injective (by simpa [i3, i2] using h)).symm
  have hz : (z : Sym2 V) = s(φ i1, φ i3) :=
    (Sym2.mem_and_mem_iff hcne).mp ⟨hc1, hc3⟩
  have hchord : F.Adj (φ i1) (φ i3) := by
    rw [← SimpleGraph.mem_edgeSet, ← hz]
    exact z.2
  exact not_cycleGraph_adj_next_next hn i1
    (by simpa [i3, i2] using (SimpleGraph.Embedding.map_adj_iff φ).mp hchord)

/-- Every cycle closure is a triangle part.  We state the indexed form at
`i + 1`, which is exactly what the local cycle argument supplies. -/
theorem cycleClosure_next_isTriangle
    {V : Type u} {W : Type v}
    [Fintype V] [DecidableEq V]
    {F : SimpleGraph V} [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    {R : Set F.edgeSet}
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    [Fintype W] [DecidableEq W]
    (F' : SimpleGraph W) [DecidableRel F'.Adj]
    [DecidableRel F'.lineGraph.Adj]
    (hI : D.intersectionGraph ≃g F'.lineGraph)
    (hPendant : ∀ P : D.Part,
      (P : Finset F.edgeSet) ∈ D.edgeParts → F'.IsPendantEdge (hI P))
    {n : ℕ} (hn : 4 ≤ n) (φ : cycleGraph n ↪g F) (i : Fin n) :
    TriangleEdgeDecomposition.IsTrianglePart F.lineGraph
      (cycleClosure D hn φ (next (by omega) i) : Finset F.edgeSet) := by
  let P := cycleClosure D hn φ i
  let Q := cycleClosure D hn φ (next (by omega) i)
  let S := cycleClosure D hn φ (next (by omega) (next (by omega) i))
  have hQP : F'.lineGraph.Adj (hI Q) (hI P) :=
    (SimpleGraph.Iso.map_adj_iff hI).2
      (intersectionGraph_adj_cycleClosure_next D hn φ i).symm
  have hQS : F'.lineGraph.Adj (hI Q) (hI S) :=
    (SimpleGraph.Iso.map_adj_iff hI).2
      (by simpa [Q, S] using
        (intersectionGraph_adj_cycleClosure_next D hn φ (next (by omega) i)))
  have hPSne : hI P ≠ hI S := by
    exact hI.injective.ne (by
      simpa [P, S] using cycleClosure_ne_next_next D hn φ i)
  have hPS : ¬ F'.lineGraph.Adj (hI P) (hI S) := by
    intro h
    have h' := (SimpleGraph.Iso.map_adj_iff hI).1 h
    exact not_intersectionGraph_adj_cycleClosure_next_next D hn φ i
      (by simpa [P, S] using h')
  have hQnotPendant : ¬ F'.IsPendantEdge (hI Q) :=
    not_isPendantEdge_of_nonadjacent_neighbors hQP hQS hPSne hPS
  rcases D.decomposition.mem_edgeParts_or_mem_triangleParts Q.property with hEdge | hTriangle
  · exact False.elim (hQnotPendant (hPendant Q hEdge))
  · exact D.decomposition.isTrianglePart_of_mem_triangleParts hTriangle

theorem cycleClosure_isTriangle
    {V : Type u} {W : Type v}
    [Fintype V] [DecidableEq V]
    {F : SimpleGraph V} [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    {R : Set F.edgeSet}
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    [Fintype W] [DecidableEq W]
    (F' : SimpleGraph W) [DecidableRel F'.Adj]
    [DecidableRel F'.lineGraph.Adj]
    (hI : D.intersectionGraph ≃g F'.lineGraph)
    (hPendant : ∀ P : D.Part,
      (P : Finset F.edgeSet) ∈ D.edgeParts → F'.IsPendantEdge (hI P))
    {n : ℕ} (hn : 4 ≤ n) (φ : cycleGraph n ↪g F) (i : Fin n) :
    TriangleEdgeDecomposition.IsTrianglePart F.lineGraph
      (cycleClosure D hn φ i : Finset F.edgeSet) := by
  convert cycleClosure_next_isTriangle D F' hI hPendant hn φ (prev (by omega) i) using 1
  rw [next_prev hn]

/-- The third edge in the triangular closure of two consecutive cycle
edges. -/
noncomputable def cycleThird
    {V : Type u} {W : Type v}
    [Fintype V] [DecidableEq V]
    {F : SimpleGraph V} [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    {R : Set F.edgeSet}
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    [Fintype W] [DecidableEq W]
    (F' : SimpleGraph W) [DecidableRel F'.Adj]
    [DecidableRel F'.lineGraph.Adj]
    (hI : D.intersectionGraph ≃g F'.lineGraph)
    (hPendant : ∀ P : D.Part,
      (P : Finset F.edgeSet) ∈ D.edgeParts → F'.IsPendantEdge (hI P))
    {n : ℕ} (hn : 4 ≤ n) (φ : cycleGraph n ↪g F) (i : Fin n) : F.edgeSet :=
  Classical.choose (Lemma4_5.exists_third_mem_of_card_eq_three
    (cycleClosure_isTriangle D F' hI hPendant hn φ i).1
    (cycleEdge_mem_cycleClosure D hn φ i)
    (cycleEdge_next_mem_cycleClosure D hn φ i)
    (lineGraph_adj_cycleEdge_next hn φ i).ne)

theorem cycleThird_spec
    {V : Type u} {W : Type v}
    [Fintype V] [DecidableEq V]
    {F : SimpleGraph V} [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    {R : Set F.edgeSet}
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    [Fintype W] [DecidableEq W]
    (F' : SimpleGraph W) [DecidableRel F'.Adj]
    [DecidableRel F'.lineGraph.Adj]
    (hI : D.intersectionGraph ≃g F'.lineGraph)
    (hPendant : ∀ P : D.Part,
      (P : Finset F.edgeSet) ∈ D.edgeParts → F'.IsPendantEdge (hI P))
    {n : ℕ} (hn : 4 ≤ n) (φ : cycleGraph n ↪g F) (i : Fin n) :
    cycleThird D F' hI hPendant hn φ i ∈
        (cycleClosure D hn φ i : Finset F.edgeSet) ∧
      cycleThird D F' hI hPendant hn φ i ≠ cycleEdge hn φ i ∧
      cycleThird D F' hI hPendant hn φ i ≠
        cycleEdge hn φ (next (by omega) i) :=
  Classical.choose_spec (Lemma4_5.exists_third_mem_of_card_eq_three
    (cycleClosure_isTriangle D F' hI hPendant hn φ i).1
    (cycleEdge_mem_cycleClosure D hn φ i)
    (cycleEdge_next_mem_cycleClosure D hn φ i)
    (lineGraph_adj_cycleEdge_next hn φ i).ne)

theorem cycleClosure_eq_triple
    {V : Type u} {W : Type v}
    [Fintype V] [DecidableEq V]
    {F : SimpleGraph V} [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    {R : Set F.edgeSet}
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    [Fintype W] [DecidableEq W]
    (F' : SimpleGraph W) [DecidableRel F'.Adj]
    [DecidableRel F'.lineGraph.Adj]
    (hI : D.intersectionGraph ≃g F'.lineGraph)
    (hPendant : ∀ P : D.Part,
      (P : Finset F.edgeSet) ∈ D.edgeParts → F'.IsPendantEdge (hI P))
    {n : ℕ} (hn : 4 ≤ n) (φ : cycleGraph n ↪g F) (i : Fin n) :
    (cycleClosure D hn φ i : Finset F.edgeSet) =
      {cycleEdge hn φ i, cycleThird D F' hI hPendant hn φ i,
        cycleEdge hn φ (next (by omega) i)} := by
  have hb := cycleThird_spec D F' hI hPendant hn φ i
  have hsub :
      ({cycleEdge hn φ i, cycleThird D F' hI hPendant hn φ i,
          cycleEdge hn φ (next (by omega) i)} : Finset F.edgeSet) ⊆
        (cycleClosure D hn φ i : Finset F.edgeSet) := by
    intro x hx
    simp only [Finset.mem_insert, Finset.mem_singleton] at hx
    rcases hx with rfl | rfl | rfl
    · exact cycleEdge_mem_cycleClosure D hn φ i
    · exact hb.1
    · exact cycleEdge_next_mem_cycleClosure D hn φ i
  symm
  apply Finset.eq_of_subset_of_card_le hsub
  rw [(cycleClosure_isTriangle D F' hI hPendant hn φ i).1]
  exact le_of_eq (Finset.card_eq_three.mpr
    ⟨cycleEdge hn φ i, cycleThird D F' hI hPendant hn φ i,
      cycleEdge hn φ (next (by omega) i), hb.2.1.symm,
      (lineGraph_adj_cycleEdge_next hn φ i).ne, hb.2.2, rfl⟩).symm

theorem cycleThird_center_mem
    {V : Type u} {W : Type v}
    [Fintype V] [DecidableEq V]
    {F : SimpleGraph V} [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    {R : Set F.edgeSet}
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    [Fintype W] [DecidableEq W]
    (F' : SimpleGraph W) [DecidableRel F'.Adj]
    [DecidableRel F'.lineGraph.Adj]
    (hI : D.intersectionGraph ≃g F'.lineGraph)
    (hPendant : ∀ P : D.Part,
      (P : Finset F.edgeSet) ∈ D.edgeParts → F'.IsPendantEdge (hI P))
    {n : ℕ} (hn : 4 ≤ n) (φ : cycleGraph n ↪g F) (i : Fin n) :
    φ (next (by omega) i) ∈
      (cycleThird D F' hI hPendant hn φ i : Sym2 V) := by
  let b := cycleThird D F' hI hPendant hn φ i
  have hb := cycleThird_spec D F' hI hPendant hn φ i
  have hba : F.lineGraph.Adj b (cycleEdge hn φ i) :=
    D.decomposition.adj_of_mem_part (cycleClosure D hn φ i).property hb.1
      (cycleEdge_mem_cycleClosure D hn φ i) hb.2.1
  have hban : F.lineGraph.Adj b (cycleEdge hn φ (next (by omega) i)) :=
    D.decomposition.adj_of_mem_part (cycleClosure D hn φ i).property hb.1
      (cycleEdge_next_mem_cycleClosure D hn φ i) hb.2.2
  exact center_mem_of_adj_cycleEdge_and_next hn φ i b hba hban

/-- The endpoint of the third edge away from its cycle vertex. -/
noncomputable def cycleOuter
    {V : Type u} {W : Type v}
    [Fintype V] [DecidableEq V]
    {F : SimpleGraph V} [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    {R : Set F.edgeSet}
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    [Fintype W] [DecidableEq W]
    (F' : SimpleGraph W) [DecidableRel F'.Adj]
    [DecidableRel F'.lineGraph.Adj]
    (hI : D.intersectionGraph ≃g F'.lineGraph)
    (hPendant : ∀ P : D.Part,
      (P : Finset F.edgeSet) ∈ D.edgeParts → F'.IsPendantEdge (hI P))
    {n : ℕ} (hn : 4 ≤ n) (φ : cycleGraph n ↪g F) (i : Fin n) : V :=
  Sym2.Mem.other (cycleThird_center_mem D F' hI hPendant hn φ i)

theorem cycleThird_eq_center_outer
    {V : Type u} {W : Type v}
    [Fintype V] [DecidableEq V]
    {F : SimpleGraph V} [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    {R : Set F.edgeSet}
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    [Fintype W] [DecidableEq W]
    (F' : SimpleGraph W) [DecidableRel F'.Adj]
    [DecidableRel F'.lineGraph.Adj]
    (hI : D.intersectionGraph ≃g F'.lineGraph)
    (hPendant : ∀ P : D.Part,
      (P : Finset F.edgeSet) ∈ D.edgeParts → F'.IsPendantEdge (hI P))
    {n : ℕ} (hn : 4 ≤ n) (φ : cycleGraph n ↪g F) (i : Fin n) :
    (cycleThird D F' hI hPendant hn φ i : Sym2 V) =
      s(φ (next (by omega) i), cycleOuter D F' hI hPendant hn φ i) :=
  (Sym2.other_spec (cycleThird_center_mem D F' hI hPendant hn φ i)).symm

theorem cycleOuter_ne_cycleVertex
    {V : Type u} {W : Type v}
    [Fintype V] [DecidableEq V]
    {F : SimpleGraph V} [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    {R : Set F.edgeSet}
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    [Fintype W] [DecidableEq W]
    (F' : SimpleGraph W) [DecidableRel F'.Adj]
    [DecidableRel F'.lineGraph.Adj]
    (hI : D.intersectionGraph ≃g F'.lineGraph)
    (hPendant : ∀ P : D.Part,
      (P : Finset F.edgeSet) ∈ D.edgeParts → F'.IsPendantEdge (hI P))
    {n : ℕ} (hn : 4 ≤ n) (φ : cycleGraph n ↪g F) (i j : Fin n) :
    cycleOuter D F' hI hPendant hn φ i ≠ φ j := by
  intro hu
  let b := cycleThird D F' hI hPendant hn φ i
  have hbEq : (b : Sym2 V) =
      s(φ (next (by omega) i), φ j) := by
    simpa [b, hu] using cycleThird_eq_center_outer D F' hI hPendant hn φ i
  have hAdjF : F.Adj (φ (next (by omega) i)) (φ j) := by
    rw [← SimpleGraph.mem_edgeSet, ← hbEq]
    exact b.2
  have hAdjC : (cycleGraph n).Adj (next (by omega) i) j :=
    (SimpleGraph.Embedding.map_adj_iff φ).1 hAdjF
  rcases eq_prev_or_eq_next_of_cycleGraph_adj hn hAdjC with hj | hj
  · rw [prev_next hn] at hj
    subst j
    have hb : b = cycleEdge hn φ i := by
      apply Subtype.ext
      rw [hbEq, coe_cycleEdge, Sym2.eq_swap]
    exact (cycleThird_spec D F' hI hPendant hn φ i).2.1 hb
  · have hj' : j = next (by omega) (next (by omega) i) := hj
    subst j
    have hb : b = cycleEdge hn φ (next (by omega) i) := by
      apply Subtype.ext
      rw [hbEq, coe_cycleEdge]
    exact (cycleThird_spec D F' hI hPendant hn φ i).2.2 hb

theorem cycleThird_ne_cycleEdge
    {V : Type u} {W : Type v}
    [Fintype V] [DecidableEq V]
    {F : SimpleGraph V} [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    {R : Set F.edgeSet}
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    [Fintype W] [DecidableEq W]
    (F' : SimpleGraph W) [DecidableRel F'.Adj]
    [DecidableRel F'.lineGraph.Adj]
    (hI : D.intersectionGraph ≃g F'.lineGraph)
    (hPendant : ∀ P : D.Part,
      (P : Finset F.edgeSet) ∈ D.edgeParts → F'.IsPendantEdge (hI P))
    {n : ℕ} (hn : 4 ≤ n) (φ : cycleGraph n ↪g F) (i j : Fin n) :
    cycleThird D F' hI hPendant hn φ i ≠ cycleEdge hn φ j := by
  intro h
  have hu : cycleOuter D F' hI hPendant hn φ i ∈
      (cycleEdge hn φ j : Sym2 V) := by
    rw [← h, cycleThird_eq_center_outer D F' hI hPendant hn φ i]
    simp [Sym2.mem_iff]
  rw [coe_cycleEdge] at hu
  simp only [Sym2.mem_iff] at hu
  rcases hu with hu | hu
  · exact cycleOuter_ne_cycleVertex D F' hI hPendant hn φ i j hu
  · exact cycleOuter_ne_cycleVertex D F' hI hPendant hn φ i
      (next (by omega) j) hu

theorem not_adj_cycleThird_next_of_outer_ne
    {V : Type u} {W : Type v}
    [Fintype V] [DecidableEq V]
    {F : SimpleGraph V} [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    {R : Set F.edgeSet}
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    [Fintype W] [DecidableEq W]
    (F' : SimpleGraph W) [DecidableRel F'.Adj]
    [DecidableRel F'.lineGraph.Adj]
    (hI : D.intersectionGraph ≃g F'.lineGraph)
    (hPendant : ∀ P : D.Part,
      (P : Finset F.edgeSet) ∈ D.edgeParts → F'.IsPendantEdge (hI P))
    {n : ℕ} (hn : 4 ≤ n) (φ : cycleGraph n ↪g F) (i : Fin n)
    (hu : cycleOuter D F' hI hPendant hn φ i ≠
      cycleOuter D F' hI hPendant hn φ (next (by omega) i)) :
    ¬ F.lineGraph.Adj (cycleThird D F' hI hPendant hn φ i)
      (cycleThird D F' hI hPendant hn φ (next (by omega) i)) := by
  rw [SimpleGraph.lineGraph_adj_iff_exists]
  rintro ⟨-, x, hx, hy⟩
  rw [cycleThird_eq_center_outer D F' hI hPendant hn φ i] at hx
  rw [cycleThird_eq_center_outer D F' hI hPendant hn φ (next (by omega) i)] at hy
  simp only [Sym2.mem_iff] at hx hy
  rcases hx with hx | hx <;> rcases hy with hy | hy
  · exact next_ne_self hn (next (by omega) i) (φ.injective (hx.symm.trans hy)).symm
  · exact cycleOuter_ne_cycleVertex D F' hI hPendant hn φ
      (next (by omega) i) (next (by omega) i) (hy.symm.trans hx)
  · exact cycleOuter_ne_cycleVertex D F' hI hPendant hn φ i
      (next (by omega) (next (by omega) i)) (hx.symm.trans hy)
  · exact hu (hx.symm.trans hy)

theorem not_adj_cycleThird_next_cycleEdge
    {V : Type u} {W : Type v}
    [Fintype V] [DecidableEq V]
    {F : SimpleGraph V} [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    {R : Set F.edgeSet}
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    [Fintype W] [DecidableEq W]
    (F' : SimpleGraph W) [DecidableRel F'.Adj]
    [DecidableRel F'.lineGraph.Adj]
    (hI : D.intersectionGraph ≃g F'.lineGraph)
    (hPendant : ∀ P : D.Part,
      (P : Finset F.edgeSet) ∈ D.edgeParts → F'.IsPendantEdge (hI P))
    {n : ℕ} (hn : 4 ≤ n) (φ : cycleGraph n ↪g F) (i : Fin n) :
    ¬ F.lineGraph.Adj
      (cycleThird D F' hI hPendant hn φ (next (by omega) i))
      (cycleEdge hn φ i) := by
  rw [SimpleGraph.lineGraph_adj_iff_exists]
  rintro ⟨-, x, hx, hy⟩
  rw [cycleThird_eq_center_outer D F' hI hPendant hn φ (next (by omega) i)] at hx
  rw [coe_cycleEdge] at hy
  simp only [Sym2.mem_iff] at hx hy
  rcases hx with hx | hx <;> rcases hy with hy | hy
  · exact next_next_ne_self hn i (φ.injective (hy.symm.trans hx)).symm
  · exact next_ne_self hn (next (by omega) i) (φ.injective (hy.symm.trans hx)).symm
  · exact cycleOuter_ne_cycleVertex D F' hI hPendant hn φ
      (next (by omega) i) i (hx.symm.trans hy)
  · exact cycleOuter_ne_cycleVertex D F' hI hPendant hn φ
      (next (by omega) i) (next (by omega) i) (hx.symm.trans hy)

theorem not_adj_cycleThird_cycleEdge_next_next
    {V : Type u} {W : Type v}
    [Fintype V] [DecidableEq V]
    {F : SimpleGraph V} [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    {R : Set F.edgeSet}
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    [Fintype W] [DecidableEq W]
    (F' : SimpleGraph W) [DecidableRel F'.Adj]
    [DecidableRel F'.lineGraph.Adj]
    (hI : D.intersectionGraph ≃g F'.lineGraph)
    (hPendant : ∀ P : D.Part,
      (P : Finset F.edgeSet) ∈ D.edgeParts → F'.IsPendantEdge (hI P))
    {n : ℕ} (hn : 4 ≤ n) (φ : cycleGraph n ↪g F) (i : Fin n) :
    ¬ F.lineGraph.Adj (cycleThird D F' hI hPendant hn φ i)
      (cycleEdge hn φ (next (by omega) (next (by omega) i))) := by
  rw [SimpleGraph.lineGraph_adj_iff_exists]
  rintro ⟨-, x, hx, hy⟩
  rw [cycleThird_eq_center_outer D F' hI hPendant hn φ i] at hx
  rw [coe_cycleEdge] at hy
  simp only [Sym2.mem_iff] at hx hy
  rcases hx with hx | hx <;> rcases hy with hy | hy
  · exact next_ne_self hn (next (by omega) i) (φ.injective (hx.symm.trans hy)).symm
  · exact next_next_ne_self hn (next (by omega) i) (φ.injective (hx.symm.trans hy)).symm
  · exact cycleOuter_ne_cycleVertex D F' hI hPendant hn φ i
      (next (by omega) (next (by omega) i)) (hx.symm.trans hy)
  · exact cycleOuter_ne_cycleVertex D F' hI hPendant hn φ i
      (next (by omega) (next (by omega) (next (by omega) i))) (hx.symm.trans hy)

/-- Four two-element sets cannot have the intersection pattern of a claw. -/
theorem no_pair_claw
    {W : Type v} {e0 e1 e2 e3 : Sym2 W}
    (hi01 : ∃ x, x ∈ e0 ∧ x ∈ e1)
    (hi02 : ∃ x, x ∈ e0 ∧ x ∈ e2)
    (hi03 : ∃ x, x ∈ e0 ∧ x ∈ e3)
    (hni12 : ¬ ∃ x, x ∈ e1 ∧ x ∈ e2)
    (hni13 : ¬ ∃ x, x ∈ e1 ∧ x ∈ e3)
    (hni23 : ¬ ∃ x, x ∈ e2 ∧ x ∈ e3) : False := by
  induction e0 using Sym2.ind with
  | h a0 b0 =>
    induction e1 using Sym2.ind with
    | h a1 b1 =>
      induction e2 using Sym2.ind with
      | h a2 b2 =>
        induction e3 using Sym2.ind with
        | h a3 b3 =>
          simp [Sym2.mem_iff] at hi01 hi02 hi03 hni12 hni13 hni23
          aesop

/-- A line graph has no induced claw.  This local form is convenient for the
first nonconstant endpoint case in the proof. -/
theorem no_claw_in_lineGraph
    {W : Type v} {H : SimpleGraph W}
    {e0 e1 e2 e3 : H.edgeSet}
    (h01 : H.lineGraph.Adj e0 e1)
    (h02 : H.lineGraph.Adj e0 e2)
    (h03 : H.lineGraph.Adj e0 e3)
    (hne12 : e1 ≠ e2) (hne13 : e1 ≠ e3) (hne23 : e2 ≠ e3)
    (hn12 : ¬ H.lineGraph.Adj e1 e2)
    (hn13 : ¬ H.lineGraph.Adj e1 e3)
    (hn23 : ¬ H.lineGraph.Adj e2 e3) : False := by
  apply no_pair_claw
  · exact (SimpleGraph.lineGraph_adj_iff_exists.mp h01).2
  · exact (SimpleGraph.lineGraph_adj_iff_exists.mp h02).2
  · exact (SimpleGraph.lineGraph_adj_iff_exists.mp h03).2
  · intro h
    exact hn12 (SimpleGraph.lineGraph_adj_iff_exists.mpr ⟨hne12, h⟩)
  · intro h
    exact hn13 (SimpleGraph.lineGraph_adj_iff_exists.mpr ⟨hne13, h⟩)
  · intro h
    exact hn23 (SimpleGraph.lineGraph_adj_iff_exists.mpr ⟨hne23, h⟩)

theorem false_of_two_consecutive_outer_changes
    {V : Type u} {W : Type v}
    [Fintype V] [DecidableEq V]
    {F : SimpleGraph V} [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    {R : Set F.edgeSet}
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    [Fintype W] [DecidableEq W]
    (F' : SimpleGraph W) [DecidableRel F'.Adj]
    [DecidableRel F'.lineGraph.Adj]
    (hI : D.intersectionGraph ≃g F'.lineGraph)
    (hPendant : ∀ P : D.Part,
      (P : Finset F.edgeSet) ∈ D.edgeParts → F'.IsPendantEdge (hI P))
    {n : ℕ} (hn : 4 ≤ n) (φ : cycleGraph n ↪g F) (i : Fin n)
    (hu01 : cycleOuter D F' hI hPendant hn φ i ≠
      cycleOuter D F' hI hPendant hn φ (next (by omega) i))
    (hu12 : cycleOuter D F' hI hPendant hn φ (next (by omega) i) ≠
      cycleOuter D F' hI hPendant hn φ
        (next (by omega) (next (by omega) i))) : False := by
  let i1 := next (by omega) i
  let i2 := next (by omega) i1
  let L := cycleClosure D hn φ i
  let C := cycleClosure D hn φ i1
  let T := cycleClosure D hn φ i2
  let b := cycleThird D F' hI hPendant hn φ i1
  have hbC : b ∈ (C : Finset F.edgeSet) := by
    exact (cycleThird_spec D F' hI hPendant hn φ i1).1
  have hCcont : (C : Finset F.edgeSet) ∈ D.partsContaining b :=
    D.decomposition.mem_partsContaining.mpr ⟨C.property, hbC⟩
  have hcard : 2 ≤ (D.partsContaining b).card := by
    change 2 ≤ D.decomposition.partDegree b
    by_cases hbR : b ∈ R
    · rw [D.root_partDegree hbR]
    · rw [D.nonRoot_partDegree hbR]
      omega
  have herase : 0 < ((D.partsContaining b).erase (C : Finset F.edgeSet)).card := by
    rw [Finset.card_erase_of_mem hCcont]
    omega
  obtain ⟨S0, hS0erase⟩ := Finset.card_pos.mp herase
  have hS0 := Finset.mem_erase.mp hS0erase
  have hS0data := D.decomposition.mem_partsContaining.mp hS0.2
  let S : D.Part := ⟨S0, hS0data.1⟩
  have hbS : b ∈ (S : Finset F.edgeSet) := hS0data.2
  have hSC : S ≠ C := by
    intro h
    exact hS0.1 (congrArg Subtype.val h)
  have hCL : D.intersectionGraph.Adj C L := by
    simpa [C, L, i1] using (intersectionGraph_adj_cycleClosure_next D hn φ i).symm
  have hCT : D.intersectionGraph.Adj C T := by
    simpa [C, T, i2] using intersectionGraph_adj_cycleClosure_next D hn φ i1
  have hCS : D.intersectionGraph.Adj C S := by
    rw [D.decomposition.intersectionGraph_adj_iff]
    exact ⟨hSC.symm, b, hbC, hbS⟩
  have hbnotL : b ∉ (L : Finset F.edgeSet) := by
    intro hbL
    have hEq : (L : Finset F.edgeSet) = (C : Finset F.edgeSet) :=
      D.decomposition.eq_of_two_mem L.property C.property hbL
        (by simpa [L, i1] using cycleEdge_next_mem_cycleClosure D hn φ i)
        hbC (by simpa [C, i1] using cycleEdge_mem_cycleClosure D hn φ i1)
        (cycleThird_spec D F' hI hPendant hn φ i1).2.1
    exact (cycleClosure_ne_next D hn φ i) (Subtype.ext (by simpa [L, C, i1] using hEq))
  have hbnotT : b ∉ (T : Finset F.edgeSet) := by
    intro hbT
    have hEq : (C : Finset F.edgeSet) = (T : Finset F.edgeSet) :=
      D.decomposition.eq_of_two_mem C.property T.property hbC
        (by simpa [C, i1, i2] using cycleEdge_next_mem_cycleClosure D hn φ i1)
        hbT (by simpa [T, i2] using cycleEdge_mem_cycleClosure D hn φ i2)
        (cycleThird_spec D F' hI hPendant hn φ i1).2.2
    exact (cycleClosure_ne_next D hn φ i1) (Subtype.ext (by simpa [C, T, i2] using hEq))
  have hLSne : L ≠ S := fun h ↦ hbnotL (by simpa [h] using hbS)
  have hTSne : T ≠ S := fun h ↦ hbnotT (by simpa [h] using hbS)
  have hnLS : ¬ D.intersectionGraph.Adj L S := by
    rw [D.decomposition.intersectionGraph_adj_iff]
    rintro ⟨-, z, hzL, hzS⟩
    have hzb : z ≠ b := fun h ↦ hbnotL (h ▸ hzL)
    have hbz : F.lineGraph.Adj b z :=
      D.decomposition.adj_of_mem_part S.property hbS hzS hzb.symm
    rw [cycleClosure_eq_triple D F' hI hPendant hn φ i] at hzL
    simp only [Finset.mem_insert, Finset.mem_singleton] at hzL
    rcases hzL with rfl | rfl | rfl
    · exact not_adj_cycleThird_next_cycleEdge D F' hI hPendant hn φ i
        (by simpa [b, i1] using hbz)
    · exact not_adj_cycleThird_next_of_outer_ne D F' hI hPendant hn φ i hu01
        (by simpa [b, i1] using hbz.symm)
    · have hEq : (S : Finset F.edgeSet) = (C : Finset F.edgeSet) :=
        D.decomposition.eq_of_two_mem S.property C.property hbS hzS hbC
          (by simpa [C, i1] using cycleEdge_mem_cycleClosure D hn φ i1)
          (cycleThird_spec D F' hI hPendant hn φ i1).2.1
      exact hSC (Subtype.ext hEq)
  have hnTS : ¬ D.intersectionGraph.Adj T S := by
    rw [D.decomposition.intersectionGraph_adj_iff]
    rintro ⟨-, z, hzT, hzS⟩
    have hzb : z ≠ b := fun h ↦ hbnotT (h ▸ hzT)
    have hbz : F.lineGraph.Adj b z :=
      D.decomposition.adj_of_mem_part S.property hbS hzS hzb.symm
    rw [cycleClosure_eq_triple D F' hI hPendant hn φ i2] at hzT
    simp only [Finset.mem_insert, Finset.mem_singleton] at hzT
    rcases hzT with rfl | rfl | rfl
    · have hEq : (S : Finset F.edgeSet) = (C : Finset F.edgeSet) :=
        D.decomposition.eq_of_two_mem S.property C.property hbS hzS hbC
          (by simpa [C, i1, i2] using cycleEdge_next_mem_cycleClosure D hn φ i1)
          (cycleThird_spec D F' hI hPendant hn φ i1).2.2
      exact hSC (Subtype.ext hEq)
    · exact not_adj_cycleThird_next_of_outer_ne D F' hI hPendant hn φ i1 hu12
        (by simpa [b, i2] using hbz)
    · exact not_adj_cycleThird_cycleEdge_next_next D F' hI hPendant hn φ i1
        (by simpa [b, i2] using hbz)
  have hnLT : ¬ D.intersectionGraph.Adj L T := by
    simpa [L, T, i2, i1] using not_intersectionGraph_adj_cycleClosure_next_next D hn φ i
  exact no_claw_in_lineGraph
    ((SimpleGraph.Iso.map_adj_iff hI).2 hCL)
    ((SimpleGraph.Iso.map_adj_iff hI).2 hCT)
    ((SimpleGraph.Iso.map_adj_iff hI).2 hCS)
    (hI.injective.ne (by simpa [L, T, i2, i1] using cycleClosure_ne_next_next D hn φ i))
    (hI.injective.ne hLSne) (hI.injective.ne hTSne)
    (fun h ↦ hnLT ((SimpleGraph.Iso.map_adj_iff hI).1 h))
    (fun h ↦ hnLS ((SimpleGraph.Iso.map_adj_iff hI).1 h))
    (fun h ↦ hnTS ((SimpleGraph.Iso.map_adj_iff hI).1 h))

def fin6Map {X : Type*} (p0 p1 p2 p3 p4 p5 : X) : Fin 6 → X :=
  fun i ↦ if i.val = 0 then p0 else if i.val = 1 then p1 else
    if i.val = 2 then p2 else if i.val = 3 then p3 else
    if i.val = 4 then p4 else p5

/-- Package six vertices having exactly the adjacency pattern of Beineke
obstruction (e). -/
theorem obstructionE
    {X : Type*} {G : SimpleGraph X} {p0 p1 p2 p3 p4 p5 : X}
    (hp01 : p0 ≠ p1) (hp02 : p0 ≠ p2) (hp03 : p0 ≠ p3)
    (hp04 : p0 ≠ p4) (hp05 : p0 ≠ p5)
    (hp12 : p1 ≠ p2) (hp13 : p1 ≠ p3) (hp14 : p1 ≠ p4)
    (hp15 : p1 ≠ p5) (hp23 : p2 ≠ p3) (hp24 : p2 ≠ p4)
    (hp25 : p2 ≠ p5) (hp34 : p3 ≠ p4) (hp35 : p3 ≠ p5)
    (hp45 : p4 ≠ p5)
    (h01 : G.Adj p0 p1) (h02 : G.Adj p0 p2) (h03 : G.Adj p0 p3)
    (h23 : G.Adj p2 p3) (h24 : G.Adj p2 p4) (h25 : G.Adj p2 p5)
    (h34 : G.Adj p3 p4) (h35 : G.Adj p3 p5) (h45 : G.Adj p4 p5)
    (hn04 : ¬ G.Adj p0 p4) (hn05 : ¬ G.Adj p0 p5)
    (hn12 : ¬ G.Adj p1 p2) (hn13 : ¬ G.Adj p1 p3)
    (hn14 : ¬ G.Adj p1 p4) (hn15 : ¬ G.Adj p1 p5) :
    SimpleGraph.IsIndContained
      (SimpleGraph.Beineke.Obstruction.graph .e) G := by
  let f := fin6Map p0 p1 p2 p3 p4 p5
  refine ⟨{ toFun := f, inj' := ?_, map_rel_iff' := ?_ }⟩
  · intro i j hij
    fin_cases i <;> fin_cases j <;>
      simp [f, fin6Map, hp01, hp02, hp03, hp04, hp05, hp12, hp13,
        hp14, hp15, hp23, hp24, hp25, hp34, hp35, hp45,
        hp01.symm, hp02.symm, hp03.symm, hp04.symm, hp05.symm,
        hp12.symm, hp13.symm, hp14.symm, hp15.symm, hp23.symm,
        hp24.symm, hp25.symm, hp34.symm, hp35.symm, hp45.symm] at hij ⊢
  · intro i j
    change G.Adj (f i) (f j) ↔ _
    fin_cases i <;> fin_cases j <;> simp [f, fin6Map]
    all_goals
      simp [SimpleGraph.Beineke.Obstruction.graph,
        SimpleGraph.Beineke.Obstruction.adj,
        SimpleGraph.Beineke.Obstruction.adjNat,
        SimpleGraph.Beineke.Obstruction.edgeList,
        h01, h02, h03, h23, h24, h25, h34, h35, h45,
        h01.symm, h02.symm, h03.symm, h23.symm, h24.symm,
        h25.symm, h34.symm, h35.symm, h45.symm,
        hn04, hn05, hn12, hn13, hn14, hn15, G.loopless, G.adj_comm]
    all_goals exact by decide

private def BlockIntersects {X : Type*} (e f : Sym2 X) : Prop :=
  ∃ x, x ∈ e ∧ x ∈ f

private theorem BlockIntersects.symm {X : Type*} {e f : Sym2 X} :
    BlockIntersects e f → BlockIntersects f e := by
  rintro ⟨x, hx, hy⟩
  exact ⟨x, hy, hx⟩

private theorem block_intersects_dichotomy
    {X : Type*} {x a b : X} {g : Sym2 X}
    (hga : BlockIntersects g s(x, a)) (hgb : BlockIntersects g s(x, b)) :
    x ∈ g ∨ (a ∈ g ∧ b ∈ g) := by
  unfold BlockIntersects at *
  induction g using Sym2.ind with
  | h c d =>
      simp [Sym2.mem_iff] at *
      aesop

private theorem block_sym2_eq_pair
    {X : Type*} {a b : X} {e : Sym2 X}
    (hab : a ≠ b) (ha : a ∈ e) (hb : b ∈ e) : e = s(a, b) :=
  (Sym2.mem_and_mem_iff hab).mp ⟨ha, hb⟩

private theorem block_false_mixed
    {X : Type*} {x a b : X} {e : Sym2 X}
    (hxa : x ≠ a) (hxb : x ≠ b)
    (hxe : x ∈ e) (hi : BlockIntersects e s(a, b))
    (hne0 : e ≠ s(x, a)) (hne1 : e ≠ s(x, b)) : False := by
  rcases hi with ⟨y, hye, hyab⟩
  have hy : y = a ∨ y = b := by simpa [Sym2.mem_iff] using hyab
  rcases hy with rfl | rfl
  · exact hne0 (block_sym2_eq_pair hxa hxe hye)
  · exact hne1 (block_sym2_eq_pair hxb hxe hye)

private theorem block_common_endpoint_four
    {X : Type*} {e0 e1 e2 e3 : Sym2 X}
    (hne01 : e0 ≠ e1) (hne02 : e0 ≠ e2) (hne03 : e0 ≠ e3)
    (hne12 : e1 ≠ e2) (hne13 : e1 ≠ e3) (hne23 : e2 ≠ e3)
    (hnd0 : ¬ e0.IsDiag) (hnd1 : ¬ e1.IsDiag)
    (h01 : BlockIntersects e0 e1) (h02 : BlockIntersects e0 e2)
    (h03 : BlockIntersects e0 e3) (h12 : BlockIntersects e1 e2)
    (h13 : BlockIntersects e1 e3) (h23 : BlockIntersects e2 e3) :
    ∃ x, x ∈ e0 ∧ x ∈ e1 ∧ x ∈ e2 ∧ x ∈ e3 := by
  obtain ⟨x, hx0, hx1⟩ := h01
  rcases Sym2.mem_iff_exists.mp hx0 with ⟨a, he0⟩
  rcases Sym2.mem_iff_exists.mp hx1 with ⟨b, he1⟩
  subst e0
  subst e1
  have hxa : x ≠ a := by intro h; exact hnd0 (by simp [h])
  have hxb : x ≠ b := by intro h; exact hnd1 (by simp [h])
  have hab : a ≠ b := by intro h; apply hne01; simp [h]
  have d2 := block_intersects_dichotomy (x := x) (a := a) (b := b)
    h02.symm h12.symm
  have d3 := block_intersects_dichotomy (x := x) (a := a) (b := b)
    h03.symm h13.symm
  rcases d2 with hx2 | hab2 <;> rcases d3 with hx3 | hab3
  · exact ⟨x, by simp [Sym2.mem_iff], by simp [Sym2.mem_iff], hx2, hx3⟩
  · exfalso
    have he3 : e3 = s(a, b) := block_sym2_eq_pair hab hab3.1 hab3.2
    exact block_false_mixed hxa hxb hx2 (by simpa [he3] using h23)
      (fun h ↦ hne02 h.symm) (fun h ↦ hne12 h.symm)
  · exfalso
    have he2 : e2 = s(a, b) := block_sym2_eq_pair hab hab2.1 hab2.2
    exact block_false_mixed hxa hxb hx3 (by simpa [he2] using h23.symm)
      (fun h ↦ hne03 h.symm) (fun h ↦ hne13 h.symm)
  · exfalso
    have he2 : e2 = s(a, b) := block_sym2_eq_pair hab hab2.1 hab2.2
    have he3 : e3 = s(a, b) := block_sym2_eq_pair hab hab3.1 hab3.2
    exact hne23 (he2.trans he3.symm)

private theorem block_no_pair_e
    {X : Type*} {e0 e1 e2 e3 e4 : Sym2 X} {x : X}
    (hnd2 : ¬ e2.IsDiag) (hnd3 : ¬ e3.IsDiag)
    (hx2 : x ∈ e2) (hx3 : x ∈ e3) (hx4 : x ∈ e4)
    (hne23 : e2 ≠ e3)
    (h01 : BlockIntersects e0 e1) (h02 : BlockIntersects e0 e2)
    (h03 : BlockIntersects e0 e3) (hn04 : ¬ BlockIntersects e0 e4)
    (hn12 : ¬ BlockIntersects e1 e2) (hn13 : ¬ BlockIntersects e1 e3) :
    False := by
  rcases Sym2.mem_iff_exists.mp hx2 with ⟨a, he2⟩
  rcases Sym2.mem_iff_exists.mp hx3 with ⟨b, he3⟩
  subst e2
  subst e3
  have hxa : x ≠ a := by intro h; exact hnd2 (by simp [h])
  have hxb : x ≠ b := by intro h; exact hnd3 (by simp [h])
  have hab : a ≠ b := by intro h; apply hne23; simp [h]
  have d0 := block_intersects_dichotomy (x := x) (a := a) (b := b) h02 h03
  rcases d0 with hx0 | hab0
  · exact hn04 ⟨x, hx0, hx4⟩
  · have he0 : e0 = s(a, b) := block_sym2_eq_pair hab hab0.1 hab0.2
    rcases h01 with ⟨y, hy0, hy1⟩
    have hyab : y = a ∨ y = b := by simpa [he0, Sym2.mem_iff] using hy0
    rcases hyab with hya | hyb
    · exact hn12 ⟨a, hya ▸ hy1, by simp [Sym2.mem_iff]⟩
    · exact hn13 ⟨b, hyb ▸ hy1, by simp [Sym2.mem_iff]⟩

theorem no_e_in_lineGraph
    {X : Type*} {H : SimpleGraph X}
    {e0 e1 e2 e3 e4 e5 : H.edgeSet}
    (h01 : H.lineGraph.Adj e0 e1) (h02 : H.lineGraph.Adj e0 e2)
    (h03 : H.lineGraph.Adj e0 e3)
    (h23 : H.lineGraph.Adj e2 e3) (h24 : H.lineGraph.Adj e2 e4)
    (h25 : H.lineGraph.Adj e2 e5) (h34 : H.lineGraph.Adj e3 e4)
    (h35 : H.lineGraph.Adj e3 e5) (h45 : H.lineGraph.Adj e4 e5)
    (hne04 : e0 ≠ e4) (hne12 : e1 ≠ e2) (hne13 : e1 ≠ e3)
    (hn04 : ¬ H.lineGraph.Adj e0 e4)
    (hn12 : ¬ H.lineGraph.Adj e1 e2)
    (hn13 : ¬ H.lineGraph.Adj e1 e3) : False := by
  have inter {a b : H.edgeSet} (h : H.lineGraph.Adj a b) :
      BlockIntersects (a : Sym2 X) (b : Sym2 X) :=
    (SimpleGraph.lineGraph_adj_iff_exists.mp h).2
  have ninter {a b : H.edgeSet} (hne : a ≠ b) (h : ¬ H.lineGraph.Adj a b) :
      ¬ BlockIntersects (a : Sym2 X) (b : Sym2 X) := by
    intro hi
    exact h (SimpleGraph.lineGraph_adj_iff_exists.mpr ⟨hne, hi⟩)
  have coe_ne {a b : H.edgeSet} (h : a ≠ b) : (a : Sym2 X) ≠ (b : Sym2 X) :=
    fun hab ↦ h (Subtype.ext hab)
  obtain ⟨x, hx2, hx3, hx4, _hx5⟩ := block_common_endpoint_four
    (coe_ne h23.ne) (coe_ne h24.ne) (coe_ne h25.ne)
    (coe_ne h34.ne) (coe_ne h35.ne) (coe_ne h45.ne)
    (H.not_isDiag_of_mem_edgeSet e2.2) (H.not_isDiag_of_mem_edgeSet e3.2)
    (inter h23) (inter h24) (inter h25) (inter h34) (inter h35) (inter h45)
  exact block_no_pair_e
    (H.not_isDiag_of_mem_edgeSet e2.2) (H.not_isDiag_of_mem_edgeSet e3.2)
    hx2 hx3 hx4 (coe_ne h23.ne) (inter h01) (inter h02) (inter h03)
    (ninter hne04 hn04) (ninter hne12 hn12) (ninter hne13 hn13)

theorem false_of_outer_change_left
    {V : Type u} {W : Type v}
    [Fintype V] [DecidableEq V]
    {F : SimpleGraph V} [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    {R : Set F.edgeSet}
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    [Fintype W] [DecidableEq W]
    (F' : SimpleGraph W) [DecidableRel F'.Adj]
    [DecidableRel F'.lineGraph.Adj]
    (hI : D.intersectionGraph ≃g F'.lineGraph)
    (hPendant : ∀ P : D.Part,
      (P : Finset F.edgeSet) ∈ D.edgeParts → F'.IsPendantEdge (hI P))
    {n : ℕ} (hn : 4 ≤ n) (φ : cycleGraph n ↪g F) (i : Fin n)
    (S : D.Part)
    (ha3S : cycleEdge hn φ (next (by omega) (next (by omega) i)) ∈
      (S : Finset F.edgeSet))
    (c : F.edgeSet) (hcS : c ∈ (S : Finset F.edgeSet))
    (hca3 : c ≠ cycleEdge hn φ (next (by omega) (next (by omega) i)))
    (hSQ1 : S ≠ cycleClosure D hn φ (next (by omega) i))
    (hSQ2 : S ≠ cycleClosure D hn φ
      (next (by omega) (next (by omega) i)))
    (hcLeft : φ (next (by omega) (next (by omega) i)) ∈ (c : Sym2 V))
    (hu : cycleOuter D F' hI hPendant hn φ (next (by omega) i) ≠
      cycleOuter D F' hI hPendant hn φ
        (next (by omega) (next (by omega) i))) : False := by
  let i1 := next (by omega) i
  let i2 := next (by omega) i1
  let i3 := next (by omega) i2
  let i4 := next (by omega) i3
  let a2 := cycleEdge hn φ i1
  let b2 := cycleThird D F' hI hPendant hn φ i1
  let a3 := cycleEdge hn φ i2
  let b3 := cycleThird D F' hI hPendant hn φ i2
  let a4 := cycleEdge hn φ i3
  let b4 := cycleThird D F' hI hPendant hn φ i3
  let a5 := cycleEdge hn φ i4
  let Q1 := cycleClosure D hn φ i1
  let Q2 := cycleClosure D hn φ i2
  let Q3 := cycleClosure D hn φ i3
  have ha3S' : a3 ∈ (S : Finset F.edgeSet) := by simpa [a3, i2, i1] using ha3S
  have hSQ1' : S ≠ Q1 := by simpa [Q1, i1] using hSQ1
  have hSQ2' : S ≠ Q2 := by simpa [Q2, i2, i1] using hSQ2
  have ha2Q1 : a2 ∈ (Q1 : Finset F.edgeSet) :=
    cycleEdge_mem_cycleClosure D hn φ i1
  have hb2Q1 : b2 ∈ (Q1 : Finset F.edgeSet) :=
    (cycleThird_spec D F' hI hPendant hn φ i1).1
  have ha3Q1 : a3 ∈ (Q1 : Finset F.edgeSet) :=
    cycleEdge_next_mem_cycleClosure D hn φ i1
  have ha3Q2 : a3 ∈ (Q2 : Finset F.edgeSet) :=
    cycleEdge_mem_cycleClosure D hn φ i2
  have hb3Q2 : b3 ∈ (Q2 : Finset F.edgeSet) :=
    (cycleThird_spec D F' hI hPendant hn φ i2).1
  have ha4Q2 : a4 ∈ (Q2 : Finset F.edgeSet) :=
    cycleEdge_next_mem_cycleClosure D hn φ i2
  have ha4Q3 : a4 ∈ (Q3 : Finset F.edgeSet) :=
    cycleEdge_mem_cycleClosure D hn φ i3
  have hb4Q3 : b4 ∈ (Q3 : Finset F.edgeSet) :=
    (cycleThird_spec D F' hI hPendant hn φ i3).1
  have ha5Q3 : a5 ∈ (Q3 : Finset F.edgeSet) :=
    cycleEdge_next_mem_cycleClosure D hn φ i3
  have hcne_b2 : c ≠ b2 := by
    intro h
    have hb2S : b2 ∈ (S : Finset F.edgeSet) := h ▸ hcS
    exact hSQ1' (Subtype.ext (D.decomposition.eq_of_two_mem S.property Q1.property
      ha3S' hb2S ha3Q1 hb2Q1
      (cycleThird_spec D F' hI hPendant hn φ i1).2.2.symm))
  have hcne_a2 : c ≠ a2 := by
    intro h
    have ha2S : a2 ∈ (S : Finset F.edgeSet) := h ▸ hcS
    exact hSQ1' (Subtype.ext (D.decomposition.eq_of_two_mem S.property Q1.property
      ha3S' ha2S ha3Q1 ha2Q1
      (lineGraph_adj_cycleEdge_next hn φ i1).ne.symm))
  have hb2c : F.lineGraph.Adj b2 c := by
    rw [SimpleGraph.lineGraph_adj_iff_exists]
    refine ⟨hcne_b2.symm, φ i2, ?_, ?_⟩
    · exact cycleThird_center_mem D F' hI hPendant hn φ i1
    · simpa [i2, i1] using hcLeft
  have ha2c : F.lineGraph.Adj a2 c := by
    rw [SimpleGraph.lineGraph_adj_iff_exists]
    refine ⟨hcne_a2.symm, φ i2, ?_, ?_⟩
    · rw [coe_cycleEdge]
      simp [Sym2.mem_iff, i2, i1]
    · simpa [i2, i1] using hcLeft
  let Pb : D.Part := D.closure hb2c
  let Pa : D.Part := D.closure ha2c
  have hb2Pb : b2 ∈ (Pb : Finset F.edgeSet) := D.decomposition.left_mem_closure hb2c
  have hcPb : c ∈ (Pb : Finset F.edgeSet) := D.decomposition.right_mem_closure hb2c
  have ha2Pa : a2 ∈ (Pa : Finset F.edgeSet) := D.decomposition.left_mem_closure ha2c
  have hcPa : c ∈ (Pa : Finset F.edgeSet) := D.decomposition.right_mem_closure ha2c
  have hS_Pb : S ≠ Pb := by
    intro h
    have hb2S : b2 ∈ (S : Finset F.edgeSet) := by simpa [h] using hb2Pb
    exact hSQ1' (Subtype.ext (D.decomposition.eq_of_two_mem S.property Q1.property
      ha3S' hb2S ha3Q1 hb2Q1
      (cycleThird_spec D F' hI hPendant hn φ i1).2.2.symm))
  have hS_Pa : S ≠ Pa := by
    intro h
    have ha2S : a2 ∈ (S : Finset F.edgeSet) := by simpa [h] using ha2Pa
    exact hSQ1' (Subtype.ext (D.decomposition.eq_of_two_mem S.property Q1.property
      ha3S' ha2S ha3Q1 ha2Q1
      (lineGraph_adj_cycleEdge_next hn φ i1).ne.symm))
  have hQ1_Pb : Q1 ≠ Pb := by
    intro h
    have hcQ1 : c ∈ (Q1 : Finset F.edgeSet) := by simpa [h] using hcPb
    exact hSQ1' (Subtype.ext (D.decomposition.eq_of_two_mem S.property Q1.property
      ha3S' hcS ha3Q1 hcQ1 hca3.symm))
  have hQ1_Pa : Q1 ≠ Pa := by
    intro h
    have hcQ1 : c ∈ (Q1 : Finset F.edgeSet) := by simpa [h] using hcPa
    exact hSQ1' (Subtype.ext (D.decomposition.eq_of_two_mem S.property Q1.property
      ha3S' hcS ha3Q1 hcQ1 hca3.symm))
  have hPb_Pa : Pb ≠ Pa := by
    intro h
    have ha2Pb : a2 ∈ (Pb : Finset F.edgeSet) := by simpa [h] using ha2Pa
    have hPbQ1 := D.decomposition.eq_of_two_mem Pb.property Q1.property
      hb2Pb ha2Pb hb2Q1 ha2Q1
      (cycleThird_spec D F' hI hPendant hn φ i1).2.1
    exact hQ1_Pb (Subtype.ext hPbQ1.symm)
  have partAdj {P Q : D.Part} (hne : P ≠ Q) {z : F.edgeSet}
      (hzP : z ∈ (P : Finset F.edgeSet)) (hzQ : z ∈ (Q : Finset F.edgeSet)) :
      D.intersectionGraph.Adj P Q := by
    rw [D.decomposition.intersectionGraph_adj_iff]
    exact ⟨hne, z, hzP, hzQ⟩
  have h01 : D.intersectionGraph.Adj Q2 Q3 := by
    simpa [Q2, Q3, i3] using intersectionGraph_adj_cycleClosure_next D hn φ i2
  have h02 : D.intersectionGraph.Adj Q2 S :=
    partAdj hSQ2'.symm ha3Q2 ha3S'
  have h03 : D.intersectionGraph.Adj Q2 Q1 := by
    simpa [Q2, Q1, i2] using (intersectionGraph_adj_cycleClosure_next D hn φ i1).symm
  have h23 : D.intersectionGraph.Adj S Q1 := partAdj hSQ1' ha3S' ha3Q1
  have h24 : D.intersectionGraph.Adj S Pb := partAdj hS_Pb hcS hcPb
  have h25 : D.intersectionGraph.Adj S Pa := partAdj hS_Pa hcS hcPa
  have h34 : D.intersectionGraph.Adj Q1 Pb := partAdj hQ1_Pb hb2Q1 hb2Pb
  have h35 : D.intersectionGraph.Adj Q1 Pa := partAdj hQ1_Pa ha2Q1 ha2Pa
  have h45 : D.intersectionGraph.Adj Pb Pa := partAdj hPb_Pa hcPb hcPa
  have hn04 : ¬ D.intersectionGraph.Adj Q2 Pb := by
    rw [D.decomposition.intersectionGraph_adj_iff]
    rintro ⟨-, z, hzQ2, hzPb⟩
    rw [cycleClosure_eq_triple D F' hI hPendant hn φ i2] at hzQ2
    simp only [Finset.mem_insert, Finset.mem_singleton] at hzQ2
    rcases hzQ2 with rfl | rfl | rfl
    · have hPbQ1 := D.decomposition.eq_of_two_mem Pb.property Q1.property
        hzPb hb2Pb ha3Q1 hb2Q1
        (cycleThird_spec D F' hI hPendant hn φ i1).2.2.symm
      exact hQ1_Pb (Subtype.ext hPbQ1.symm)
    · have hne : b3 ≠ b2 := by
        intro h
        have hc2 := cycleThird_center_mem D F' hI hPendant hn φ i1
        have hc3 := cycleThird_center_mem D F' hI hPendant hn φ i2
        have hc3b : φ i3 ∈ (b3 : Sym2 V) := by simpa [b3, i3] using hc3
        have hc3' : φ i3 ∈ (b2 : Sym2 V) := by rw [h] at hc3b; exact hc3b
        have hcent : φ i2 ≠ φ i3 := by
          exact φ.injective.ne (by simpa [i3] using (next_ne_self hn i2).symm)
        have hcoe : (b2 : Sym2 V) = s(φ i2, φ i3) :=
          (Sym2.mem_and_mem_iff hcent).mp ⟨by simpa [b2, i2, i1] using hc2, hc3'⟩
        exact (cycleThird_spec D F' hI hPendant hn φ i1).2.2
          (Subtype.ext (by simpa [b2, a3, i2, i1, coe_cycleEdge] using hcoe))
      exact (not_adj_cycleThird_next_of_outer_ne D F' hI hPendant hn φ i1
        (by simpa [i2, i1] using hu))
        (D.decomposition.adj_of_mem_part Pb.property hb2Pb hzPb hne.symm)
    · exact not_adj_cycleThird_cycleEdge_next_next D F' hI hPendant hn φ i1
        (D.decomposition.adj_of_mem_part Pb.property hb2Pb hzPb
          (cycleThird_ne_cycleEdge D F' hI hPendant hn φ i1 i3))
  have hn12 : ¬ D.intersectionGraph.Adj Q3 S := by
    rw [D.decomposition.intersectionGraph_adj_iff]
    rintro ⟨-, z, hzQ3, hzS⟩
    rw [cycleClosure_eq_triple D F' hI hPendant hn φ i3] at hzQ3
    simp only [Finset.mem_insert, Finset.mem_singleton] at hzQ3
    rcases hzQ3 with rfl | rfl | rfl
    · exact hSQ2' (Subtype.ext (D.decomposition.eq_of_two_mem S.property Q2.property
        ha3S' hzS ha3Q2 ha4Q2 (lineGraph_adj_cycleEdge_next hn φ i2).ne))
    · exact not_adj_cycleThird_next_cycleEdge D F' hI hPendant hn φ i2
        (D.decomposition.adj_of_mem_part S.property hzS ha3S'
          (cycleThird_ne_cycleEdge D F' hI hPendant hn φ i3 i2))
    · exact not_lineGraph_adj_cycleEdge_next_next hn φ i2
        (D.decomposition.adj_of_mem_part S.property ha3S' hzS
          (cycleEdge_ne_next_next hn φ i2))
  have hn13 : ¬ D.intersectionGraph.Adj Q3 Q1 := by
    intro h
    exact not_intersectionGraph_adj_cycleClosure_next_next D hn φ i1
      (by simpa [Q3, Q1, i3, i2] using h.symm)
  have hQ2_Pb : Q2 ≠ Pb := by
    intro h
    have hb2Q2 : b2 ∈ (Q2 : Finset F.edgeSet) := by simpa [h] using hb2Pb
    have hQ2Q1 := D.decomposition.eq_of_two_mem Q2.property Q1.property
      ha3Q2 hb2Q2 ha3Q1 hb2Q1
      (cycleThird_spec D F' hI hPendant hn φ i1).2.2.symm
    exact cycleClosure_ne_next D hn φ i1
      (Subtype.ext (by simpa [Q2, Q1, i2] using hQ2Q1.symm))
  have hQ3_S : Q3 ≠ S := by
    intro h
    have ha4S : a4 ∈ (S : Finset F.edgeSet) := by simpa [← h] using ha4Q3
    exact hSQ2' (Subtype.ext (D.decomposition.eq_of_two_mem S.property Q2.property
      ha3S' ha4S ha3Q2 ha4Q2 (lineGraph_adj_cycleEdge_next hn φ i2).ne))
  exact no_e_in_lineGraph
    ((SimpleGraph.Iso.map_adj_iff hI).2 h01)
    ((SimpleGraph.Iso.map_adj_iff hI).2 h02)
    ((SimpleGraph.Iso.map_adj_iff hI).2 h03)
    ((SimpleGraph.Iso.map_adj_iff hI).2 h23)
    ((SimpleGraph.Iso.map_adj_iff hI).2 h24)
    ((SimpleGraph.Iso.map_adj_iff hI).2 h25)
    ((SimpleGraph.Iso.map_adj_iff hI).2 h34)
    ((SimpleGraph.Iso.map_adj_iff hI).2 h35)
    ((SimpleGraph.Iso.map_adj_iff hI).2 h45)
    (hI.injective.ne hQ2_Pb) (hI.injective.ne hQ3_S)
    (hI.injective.ne (by
      intro h
      exact cycleClosure_ne_next_next D hn φ i1
        (by simpa [Q3, Q1, i3, i2] using h.symm)))
    (fun h ↦ hn04 ((SimpleGraph.Iso.map_adj_iff hI).1 h))
    (fun h ↦ hn12 ((SimpleGraph.Iso.map_adj_iff hI).1 h))
    (fun h ↦ hn13 ((SimpleGraph.Iso.map_adj_iff hI).1 h))

theorem false_of_outer_change_right
    {V : Type u} {W : Type v}
    [Fintype V] [DecidableEq V]
    {F : SimpleGraph V} [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    {R : Set F.edgeSet}
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    [Fintype W] [DecidableEq W]
    (F' : SimpleGraph W) [DecidableRel F'.Adj]
    [DecidableRel F'.lineGraph.Adj]
    (hI : D.intersectionGraph ≃g F'.lineGraph)
    (hPendant : ∀ P : D.Part,
      (P : Finset F.edgeSet) ∈ D.edgeParts → F'.IsPendantEdge (hI P))
    {n : ℕ} (hn : 4 ≤ n) (φ : cycleGraph n ↪g F) (i : Fin n)
    (S : D.Part)
    (ha3S : cycleEdge hn φ (next (by omega) (next (by omega) i)) ∈
      (S : Finset F.edgeSet))
    (c : F.edgeSet) (hcS : c ∈ (S : Finset F.edgeSet))
    (hca3 : c ≠ cycleEdge hn φ (next (by omega) (next (by omega) i)))
    (hSQ1 : S ≠ cycleClosure D hn φ (next (by omega) i))
    (hSQ2 : S ≠ cycleClosure D hn φ
      (next (by omega) (next (by omega) i)))
    (hcRight : φ (next (by omega) (next (by omega) (next (by omega) i))) ∈
      (c : Sym2 V))
    (hu : cycleOuter D F' hI hPendant hn φ (next (by omega) i) ≠
      cycleOuter D F' hI hPendant hn φ
        (next (by omega) (next (by omega) i))) : False := by
  let i1 := next (by omega) i
  let i2 := next (by omega) i1
  let i3 := next (by omega) i2
  let a1 := cycleEdge hn φ i
  let b1 := cycleThird D F' hI hPendant hn φ i
  let a2 := cycleEdge hn φ i1
  let b2 := cycleThird D F' hI hPendant hn φ i1
  let a3 := cycleEdge hn φ i2
  let b3 := cycleThird D F' hI hPendant hn φ i2
  let a4 := cycleEdge hn φ i3
  let Q0 := cycleClosure D hn φ i
  let Q1 := cycleClosure D hn φ i1
  let Q2 := cycleClosure D hn φ i2
  have ha3S' : a3 ∈ (S : Finset F.edgeSet) := by simpa [a3, i2, i1] using ha3S
  have hSQ1' : S ≠ Q1 := by simpa [Q1, i1] using hSQ1
  have hSQ2' : S ≠ Q2 := by simpa [Q2, i2, i1] using hSQ2
  have ha1Q0 : a1 ∈ (Q0 : Finset F.edgeSet) := cycleEdge_mem_cycleClosure D hn φ i
  have hb1Q0 : b1 ∈ (Q0 : Finset F.edgeSet) :=
    (cycleThird_spec D F' hI hPendant hn φ i).1
  have ha2Q0 : a2 ∈ (Q0 : Finset F.edgeSet) := cycleEdge_next_mem_cycleClosure D hn φ i
  have ha2Q1 : a2 ∈ (Q1 : Finset F.edgeSet) := cycleEdge_mem_cycleClosure D hn φ i1
  have hb2Q1 : b2 ∈ (Q1 : Finset F.edgeSet) :=
    (cycleThird_spec D F' hI hPendant hn φ i1).1
  have ha3Q1 : a3 ∈ (Q1 : Finset F.edgeSet) := cycleEdge_next_mem_cycleClosure D hn φ i1
  have ha3Q2 : a3 ∈ (Q2 : Finset F.edgeSet) := cycleEdge_mem_cycleClosure D hn φ i2
  have hb3Q2 : b3 ∈ (Q2 : Finset F.edgeSet) :=
    (cycleThird_spec D F' hI hPendant hn φ i2).1
  have ha4Q2 : a4 ∈ (Q2 : Finset F.edgeSet) := cycleEdge_next_mem_cycleClosure D hn φ i2
  have hcne_b3 : c ≠ b3 := by
    intro h
    have hb3S : b3 ∈ (S : Finset F.edgeSet) := h ▸ hcS
    exact hSQ2' (Subtype.ext (D.decomposition.eq_of_two_mem S.property Q2.property
      ha3S' hb3S ha3Q2 hb3Q2
      (cycleThird_spec D F' hI hPendant hn φ i2).2.1.symm))
  have hcne_a4 : c ≠ a4 := by
    intro h
    have ha4S : a4 ∈ (S : Finset F.edgeSet) := h ▸ hcS
    exact hSQ2' (Subtype.ext (D.decomposition.eq_of_two_mem S.property Q2.property
      ha3S' ha4S ha3Q2 ha4Q2 (lineGraph_adj_cycleEdge_next hn φ i2).ne))
  have hb3c : F.lineGraph.Adj b3 c := by
    rw [SimpleGraph.lineGraph_adj_iff_exists]
    refine ⟨hcne_b3.symm, φ i3, ?_, ?_⟩
    · exact cycleThird_center_mem D F' hI hPendant hn φ i2
    · simpa [i3, i2, i1] using hcRight
  have ha4c : F.lineGraph.Adj a4 c := by
    rw [SimpleGraph.lineGraph_adj_iff_exists]
    refine ⟨hcne_a4.symm, φ i3, ?_, ?_⟩
    · rw [coe_cycleEdge]
      simp [Sym2.mem_iff]
    · simpa [i3, i2, i1] using hcRight
  let Pb : D.Part := D.closure hb3c
  let Pa : D.Part := D.closure ha4c
  have hb3Pb : b3 ∈ (Pb : Finset F.edgeSet) := D.decomposition.left_mem_closure hb3c
  have hcPb : c ∈ (Pb : Finset F.edgeSet) := D.decomposition.right_mem_closure hb3c
  have ha4Pa : a4 ∈ (Pa : Finset F.edgeSet) := D.decomposition.left_mem_closure ha4c
  have hcPa : c ∈ (Pa : Finset F.edgeSet) := D.decomposition.right_mem_closure ha4c
  have hS_Pb : S ≠ Pb := by
    intro h
    have hb3S : b3 ∈ (S : Finset F.edgeSet) := by simpa [h] using hb3Pb
    exact hSQ2' (Subtype.ext (D.decomposition.eq_of_two_mem S.property Q2.property
      ha3S' hb3S ha3Q2 hb3Q2
      (cycleThird_spec D F' hI hPendant hn φ i2).2.1.symm))
  have hS_Pa : S ≠ Pa := by
    intro h
    have ha4S : a4 ∈ (S : Finset F.edgeSet) := by simpa [h] using ha4Pa
    exact hSQ2' (Subtype.ext (D.decomposition.eq_of_two_mem S.property Q2.property
      ha3S' ha4S ha3Q2 ha4Q2 (lineGraph_adj_cycleEdge_next hn φ i2).ne))
  have hQ2_Pb : Q2 ≠ Pb := by
    intro h
    have hcQ2 : c ∈ (Q2 : Finset F.edgeSet) := by simpa [h] using hcPb
    exact hSQ2' (Subtype.ext (D.decomposition.eq_of_two_mem S.property Q2.property
      ha3S' hcS ha3Q2 hcQ2 hca3.symm))
  have hQ2_Pa : Q2 ≠ Pa := by
    intro h
    have hcQ2 : c ∈ (Q2 : Finset F.edgeSet) := by simpa [h] using hcPa
    exact hSQ2' (Subtype.ext (D.decomposition.eq_of_two_mem S.property Q2.property
      ha3S' hcS ha3Q2 hcQ2 hca3.symm))
  have hPb_Pa : Pb ≠ Pa := by
    intro h
    have ha4Pb : a4 ∈ (Pb : Finset F.edgeSet) := by simpa [h] using ha4Pa
    have hPbQ2 := D.decomposition.eq_of_two_mem Pb.property Q2.property
      hb3Pb ha4Pb hb3Q2 ha4Q2
      (cycleThird_spec D F' hI hPendant hn φ i2).2.2
    exact hQ2_Pb (Subtype.ext hPbQ2.symm)
  have partAdj {P Q : D.Part} (hne : P ≠ Q) {z : F.edgeSet}
      (hzP : z ∈ (P : Finset F.edgeSet)) (hzQ : z ∈ (Q : Finset F.edgeSet)) :
      D.intersectionGraph.Adj P Q := by
    rw [D.decomposition.intersectionGraph_adj_iff]
    exact ⟨hne, z, hzP, hzQ⟩
  have h01 : D.intersectionGraph.Adj Q1 Q0 := by
    simpa [Q1, Q0, i1] using (intersectionGraph_adj_cycleClosure_next D hn φ i).symm
  have h02 : D.intersectionGraph.Adj Q1 S := partAdj hSQ1'.symm ha3Q1 ha3S'
  have h03 : D.intersectionGraph.Adj Q1 Q2 := by
    simpa [Q1, Q2, i2] using intersectionGraph_adj_cycleClosure_next D hn φ i1
  have h23 : D.intersectionGraph.Adj S Q2 := partAdj hSQ2' ha3S' ha3Q2
  have h24 : D.intersectionGraph.Adj S Pb := partAdj hS_Pb hcS hcPb
  have h25 : D.intersectionGraph.Adj S Pa := partAdj hS_Pa hcS hcPa
  have h34 : D.intersectionGraph.Adj Q2 Pb := partAdj hQ2_Pb hb3Q2 hb3Pb
  have h35 : D.intersectionGraph.Adj Q2 Pa := partAdj hQ2_Pa ha4Q2 ha4Pa
  have h45 : D.intersectionGraph.Adj Pb Pa := partAdj hPb_Pa hcPb hcPa
  have hn04 : ¬ D.intersectionGraph.Adj Q1 Pb := by
    rw [D.decomposition.intersectionGraph_adj_iff]
    rintro ⟨-, z, hzQ1, hzPb⟩
    rw [cycleClosure_eq_triple D F' hI hPendant hn φ i1] at hzQ1
    simp only [Finset.mem_insert, Finset.mem_singleton] at hzQ1
    rcases hzQ1 with rfl | rfl | rfl
    · exact not_adj_cycleThird_next_cycleEdge D F' hI hPendant hn φ i1
        (D.decomposition.adj_of_mem_part Pb.property hb3Pb hzPb
          (cycleThird_ne_cycleEdge D F' hI hPendant hn φ i2 i1))
    · have hne : b2 ≠ b3 := by
        intro h
        have hc2 := cycleThird_center_mem D F' hI hPendant hn φ i1
        have hc3 := cycleThird_center_mem D F' hI hPendant hn φ i2
        have hc2b : φ i2 ∈ (b2 : Sym2 V) := by simpa [b2, i2, i1] using hc2
        have hc2' : φ i2 ∈ (b3 : Sym2 V) := by rw [h] at hc2b; exact hc2b
        have hcent : φ i2 ≠ φ i3 := φ.injective.ne
          (by simpa [i3] using (next_ne_self hn i2).symm)
        have hcoe : (b3 : Sym2 V) = s(φ i2, φ i3) :=
          (Sym2.mem_and_mem_iff hcent).mp
            ⟨hc2', by simpa [b3, i3] using hc3⟩
        exact (cycleThird_spec D F' hI hPendant hn φ i2).2.1
          (Subtype.ext (by simpa [b3, a3, coe_cycleEdge] using hcoe))
      exact (not_adj_cycleThird_next_of_outer_ne D F' hI hPendant hn φ i1
        (by simpa [i2, i1] using hu))
        (D.decomposition.adj_of_mem_part Pb.property hzPb hb3Pb hne)
    · have hPbQ2 := D.decomposition.eq_of_two_mem Pb.property Q2.property
        hzPb hb3Pb ha3Q2 hb3Q2
        (cycleThird_spec D F' hI hPendant hn φ i2).2.1.symm
      exact hQ2_Pb (Subtype.ext hPbQ2.symm)
  have hn12 : ¬ D.intersectionGraph.Adj Q0 S := by
    rw [D.decomposition.intersectionGraph_adj_iff]
    rintro ⟨-, z, hzQ0, hzS⟩
    rw [cycleClosure_eq_triple D F' hI hPendant hn φ i] at hzQ0
    simp only [Finset.mem_insert, Finset.mem_singleton] at hzQ0
    rcases hzQ0 with rfl | rfl | rfl
    · exact not_lineGraph_adj_cycleEdge_next_next hn φ i
        (D.decomposition.adj_of_mem_part S.property hzS ha3S'
          (cycleEdge_ne_next_next hn φ i))
    · exact not_adj_cycleThird_cycleEdge_next_next D F' hI hPendant hn φ i
        (D.decomposition.adj_of_mem_part S.property hzS ha3S'
          (cycleThird_ne_cycleEdge D F' hI hPendant hn φ i i2))
    · exact hSQ1' (Subtype.ext (D.decomposition.eq_of_two_mem S.property Q1.property
        ha3S' hzS ha3Q1 ha2Q1 (lineGraph_adj_cycleEdge_next hn φ i1).ne.symm))
  have hn13 : ¬ D.intersectionGraph.Adj Q0 Q2 :=
    not_intersectionGraph_adj_cycleClosure_next_next D hn φ i
  have hQ1_Pb : Q1 ≠ Pb := by
    intro h
    have hb3Q1 : b3 ∈ (Q1 : Finset F.edgeSet) := by simpa [h] using hb3Pb
    have hQ1Q2 := D.decomposition.eq_of_two_mem Q1.property Q2.property
      ha3Q1 hb3Q1 ha3Q2 hb3Q2
      (cycleThird_spec D F' hI hPendant hn φ i2).2.1.symm
    exact cycleClosure_ne_next D hn φ i1
      (Subtype.ext (by simpa [Q1, Q2, i2] using hQ1Q2))
  have hQ0_S : Q0 ≠ S := by
    intro h
    have ha2S : a2 ∈ (S : Finset F.edgeSet) := by simpa [← h] using ha2Q0
    exact hSQ1' (Subtype.ext (D.decomposition.eq_of_two_mem S.property Q1.property
      ha3S' ha2S ha3Q1 ha2Q1 (lineGraph_adj_cycleEdge_next hn φ i1).ne.symm))
  exact no_e_in_lineGraph
    ((SimpleGraph.Iso.map_adj_iff hI).2 h01)
    ((SimpleGraph.Iso.map_adj_iff hI).2 h02)
    ((SimpleGraph.Iso.map_adj_iff hI).2 h03)
    ((SimpleGraph.Iso.map_adj_iff hI).2 h23)
    ((SimpleGraph.Iso.map_adj_iff hI).2 h24)
    ((SimpleGraph.Iso.map_adj_iff hI).2 h25)
    ((SimpleGraph.Iso.map_adj_iff hI).2 h34)
    ((SimpleGraph.Iso.map_adj_iff hI).2 h35)
    ((SimpleGraph.Iso.map_adj_iff hI).2 h45)
    (hI.injective.ne hQ1_Pb) (hI.injective.ne hQ0_S)
    (hI.injective.ne (by simpa [Q0, Q2, i2, i1] using cycleClosure_ne_next_next D hn φ i))
    (fun h ↦ hn04 ((SimpleGraph.Iso.map_adj_iff hI).1 h))
    (fun h ↦ hn12 ((SimpleGraph.Iso.map_adj_iff hI).1 h))
    (fun h ↦ hn13 ((SimpleGraph.Iso.map_adj_iff hI).1 h))

theorem false_of_outer_block
    {V : Type u} {W : Type v}
    [Fintype V] [DecidableEq V]
    {F : SimpleGraph V} [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    {R : Set F.edgeSet}
    (hR : ∀ e, e ∈ R → F.IsPendantEdge e)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    [Fintype W] [DecidableEq W]
    (F' : SimpleGraph W) [DecidableRel F'.Adj]
    [DecidableRel F'.lineGraph.Adj]
    (hI : D.intersectionGraph ≃g F'.lineGraph)
    (hPendant : ∀ P : D.Part,
      (P : Finset F.edgeSet) ∈ D.edgeParts → F'.IsPendantEdge (hI P))
    {n : ℕ} (hn : 4 ≤ n) (φ : cycleGraph n ↪g F) (i : Fin n)
    (_hu01 : cycleOuter D F' hI hPendant hn φ i =
      cycleOuter D F' hI hPendant hn φ (next (by omega) i))
    (_hu23 : cycleOuter D F' hI hPendant hn φ
        (next (by omega) (next (by omega) i)) =
      cycleOuter D F' hI hPendant hn φ
        (next (by omega) (next (by omega) (next (by omega) i))))
    (hu12 : cycleOuter D F' hI hPendant hn φ (next (by omega) i) ≠
      cycleOuter D F' hI hPendant hn φ
        (next (by omega) (next (by omega) i))) : False := by
  classical
  let i1 := next (by omega) i
  let i2 := next (by omega) i1
  let Q1 := cycleClosure D hn φ i1
  let Q2 := cycleClosure D hn φ i2
  let a3 := cycleEdge hn φ i2
  have ha3Q1 : a3 ∈ (Q1 : Finset F.edgeSet) := by
    simpa [a3, Q1, i2] using cycleEdge_next_mem_cycleClosure D hn φ i1
  have ha3Q2 : a3 ∈ (Q2 : Finset F.edgeSet) :=
    cycleEdge_mem_cycleClosure D hn φ i2
  have hQ1neQ2 : Q1 ≠ Q2 := by
    simpa [Q1, Q2, i2] using cycleClosure_ne_next D hn φ i1
  have hQ1cont : (Q1 : Finset F.edgeSet) ∈ D.partsContaining a3 :=
    D.decomposition.mem_partsContaining.mpr ⟨Q1.property, ha3Q1⟩
  have hQ2cont : (Q2 : Finset F.edgeSet) ∈ D.partsContaining a3 :=
    D.decomposition.mem_partsContaining.mpr ⟨Q2.property, ha3Q2⟩
  have ha3NotRoot : a3 ∉ R := by
    simpa [a3] using cycleEdge_not_mem_roots hR hn φ i2
  have hpartcard : (D.partsContaining a3).card = 3 :=
    D.nonRoot_partDegree ha3NotRoot
  let rem := ((D.partsContaining a3).erase (Q1 : Finset F.edgeSet)).erase
    (Q2 : Finset F.edgeSet)
  have hQ2erase : (Q2 : Finset F.edgeSet) ∈
      (D.partsContaining a3).erase (Q1 : Finset F.edgeSet) := by
    simp [hQ2cont, hQ1neQ2.symm]
  have hremcard : rem.card = 1 := by
    dsimp [rem]
    rw [Finset.card_erase_of_mem hQ2erase,
      Finset.card_erase_of_mem hQ1cont, hpartcard]
  obtain ⟨S0, hS0rem⟩ := Finset.card_pos.mp (by omega : 0 < rem.card)
  have hS0data : S0 ∈ D.partsContaining a3 :=
    (Finset.mem_erase.mp (Finset.mem_erase.mp hS0rem).2).2
  let S : D.Part := ⟨S0, (D.decomposition.mem_partsContaining.mp hS0data).1⟩
  have ha3S : a3 ∈ (S : Finset F.edgeSet) :=
    (D.decomposition.mem_partsContaining.mp hS0data).2
  have hSneQ1 : S ≠ Q1 := by
    intro h
    exact (Finset.mem_erase.mp (Finset.mem_erase.mp hS0rem).2).1
      (congrArg Subtype.val h)
  have hSneQ2 : S ≠ Q2 := by
    intro h
    exact (Finset.mem_erase.mp hS0rem).1 (congrArg Subtype.val h)
  have hScard : 1 < (S : Finset F.edgeSet).card := by
    rcases D.decomposition.card_eq_two_or_three S.property with h | h <;> omega
  obtain ⟨c, hcS, hca3⟩ := Finset.exists_mem_ne hScard a3
  have ha3c : F.lineGraph.Adj a3 c :=
    D.decomposition.adj_of_mem_part S.property ha3S hcS hca3.symm
  obtain ⟨-, x, hxa3, hxc⟩ := SimpleGraph.lineGraph_adj_iff_exists.mp ha3c
  rw [coe_cycleEdge] at hxa3
  simp only [Sym2.mem_iff] at hxa3
  rcases hxa3 with hxleft | hxright
  · apply false_of_outer_change_left D F' hI hPendant hn φ i S
      (by simpa [a3, i2, i1] using ha3S) c hcS
      (by simpa [a3, i2, i1] using hca3)
      (by simpa [Q1, i1] using hSneQ1)
      (by simpa [Q2, i2, i1] using hSneQ2)
      (by simpa [i2, i1, hxleft] using hxc)
      (by simpa [i2, i1] using hu12)
  · apply false_of_outer_change_right D F' hI hPendant hn φ i S
      (by simpa [a3, i2, i1] using ha3S) c hcS
      (by simpa [a3, i2, i1] using hca3)
      (by simpa [Q1, i1] using hSneQ1)
      (by simpa [Q2, i2, i1] using hSneQ2)
      (by simpa [i2, i1, hxright] using hxc)
      (by simpa [i2, i1] using hu12)
theorem no_complete_decomposition_partDegree_two
    {X : Type u} [Fintype X] [DecidableEq X]
    {G : SimpleGraph X} [DecidableRel G.Adj]
    (hcard : Fintype.card X = 4 ∨ Fintype.card X = 5)
    (hG : G ≃g (⊤ : SimpleGraph X))
    (E : TriangleEdgeDecomposition G)
    (hdeg : ∀ x, E.partDegree x = 2) : False := by
  classical
  have hinc := E.sum_partDegree_eq_sum_card
  rw [E.sum_card_parts] at hinc
  have hleft : (∑ x : X, E.partDegree x) = 2 * Fintype.card X := by
    simp [hdeg, Nat.mul_comm]
  rw [hleft] at hinc
  have hedge := E.card_edgeFinset_eq_sum_choose
  have hcardEdges := hG.card_edgeFinset_eq
  have htopEdges : (⊤ : SimpleGraph X).edgeFinset.card =
      Nat.choose (Fintype.card X) 2 :=
    SimpleGraph.card_edgeFinset_top_eq_card_choose_two
  rw [hcardEdges, htopEdges, E.sum_choose_parts] at hedge
  rcases hcard with h4 | h5
  · rw [h4] at hinc hedge
    norm_num [Nat.choose] at hinc hedge
    have ht : E.triangleParts.card ≤ 2 := by omega
    have ht' : E.triangleParts.card = 0 ∨ E.triangleParts.card = 1 ∨
        E.triangleParts.card = 2 := by omega
    rcases ht' with h0 | h1 | h2
    · rw [h0] at hinc; omega
    · rw [h1] at hinc; omega
    · rw [h2] at hinc; omega
  · rw [h5] at hinc hedge
    norm_num [Nat.choose] at hinc hedge
    have ht : E.triangleParts.card ≤ 3 := by omega
    have ht' : E.triangleParts.card = 0 ∨ E.triangleParts.card = 1 ∨
        E.triangleParts.card = 2 ∨ E.triangleParts.card = 3 := by omega
    rcases ht' with h0 | h1 | h2 | h3
    · rw [h0] at hinc; omega
    · rw [h1] at hinc; omega
    · rw [h2] at hinc; omega
    · rw [h3] at hinc; omega

theorem cycleThird_injective_of_outer_constant
    {V : Type u} {W : Type v}
    [Fintype V] [DecidableEq V]
    {F : SimpleGraph V} [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    {R : Set F.edgeSet}
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    [Fintype W] [DecidableEq W]
    (F' : SimpleGraph W) [DecidableRel F'.Adj]
    [DecidableRel F'.lineGraph.Adj]
    (hI : D.intersectionGraph ≃g F'.lineGraph)
    (hPendant : ∀ P : D.Part,
      (P : Finset F.edgeSet) ∈ D.edgeParts → F'.IsPendantEdge (hI P))
    {n : ℕ} (hn : 4 ≤ n) (φ : cycleGraph n ↪g F)
    (hconst : ∀ i j, cycleOuter D F' hI hPendant hn φ i =
      cycleOuter D F' hI hPendant hn φ j) :
    Function.Injective (cycleThird D F' hI hPendant hn φ) := by
  intro i j hij
  have hmem : φ (next (by omega) i) ∈
      (cycleThird D F' hI hPendant hn φ j : Sym2 V) := by
    rw [← hij]
    exact cycleThird_center_mem D F' hI hPendant hn φ i
  rw [cycleThird_eq_center_outer D F' hI hPendant hn φ j] at hmem
  simp only [Sym2.mem_iff] at hmem
  rcases hmem with hcent | hout
  · exact next_injective hn (φ.injective hcent)
  · exact False.elim (cycleOuter_ne_cycleVertex D F' hI hPendant hn φ j
      (next (by omega) i) hout.symm)

theorem cycle_length_eq_four_or_five_of_outer_constant
    {V : Type u} {W : Type v}
    [Fintype V] [DecidableEq V]
    {F : SimpleGraph V} [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    {R : Set F.edgeSet}
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    [Fintype W] [DecidableEq W]
    (F' : SimpleGraph W) [DecidableRel F'.Adj]
    [DecidableRel F'.lineGraph.Adj]
    (hI : D.intersectionGraph ≃g F'.lineGraph)
    (hPendant : ∀ P : D.Part,
      (P : Finset F.edgeSet) ∈ D.edgeParts → F'.IsPendantEdge (hI P))
    {n : ℕ} (hn : 4 ≤ n) (φ : cycleGraph n ↪g F)
    (hconst : ∀ i j, cycleOuter D F' hI hPendant hn φ i =
      cycleOuter D F' hI hPendant hn φ j) : n = 4 ∨ n = 5 := by
  classical
  let i0 : Fin n := ⟨0, by omega⟩
  let b := cycleThird D F' hI hPendant hn φ i0
  let u := cycleOuter D F' hI hPendant hn φ i0
  have hbinj := cycleThird_injective_of_outer_constant D F' hI hPendant hn φ hconst
  have hdu : n ≤ F.degree u := by
    have hsub : (Finset.univ.image (cycleThird D F' hI hPendant hn φ)) ⊆
        F.incidenceEdgeFinset u := by
      intro e he
      obtain ⟨j, -, rfl⟩ := Finset.mem_image.mp he
      simp only [SimpleGraph.incidenceEdgeFinset, Finset.mem_filter,
        Finset.mem_univ, true_and]
      rw [cycleThird_eq_center_outer D F' hI hPendant hn φ j]
      simp [Sym2.mem_iff, u, hconst j i0]
    calc
      n = (Finset.univ.image (cycleThird D F' hI hPendant hn φ)).card := by
        rw [Finset.card_image_iff.mpr (fun _ _ _ _ h ↦ hbinj h)]
        simp
      _ ≤ (F.incidenceEdgeFinset u).card := Finset.card_le_card hsub
      _ = F.degree u := F.card_incidenceEdgeFinset u
  have hdc : 3 ≤ F.degree (φ (next (by omega) i0)) := by
    let a0 := cycleEdge hn φ i0
    let a1 := cycleEdge hn φ (next (by omega) i0)
    have hsub : ({a0, b, a1} : Finset F.edgeSet) ⊆
        F.incidenceEdgeFinset (φ (next (by omega) i0)) := by
      intro e he
      simp only [Finset.mem_insert, Finset.mem_singleton] at he
      rcases he with rfl | rfl | rfl
      · simp only [SimpleGraph.incidenceEdgeFinset, Finset.mem_filter,
          Finset.mem_univ, true_and]
        rw [coe_cycleEdge]
        simp [Sym2.mem_iff]
      · simp only [SimpleGraph.incidenceEdgeFinset, Finset.mem_filter,
          Finset.mem_univ, true_and]
        exact cycleThird_center_mem D F' hI hPendant hn φ i0
      · simp only [SimpleGraph.incidenceEdgeFinset, Finset.mem_filter,
          Finset.mem_univ, true_and]
        rw [coe_cycleEdge]
        simp [Sym2.mem_iff]
    have hbsp := cycleThird_spec D F' hI hPendant hn φ i0
    calc
      3 = ({a0, b, a1} : Finset F.edgeSet).card := by
        exact (Finset.card_eq_three.mpr ⟨a0, b, a1, hbsp.2.1.symm,
          (lineGraph_adj_cycleEdge_next hn φ i0).ne, hbsp.2.2, rfl⟩).symm
      _ ≤ (F.incidenceEdgeFinset (φ (next (by omega) i0))).card := Finset.card_le_card hsub
      _ = F.degree (φ (next (by omega) i0)) := F.card_incidenceEdgeFinset _
  have hline := F.lineGraph_degree_add_two_eq
    (cycleThird_eq_center_outer D F' hI hPendant hn φ i0)
  have hdegUpper : F.lineGraph.degree b ≤ 6 := by
    calc
      F.lineGraph.degree b ≤ 2 * D.decomposition.partDegree b :=
        D.decomposition.degree_le_two_mul_partDegree b
      _ ≤ 6 := by
        by_cases hbR : b ∈ R
        · rw [D.root_partDegree hbR]
          omega
        · rw [D.nonRoot_partDegree hbR]
  have : n ≤ 5 := by
    dsimp [u] at hdu
    dsimp [b, u] at hline hdegUpper
    omega
  omega

theorem restrict_partDegree_lt_of_part_disappears
    {X : Type u} [Fintype X] [DecidableEq X]
    {G : SimpleGraph X} [DecidableRel G.Adj]
    (E : TriangleEdgeDecomposition G) (U : Finset X) (x : U)
    {P : Finset X} (hP : P ∈ E.partsContaining (x : X))
    (hdisappear : (TriangleEdgeDecomposition.restrictPart U P).card < 2) :
    (E.restrict U).partDegree x < E.partDegree (x : X) := by
  classical
  let survivors := (E.partsContaining (x : X)).filter fun Q ↦
    2 ≤ (TriangleEdgeDecomposition.restrictPart U Q).card
  have hparts : (E.restrict U).partsContaining x =
      survivors.image (TriangleEdgeDecomposition.restrictPart U) := by
    ext Q
    constructor
    · intro hQ
      have hQ' := (E.restrict U).mem_partsContaining.mp hQ
      obtain ⟨hcard, P0, hP0, hrestrict⟩ := E.mem_restrict_parts.mp hQ'.1
      have hxP0 : (x : X) ∈ P0 := by
        apply TriangleEdgeDecomposition.mem_restrictPart.mp
        rw [hrestrict]
        exact hQ'.2
      exact Finset.mem_image.mpr ⟨P0,
        Finset.mem_filter.mpr ⟨E.mem_partsContaining.mpr ⟨hP0, hxP0⟩,
          by rw [hrestrict]; exact hcard⟩,
        hrestrict⟩
    · rintro hQ
      obtain ⟨P0, hP0, rfl⟩ := Finset.mem_image.mp hQ
      have hP0' := Finset.mem_filter.mp hP0
      have hcont := E.mem_partsContaining.mp hP0'.1
      exact (E.restrict U).mem_partsContaining.mpr
        ⟨E.mem_restrict_parts.mpr ⟨hP0'.2, P0, hcont.1, rfl⟩,
          TriangleEdgeDecomposition.mem_restrictPart.mpr hcont.2⟩
  have hsurv_lt : survivors.card < (E.partsContaining (x : X)).card := by
    apply Finset.card_lt_card
    rw [Finset.ssubset_iff_subset_ne]
    refine ⟨Finset.filter_subset _ _, ?_⟩
    intro hEq
    have hpSurv : P ∈ survivors := by rw [hEq]; exact hP
    exact (not_le_of_gt hdisappear) (Finset.mem_filter.mp hpSurv).2
  calc
    (E.restrict U).partDegree x =
        (survivors.image (TriangleEdgeDecomposition.restrictPart U)).card := by
      rw [TriangleEdgeDecomposition.partDegree, hparts]
    _ ≤ survivors.card := Finset.card_image_le
    _ < (E.partsContaining (x : X)).card := hsurv_lt
    _ = E.partDegree (x : X) := rfl

theorem false_of_outer_constant
    {V : Type u} {W : Type v}
    [Fintype V] [DecidableEq V]
    {F : SimpleGraph V} [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    {R : Set F.edgeSet}
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    [Fintype W] [DecidableEq W]
    (F' : SimpleGraph W) [DecidableRel F'.Adj]
    [DecidableRel F'.lineGraph.Adj]
    (hI : D.intersectionGraph ≃g F'.lineGraph)
    (hPendant : ∀ P : D.Part,
      (P : Finset F.edgeSet) ∈ D.edgeParts → F'.IsPendantEdge (hI P))
    {n : ℕ} (hn : 4 ≤ n) (φ : cycleGraph n ↪g F)
    (hconst : ∀ i j, cycleOuter D F' hI hPendant hn φ i =
      cycleOuter D F' hI hPendant hn φ j) : False := by
  classical
  have hn45 := cycle_length_eq_four_or_five_of_outer_constant D F' hI hPendant hn φ hconst
  let b := cycleThird D F' hI hPendant hn φ
  let B : Finset F.edgeSet := Finset.univ.image b
  have hbinj : Function.Injective b :=
    cycleThird_injective_of_outer_constant D F' hI hPendant hn φ hconst
  have hBcard : B.card = n := by
    dsimp [B]
    rw [Finset.card_image_iff.mpr (fun _ _ _ _ h ↦ hbinj h)]
    simp
  have hcomplete : F.lineGraph.induce (B : Set F.edgeSet) = ⊤ := by
    ext x y
    constructor
    · intro h
      exact h.ne
    · intro hxy
      obtain ⟨i, -, hi⟩ := Finset.mem_image.mp x.2
      obtain ⟨j, -, hj⟩ := Finset.mem_image.mp y.2
      have hij : i ≠ j := by
        intro h
        subst j
        exact hxy (Subtype.ext (hi.symm.trans hj))
      change F.lineGraph.Adj (x : F.edgeSet) (y : F.edgeSet)
      rw [SimpleGraph.lineGraph_adj_iff_exists]
      refine ⟨fun h ↦ hxy (Subtype.ext h),
        cycleOuter D F' hI hPendant hn φ i, ?_, ?_⟩
      · rw [← hi]
        rw [cycleThird_eq_center_outer D F' hI hPendant hn φ i]
        simp [Sym2.mem_iff]
      · rw [← hj]
        rw [cycleThird_eq_center_outer D F' hI hPendant hn φ j]
        simp [Sym2.mem_iff, hconst j i]
  let E := D.decomposition.restrict B
  have hpartDegree : ∀ x : B, E.partDegree x = 2 := by
    intro x
    obtain ⟨i, -, hi⟩ := Finset.mem_image.mp x.2
    have hx : (x : F.edgeSet) = b i := hi.symm
    let Q := cycleClosure D hn φ i
    have hQcont : (Q : Finset F.edgeSet) ∈ D.partsContaining (x : F.edgeSet) := by
      apply D.decomposition.mem_partsContaining.mpr
      refine ⟨Q.property, ?_⟩
      rw [hx]
      exact (cycleThird_spec D F' hI hPendant hn φ i).1
    have hQrestrict :
        (TriangleEdgeDecomposition.restrictPart B (Q : Finset F.edgeSet)).card = 1 := by
      let xb : B := ⟨b i, by
        apply Finset.mem_image.mpr
        exact ⟨i, Finset.mem_univ _, rfl⟩⟩
      have heq : TriangleEdgeDecomposition.restrictPart B (Q : Finset F.edgeSet) = {xb} := by
        ext y
        constructor
        · intro hy
          have hyQ := TriangleEdgeDecomposition.mem_restrictPart.mp hy
          rw [cycleClosure_eq_triple D F' hI hPendant hn φ i] at hyQ
          simp only [Finset.mem_insert, Finset.mem_singleton] at hyQ
          rcases hyQ with hyQ | hyQ | hyQ
          · obtain ⟨j, -, hj⟩ := Finset.mem_image.mp y.2
            exact False.elim (cycleThird_ne_cycleEdge D F' hI hPendant hn φ j i
              (hj.trans hyQ))
          · simp only [Finset.mem_singleton]
            apply Subtype.ext
            exact hyQ
          · obtain ⟨j, -, hj⟩ := Finset.mem_image.mp y.2
            exact False.elim (cycleThird_ne_cycleEdge D F' hI hPendant hn φ j
              (next (by omega) i) (hj.trans hyQ))
        · intro hy
          simp only [Finset.mem_singleton] at hy
          subst y
          exact TriangleEdgeDecomposition.mem_restrictPart.mpr
            (cycleThird_spec D F' hI hPendant hn φ i).1
      rw [heq]
      simp
    have hupper : E.partDegree x < D.decomposition.partDegree (x : F.edgeSet) :=
      restrict_partDegree_lt_of_part_disappears D.decomposition B x hQcont (by omega)
    have hDupper : D.decomposition.partDegree (x : F.edgeSet) ≤ 3 := by
      by_cases hxR : (x : F.edgeSet) ∈ R
      · rw [D.root_partDegree hxR]
        omega
      · rw [D.nonRoot_partDegree hxR]
    have hdegree : 3 ≤ (F.lineGraph.induce (B : Set F.edgeSet)).degree x := by
      have htopdeg : 3 ≤ (⊤ : SimpleGraph B).degree x := by
        have hcardTop : (⊤ : SimpleGraph B).degree x = B.card - 1 := by
          rw [← (⊤ : SimpleGraph B).card_neighborFinset_eq_degree]
          simp [Finset.card_compl, Fintype.card_coe]
        have hBpos : 0 < B.card := by omega
        omega
      have hdegEq := (isoOfEq hcomplete).degree_eq x
      calc
        3 ≤ (⊤ : SimpleGraph B).degree x := htopdeg
        _ = (F.lineGraph.induce (B : Set F.edgeSet)).degree x := hdegEq
    have hlower := E.degree_le_two_mul_partDegree x
    change (F.lineGraph.induce (B : Set F.edgeSet)).degree x ≤
      2 * E.partDegree x at hlower
    omega
  apply no_complete_decomposition_partDegree_two
    (by simpa [Fintype.card_coe, hBcard] using hn45) (isoOfEq hcomplete) E hpartDegree

/-- Lemma 4.8.  Under the stated valid-decomposition and pendant-edge
hypotheses, the graph underlying the rooted line graph is chordal. -/
theorem lemma4_8
    {V : Type u} {W : Type v}
    [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (R : Set F.edgeSet)
    (hR : ∀ e, e ∈ R → F.IsPendantEdge e)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    [Fintype W] [DecidableEq W]
    (F' : SimpleGraph W) [DecidableRel F'.Adj]
    [DecidableRel F'.lineGraph.Adj]
    (hI : D.intersectionGraph ≃g F'.lineGraph)
    (hPendant : ∀ P : D.Part,
      (P : Finset F.edgeSet) ∈ D.edgeParts → F'.IsPendantEdge (hI P)) :
    F.IsChordal := by
  intro n hn hcycle
  obtain ⟨φ⟩ := hcycle
  let u : Fin n → V := cycleOuter D F' hI hPendant hn φ
  by_cases hconst : ∀ i j, u i = u j
  · exact false_of_outer_constant D F' hI hPendant hn φ hconst
  by_cases htwo : ∃ i, u i ≠ u (next (by omega) i) ∧
      u (next (by omega) i) ≠ u (next (by omega) (next (by omega) i))
  · obtain ⟨i, hi, hi1⟩ := htwo
    exact false_of_two_consecutive_outer_changes D F' hI hPendant hn φ i hi hi1
  · have hnoTwo : ∀ i, ¬ (u i ≠ u (next (by omega) i) ∧
        u (next (by omega) i) ≠ u (next (by omega) (next (by omega) i))) := by
      intro i hi
      exact htwo ⟨i, hi⟩
    obtain ⟨i, hi01, hi23, hi12⟩ :=
      exists_block_pattern hn u hconst hnoTwo
    exact false_of_outer_block hR D F' hI hPendant hn φ i hi01 hi23 hi12

end Lemma4_8

end SubcubicSpectralGap


==> anc/lean/SubcubicSpectralGap/Theorem2_14/Lemma4_9.lean <==
import SubcubicSpectralGap.Theorem2_14.Lemma4_5
import SubcubicSpectralGap.Theorem2_14.Theorem4_6
import SubcubicSpectralGap.Theorem2_14.Theorem4_7
import Mathlib.Tactic

/-!
# Lemma 4.9

The original graph of a valid line-graph decomposition is diamond-free when
the decomposition's intersection graph is again a line graph and its edge
parts represent pendant edges in the root graph.
-/

namespace SubcubicSpectralGap

universe u v

namespace Lemma4_9

/-- The diamond graph, with the sole missing edge joining vertices `1` and
`3`. -/
def diamondGraph : SimpleGraph (Fin 4) :=
  SimpleGraph.fromRel fun i j =>
    (i = 0 ∧ j = 1) ∨ (i = 0 ∧ j = 2) ∨ (i = 0 ∧ j = 3) ∨
    (i = 1 ∧ j = 2) ∨ (i = 2 ∧ j = 3)

instance : DecidableRel diamondGraph.Adj := by
  unfold diamondGraph
  infer_instance

private abbrev v0 : Fin 4 := 0
private abbrev v1 : Fin 4 := 1
private abbrev v2 : Fin 4 := 2
private abbrev v3 : Fin 4 := 3

private def e01 : diamondGraph.edgeSet :=
  ⟨s(v0, v1), by decide⟩

private def e02 : diamondGraph.edgeSet :=
  ⟨s(v0, v2), by decide⟩

private def e03 : diamondGraph.edgeSet :=
  ⟨s(v0, v3), by decide⟩

private def e12 : diamondGraph.edgeSet :=
  ⟨s(v1, v2), by decide⟩

private def e23 : diamondGraph.edgeSet :=
  ⟨s(v2, v3), by decide⟩

private theorem source_adj_e02_e23 : diamondGraph.lineGraph.Adj e02 e23 := by
  rw [SimpleGraph.lineGraph_adj_iff_exists]
  exact ⟨by decide, ⟨v2, by simp [e02], by simp [e23]⟩⟩

private theorem source_adj_e02_e03 : diamondGraph.lineGraph.Adj e02 e03 := by
  rw [SimpleGraph.lineGraph_adj_iff_exists]
  exact ⟨by decide, ⟨v0, by simp [e02], by simp [e03]⟩⟩

private theorem source_adj_e02_e12 : diamondGraph.lineGraph.Adj e02 e12 := by
  rw [SimpleGraph.lineGraph_adj_iff_exists]
  exact ⟨by decide, ⟨v2, by simp [e02], by simp [e12]⟩⟩

private theorem source_adj_e02_e01 : diamondGraph.lineGraph.Adj e02 e01 := by
  rw [SimpleGraph.lineGraph_adj_iff_exists]
  exact ⟨by decide, ⟨v0, by simp [e02], by simp [e01]⟩⟩

private theorem source_not_adj_e23_e01 :
    ¬ diamondGraph.lineGraph.Adj e23 e01 := by
  rw [SimpleGraph.lineGraph_adj_iff_exists]
  simp [e23, e01, Sym2.mem_iff]
  exact by decide

private theorem source_not_adj_e03_e12 :
    ¬ diamondGraph.lineGraph.Adj e03 e12 := by
  rw [SimpleGraph.lineGraph_adj_iff_exists]
  simp [e03, e12, Sym2.mem_iff]
  exact by decide

/-- The five named edges and line-graph relations supplied by an induced
diamond. -/
private structure DiamondEdges {V : Type u} (F : SimpleGraph V) where
  a : F.edgeSet
  b : F.edgeSet
  c : F.edgeSet
  d : F.edgeSet
  e : F.edgeSet
  a_ne_b : a ≠ b
  a_ne_c : a ≠ c
  a_ne_d : a ≠ d
  a_ne_e : a ≠ e
  b_ne_c : b ≠ c
  b_ne_d : b ≠ d
  b_ne_e : b ≠ e
  c_ne_d : c ≠ d
  c_ne_e : c ≠ e
  d_ne_e : d ≠ e
  ca : F.lineGraph.Adj c a
  cb : F.lineGraph.Adj c b
  cd : F.lineGraph.Adj c d
  ce : F.lineGraph.Adj c e
  ab : F.lineGraph.Adj a b
  ad : F.lineGraph.Adj a d
  be : F.lineGraph.Adj b e
  de : F.lineGraph.Adj d e
  not_ae : ¬ F.lineGraph.Adj a e
  not_bd : ¬ F.lineGraph.Adj b d

/-- The line-graph neighborhood of a pendant edge is a clique. -/
private theorem neighbors_adj_of_isPendantEdge
    {V : Type u} [Fintype V] [DecidableEq V]
    {F : SimpleGraph V} [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    {e f g : F.edgeSet} (he : F.IsPendantEdge e)
    (hef : F.lineGraph.Adj e f) (heg : F.lineGraph.Adj e g)
    (hfg : f ≠ g) :
    F.lineGraph.Adj f g := by
  rcases he with ⟨u, hu, hdu⟩
  let v := Sym2.Mem.other hu
  have heq : (e : Sym2 V) = s(u, v) :=
    (Sym2.other_spec hu).symm
  have hvf : v ∈ (f : Sym2 V) :=
    F.mem_other_of_lineGraph_adj_of_degree_eq_one heq hdu hef
  have hvg : v ∈ (g : Sym2 V) :=
    F.mem_other_of_lineGraph_adj_of_degree_eq_one heq hdu heg
  rw [SimpleGraph.lineGraph_adj_iff_exists]
  exact ⟨hfg, ⟨v, hvf, hvg⟩⟩

/-- Four members of a three-element finset cannot be pairwise distinct. -/
private theorem eq_pair_of_four_mem_card_eq_three
    {X : Type*} [DecidableEq X] {S : Finset X} {p q r s : X}
    (hp : p ∈ S) (hq : q ∈ S) (hr : r ∈ S) (hs : s ∈ S)
    (hcard : S.card = 3) :
    p = q ∨ p = r ∨ p = s ∨ q = r ∨ q = s ∨ r = s := by
  by_cases hpq : p = q
  · exact Or.inl hpq
  by_cases hpr : p = r
  · exact Or.inr (Or.inl hpr)
  by_cases hps : p = s
  · exact Or.inr (Or.inr (Or.inl hps))
  by_cases hqr : q = r
  · exact Or.inr (Or.inr (Or.inr (Or.inl hqr)))
  by_cases hqs : q = s
  · exact Or.inr (Or.inr (Or.inr (Or.inr (Or.inl hqs))))
  by_cases hrs : r = s
  · exact Or.inr (Or.inr (Or.inr (Or.inr (Or.inr hrs))))
  have hsubset : ({p, q, r, s} : Finset X) ⊆ S := by
    intro x hx
    simp only [Finset.mem_insert, Finset.mem_singleton] at hx
    rcases hx with rfl | rfl | rfl | rfl
    · exact hp
    · exact hq
    · exact hr
    · exact hs
  have hle := Finset.card_le_card hsubset
  have hfour : ({p, q, r, s} : Finset X).card = 4 := by
    simp [hpq, hpr, hps, hqr, hqs, hrs, Ne.symm]
  omega

namespace BeinekeEmbedding

private def fin4Map {X : Type*} (p0 p1 p2 p3 : X) : Fin 4 → X :=
  fun i => if i.val = 0 then p0 else if i.val = 1 then p1 else
    if i.val = 2 then p2 else p3

private def fin5Map {X : Type*} (p0 p1 p2 p3 p4 : X) : Fin 5 → X :=
  fun i => if i.val = 0 then p0 else if i.val = 1 then p1 else
    if i.val = 2 then p2 else if i.val = 3 then p3 else p4

/-- Package a pointwise induced claw in a graph. -/
theorem obstructionA
    {X : Type*} {G : SimpleGraph X} {p0 p1 p2 p3 : X}
    (hp01 : p0 ≠ p1) (hp02 : p0 ≠ p2) (hp03 : p0 ≠ p3)
    (hp12 : p1 ≠ p2) (hp13 : p1 ≠ p3) (hp23 : p2 ≠ p3)
    (h01 : G.Adj p0 p1) (h02 : G.Adj p0 p2) (h03 : G.Adj p0 p3)
    (hn12 : ¬ G.Adj p1 p2) (hn13 : ¬ G.Adj p1 p3)
    (hn23 : ¬ G.Adj p2 p3) :
    SimpleGraph.IsIndContained
      (SimpleGraph.Beineke.Obstruction.graph .a) G := by
  let f := fin4Map p0 p1 p2 p3
  refine ⟨{ toFun := f, inj' := ?_, map_rel_iff' := ?_ }⟩
  · intro i j hij
    fin_cases i <;> fin_cases j <;>
      simp [f, fin4Map, hp01, hp02, hp03, hp12, hp13, hp23,
        hp01.symm, hp02.symm, hp03.symm, hp12.symm, hp13.symm,
        hp23.symm] at hij ⊢
  · intro i j
    change G.Adj (f i) (f j) ↔ _
    fin_cases i <;> fin_cases j <;> simp [f, fin4Map]
    all_goals
      simp [SimpleGraph.Beineke.Obstruction.graph,
        SimpleGraph.Beineke.Obstruction.adj,
        SimpleGraph.Beineke.Obstruction.adjNat,
        SimpleGraph.Beineke.Obstruction.edgeList,
        h01, h02, h03, h01.symm, h02.symm, h03.symm,
        hn12, hn13, hn23, G.loopless, G.adj_comm]
    all_goals exact by decide

/-- Package a pointwise model of Beineke obstruction (b). -/
theorem obstructionB
    {X : Type*} {G : SimpleGraph X} {p0 p1 p2 p3 p4 : X}
    (hp01 : p0 ≠ p1) (hp02 : p0 ≠ p2) (hp03 : p0 ≠ p3)
    (hp04 : p0 ≠ p4) (hp12 : p1 ≠ p2) (hp13 : p1 ≠ p3)
    (hp14 : p1 ≠ p4) (hp23 : p2 ≠ p3) (hp24 : p2 ≠ p4)
    (hp34 : p3 ≠ p4)
    (h02 : G.Adj p0 p2) (h03 : G.Adj p0 p3) (h04 : G.Adj p0 p4)
    (h12 : G.Adj p1 p2) (h13 : G.Adj p1 p3)
    (h24 : G.Adj p2 p4) (h34 : G.Adj p3 p4)
    (hn01 : ¬ G.Adj p0 p1) (hn14 : ¬ G.Adj p1 p4)
    (hn23 : ¬ G.Adj p2 p3) :
    SimpleGraph.IsIndContained
      (SimpleGraph.Beineke.Obstruction.graph .b) G := by
  let f := fin5Map p0 p1 p2 p3 p4
  refine ⟨{ toFun := f, inj' := ?_, map_rel_iff' := ?_ }⟩
  · intro i j hij
    fin_cases i <;> fin_cases j <;>
      simp [f, fin5Map, hp01, hp02, hp03, hp04, hp12, hp13, hp14,
        hp23, hp24, hp34, hp01.symm, hp02.symm, hp03.symm, hp04.symm,
        hp12.symm, hp13.symm, hp14.symm, hp23.symm, hp24.symm,
        hp34.symm] at hij ⊢
  · intro i j
    change G.Adj (f i) (f j) ↔ _
    fin_cases i <;> fin_cases j <;> simp [f, fin5Map]
    all_goals
      simp [SimpleGraph.Beineke.Obstruction.graph,
        SimpleGraph.Beineke.Obstruction.adj,
        SimpleGraph.Beineke.Obstruction.adjNat,
        SimpleGraph.Beineke.Obstruction.edgeList,
        h02, h03, h04, h12, h13, h24, h34,
        h02.symm, h03.symm, h04.symm, h12.symm, h13.symm,
        h24.symm, h34.symm, hn01, hn14, hn23, G.loopless, G.adj_comm]
    all_goals exact by decide

end BeinekeEmbedding

/-- A member of a line-graph decomposition part containing two edges through
`v` either also goes through `v`, or is their cross-edge. -/
private theorem mem_vertex_or_eq_cross_of_mem_part
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj] [DecidableRel F.lineGraph.Adj]
    (D : TriangleEdgeDecomposition F.lineGraph)
    {P : Finset F.edgeSet} (hP : P ∈ D.parts)
    {p q r : F.edgeSet} {v x y : V}
    (hp : (p : Sym2 V) = s(v, x)) (hq : (q : Sym2 V) = s(v, y))
    (hpq : p ≠ q) (hpP : p ∈ P) (hqP : q ∈ P) (hrP : r ∈ P) :
    v ∈ (r : Sym2 V) ∨ (r : Sym2 V) = s(x, y) := by
  by_cases hvr : v ∈ (r : Sym2 V)
  · exact Or.inl hvr
  · right
    have hrp : r ≠ p := by
      intro h
      subst r
      apply hvr
      rw [hp]
      simp [Sym2.mem_iff]
    have hrq : r ≠ q := by
      intro h
      subst r
      apply hvr
      rw [hq]
      simp [Sym2.mem_iff]
    have hadjp : F.lineGraph.Adj r p :=
      D.adj_of_mem_part hP hrP hpP hrp
    have hadjq : F.lineGraph.Adj r q :=
      D.adj_of_mem_part hP hrP hqP hrq
    exact F.third_edge_eq_of_lineGraph_triangle hp hq hpq hadjp hadjq hvr

/-- If the cross-edge is absent, the displayed part lies in the edge-star at
the common endpoint. -/
private theorem mem_vertex_of_mem_part_of_no_cross
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj] [DecidableRel F.lineGraph.Adj]
    (D : TriangleEdgeDecomposition F.lineGraph)
    {P : Finset F.edgeSet} (hP : P ∈ D.parts)
    {p q r : F.edgeSet} {v x y : V}
    (hp : (p : Sym2 V) = s(v, x)) (hq : (q : Sym2 V) = s(v, y))
    (hpq : p ≠ q) (hpP : p ∈ P) (hqP : q ∈ P) (hrP : r ∈ P)
    (hxy : ¬ F.Adj x y) : v ∈ (r : Sym2 V) := by
  rcases mem_vertex_or_eq_cross_of_mem_part F D hP hp hq hpq hpP hqP hrP with
    hvr | hr
  · exact hvr
  · exfalso
    apply hxy
    rw [← SimpleGraph.mem_edgeSet, ← hr]
    exact r.property

/-- Two edges containing the same two distinct vertices are equal. -/
private theorem edge_eq_of_mem_two_vertices
    {V : Type u} {F : SimpleGraph V} {r : F.edgeSet} {v w : V}
    (hvw : v ≠ w) (hvr : v ∈ (r : Sym2 V)) (hwr : w ∈ (r : Sym2 V))
    {q : F.edgeSet} (hq : (q : Sym2 V) = s(v, w)) : r = q := by
  apply Subtype.ext
  rw [hq]
  exact (Sym2.mem_and_mem_iff hvw).mp ⟨hvr, hwr⟩

/-- Star lemma when the cross-edge exists but is excluded from the part. -/
private theorem mem_vertex_of_mem_part_of_cross_excluded
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj] [DecidableRel F.lineGraph.Adj]
    (D : TriangleEdgeDecomposition F.lineGraph)
    {P : Finset F.edgeSet} (hP : P ∈ D.parts)
    {p q cross r : F.edgeSet} {v x y : V}
    (hp : (p : Sym2 V) = s(v, x)) (hq : (q : Sym2 V) = s(v, y))
    (hcross : (cross : Sym2 V) = s(x, y))
    (hpq : p ≠ q) (hpP : p ∈ P) (hqP : q ∈ P)
    (hcrossP : cross ∉ P) (hrP : r ∈ P) : v ∈ (r : Sym2 V) := by
  rcases mem_vertex_or_eq_cross_of_mem_part F D hP hp hq hpq hpP hqP hrP with
    hvr | hr
  · exact hvr
  · exfalso
    apply hcrossP
    have hrcross : r = cross := Subtype.ext (hr.trans hcross.symm)
    simpa [hrcross] using hrP

/-- Parts in distinct edge-stars are disjoint once their connecting edge is
excluded from one of them. -/
private theorem not_intersectionGraph_adj_of_star_parts
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj] [DecidableRel F.lineGraph.Adj]
    (D : TriangleEdgeDecomposition F.lineGraph)
    {P Q : D.Part} {v w : V} {vw : F.edgeSet}
    (hvw : v ≠ w) (hvwEdge : (vw : Sym2 V) = s(v, w))
    (hPstar : ∀ r ∈ (P : Finset F.edgeSet), v ∈ (r : Sym2 V))
    (hQstar : ∀ r ∈ (Q : Finset F.edgeSet), w ∈ (r : Sym2 V))
    (hvwNotP : vw ∉ (P : Finset F.edgeSet)) :
    ¬ D.intersectionGraph.Adj P Q := by
  rw [D.intersectionGraph_adj_iff]
  rintro ⟨-, r, hrP, hrQ⟩
  have hrEq : r = vw := edge_eq_of_mem_two_vertices hvw
    (hPstar r hrP) (hQstar r hrQ) hvwEdge
  exact hvwNotP (hrEq ▸ hrP)

/-- Parts containing distinct nonadjacent vertices are distinct. -/
private theorem part_ne_of_mem_mem_nonadj
    {X : Type*} [DecidableEq X] {G : SimpleGraph X}
    (D : TriangleEdgeDecomposition G) {P Q : D.Part} {x y : X}
    (hx : x ∈ (P : Finset X)) (hy : y ∈ (Q : Finset X))
    (hxy : x ≠ y) (hnxy : ¬ G.Adj x y) : P ≠ Q := by
  intro hPQ
  apply hnxy
  apply D.adj_of_mem_part P.property hx
  · rw [hPQ]
    exact hy
  · exact hxy

/-- Three distinct displayed vertices fill a decomposition part. -/
private theorem part_eq_triple_of_three_mem
    {X : Type*} [DecidableEq X] {G : SimpleGraph X}
    (D : TriangleEdgeDecomposition G) {P : D.Part} {x y z : X}
    (hx : x ∈ (P : Finset X)) (hy : y ∈ (P : Finset X))
    (hz : z ∈ (P : Finset X))
    (hxy : x ≠ y) (hxz : x ≠ z) (hyz : y ≠ z) :
    (P : Finset X) = {x, y, z} := by
  have hsub : ({x, y, z} : Finset X) ⊆ (P : Finset X) := by
    intro t ht
    simp only [Finset.mem_insert, Finset.mem_singleton] at ht
    rcases ht with rfl | rfl | rfl <;> assumption
  have hthree : ({x, y, z} : Finset X).card = 3 := by
    simp [hxy, hxz, hyz]
  have hPcard : (P : Finset X).card = 3 := by
    have hle := Finset.card_le_card hsub
    rw [hthree] at hle
    rcases D.card_eq_two_or_three P.property with htwo | hthree
    · omega
    · exact hthree
  symm
  exact Finset.eq_of_subset_of_card_le hsub (by rw [hPcard, hthree])

/-- A part unequal to the closure of `xy`, but containing `x`, excludes
`y`. -/
private theorem not_mem_part_of_ne_closure
    {X : Type*} [DecidableEq X] {G : SimpleGraph X}
    (D : TriangleEdgeDecomposition G) {P : D.Part} {x y : X}
    (hxy : G.Adj x y) (hxP : x ∈ (P : Finset X))
    (hne : P ≠ D.closure hxy) : y ∉ (P : Finset X) := by
  intro hyP
  apply hne
  apply Subtype.ext
  exact D.eq_closure_of_mem hxy P.property hxP hyP

namespace LineDiamond

private def Intersects {X : Type*} (p q : Sym2 X) : Prop :=
  ∃ x, x ∈ p ∧ x ∈ q

private theorem intersects_pair_pair_dichotomy
    {X : Type*} {x a b : X} {g : Sym2 X}
    (hga : Intersects g s(x, a)) (hgb : Intersects g s(x, b)) :
    x ∈ g ∨ (a ∈ g ∧ b ∈ g) := by
  unfold Intersects at *
  induction g using Sym2.ind with
  | h c d =>
      simp [Sym2.mem_iff] at *
      aesop

private theorem sym2_eq_pair_of_mem_mem
    {X : Type*} {a b : X} {p : Sym2 X}
    (hab : a ≠ b) (ha : a ∈ p) (hb : b ∈ p) :
    p = s(a, b) :=
  (Sym2.mem_and_mem_iff hab).mp ⟨ha, hb⟩

/-- The three pairs are the sides of a genuine triangle. -/
private def FormsTriangle {X : Type*} (p q r : Sym2 X) : Prop :=
  ∃ x y z, x ≠ y ∧ x ≠ z ∧ y ≠ z ∧
    p = s(x, y) ∧ q = s(x, z) ∧ r = s(y, z)

private theorem formsTriangle_left_or_right_of_diamond
    {X : Type*} {p q r t : Sym2 X}
    (hpdiag : ¬ p.IsDiag) (hqdiag : ¬ q.IsDiag) (hpq_ne : p ≠ q)
    (hpq : Intersects p q)
    (hpr : Intersects p r) (hpt : Intersects p t)
    (hqr : Intersects q r) (hqt : Intersects q t)
    (hnrt : ¬ Intersects r t) :
    FormsTriangle p q r ∨ FormsTriangle p q t := by
  rcases hpq with ⟨x, hxp, hxq⟩
  rcases Sym2.mem_iff_exists.mp hxp with ⟨y, hp⟩
  rcases Sym2.mem_iff_exists.mp hxq with ⟨z, hq⟩
  have hxy : x ≠ y := by
    intro h
    apply hpdiag
    rw [hp, h]
    simp
  have hxz : x ≠ z := by
    intro h
    apply hqdiag
    rw [hq, h]
    simp
  have hyz : y ≠ z := by
    intro h
    apply hpq_ne
    rw [hp, hq, h]
  have dr : x ∈ r ∨ (y ∈ r ∧ z ∈ r) :=
    intersects_pair_pair_dichotomy
      (by rcases hpr with ⟨w, hw1, hw2⟩; exact ⟨w, hw2, by simpa [hp] using hw1⟩)
      (by rcases hqr with ⟨w, hw1, hw2⟩; exact ⟨w, hw2, by simpa [hq] using hw1⟩)
  have dt : x ∈ t ∨ (y ∈ t ∧ z ∈ t) :=
    intersects_pair_pair_dichotomy
      (by rcases hpt with ⟨w, hw1, hw2⟩; exact ⟨w, hw2, by simpa [hp] using hw1⟩)
      (by rcases hqt with ⟨w, hw1, hw2⟩; exact ⟨w, hw2, by simpa [hq] using hw1⟩)
  rcases dr with hxr | hyrz <;> rcases dt with hxt | hytz
  · exact False.elim (hnrt ⟨x, hxr, hxt⟩)
  · right
    exact ⟨x, y, z, hxy, hxz, hyz, hp, hq,
      sym2_eq_pair_of_mem_mem hyz hytz.1 hytz.2⟩
  · left
    exact ⟨x, y, z, hxy, hxz, hyz, hp, hq,
      sym2_eq_pair_of_mem_mem hyz hyrz.1 hyrz.2⟩
  · left
    exact ⟨x, y, z, hxy, hxz, hyz, hp, hq,
      sym2_eq_pair_of_mem_mem hyz hyrz.1 hyrz.2⟩

private theorem formsTriangle_left_or_right_of_lineGraph_diamond
    {X : Type*} {G : SimpleGraph X} {p q r t : G.edgeSet}
    (hpq : G.lineGraph.Adj p q)
    (hpr : G.lineGraph.Adj p r) (hpt : G.lineGraph.Adj p t)
    (hqr : G.lineGraph.Adj q r) (hqt : G.lineGraph.Adj q t)
    (hrt_ne : r ≠ t) (hnrt : ¬ G.lineGraph.Adj r t) :
    FormsTriangle (p : Sym2 X) q r ∨ FormsTriangle (p : Sym2 X) q t := by
  have hinter {a b : G.edgeSet} (h : G.lineGraph.Adj a b) :
      Intersects (a : Sym2 X) (b : Sym2 X) :=
    (SimpleGraph.lineGraph_adj_iff_exists.mp h).2
  apply formsTriangle_left_or_right_of_diamond
    (G.not_isDiag_of_mem_edgeSet p.property)
    (G.not_isDiag_of_mem_edgeSet q.property)
    (fun h ↦ hpq.ne (Subtype.ext h))
    (hinter hpq) (hinter hpr) (hinter hpt) (hinter hqr) (hinter hqt)
  intro hrt
  exact hnrt (SimpleGraph.lineGraph_adj_iff_exists.mpr ⟨hrt_ne, hrt⟩)

private theorem eq_one_of_three_of_intersects_formsTriangle
    {X : Type*} {p q r g : Sym2 X}
    (htri : FormsTriangle p q r)
    (hgp : Intersects g p) (hgq : Intersects g q)
    (hgr : Intersects g r) : g = p ∨ g = q ∨ g = r := by
  rcases htri with ⟨x, y, z, hxy, hxz, hyz, rfl, rfl, rfl⟩
  rcases intersects_pair_pair_dichotomy hgp hgq with hxg | hyzg
  · rcases hgr with ⟨w, hwg, hwyz⟩
    have hw : w = y ∨ w = z := by simpa [Sym2.mem_iff] using hwyz
    rcases hw with rfl | rfl
    · exact Or.inl (sym2_eq_pair_of_mem_mem hxy hxg hwg)
    · exact Or.inr (Or.inl (sym2_eq_pair_of_mem_mem hxz hxg hwg))
  · exact Or.inr (Or.inr (sym2_eq_pair_of_mem_mem hyz hyzg.1 hyzg.2))

private theorem no_fourth_adjacent_to_triangle
    {X : Type*} {G : SimpleGraph X} {p q r g : G.edgeSet}
    (htri : FormsTriangle (p : Sym2 X) q r)
    (hgp : G.lineGraph.Adj g p) (hgq : G.lineGraph.Adj g q)
    (hgr : G.lineGraph.Adj g r) : False := by
  have hi {a b : G.edgeSet} (h : G.lineGraph.Adj a b) :
      Intersects (a : Sym2 X) (b : Sym2 X) :=
    (SimpleGraph.lineGraph_adj_iff_exists.mp h).2
  rcases eq_one_of_three_of_intersects_formsTriangle htri
      (hi hgp) (hi hgq) (hi hgr) with h | h | h
  · exact hgp.ne (Subtype.ext h)
  · exact hgq.ne (Subtype.ext h)
  · exact hgr.ne (Subtype.ext h)

private theorem not_isPendantEdge_of_formsTriangle
    {X : Type*} [Fintype X] [DecidableEq X]
    {G : SimpleGraph X} [DecidableRel G.Adj]
    {p q r : G.edgeSet} (htri : FormsTriangle (p : Sym2 X) q r) :
    ¬ G.IsPendantEdge r := by
  rintro ⟨v, hvr, hdv⟩
  rcases htri with ⟨x, y, z, hxy, hxz, hyz, hp, hq, hr⟩
  have hxyG : G.Adj x y := by rw [← G.mem_edgeSet, ← hp]; exact p.property
  have hxzG : G.Adj x z := by rw [← G.mem_edgeSet, ← hq]; exact q.property
  have hyzG : G.Adj y z := by rw [← G.mem_edgeSet, ← hr]; exact r.property
  have hv : v = y ∨ v = z := by rw [hr] at hvr; simpa [Sym2.mem_iff] using hvr
  rw [G.degree_eq_one_iff_existsUnique_adj] at hdv
  rcases hdv with ⟨w, hvw, huniq⟩
  rcases hv with rfl | rfl
  · have hzx : z = x := (huniq z hyzG).trans (huniq x hxyG.symm).symm
    exact hxz hzx.symm
  · have hyx : y = x := (huniq y hyzG.symm).trans (huniq x hxzG.symm).symm
    exact hxy hyx.symm

end LineDiamond

private theorem exists_third_of_card_eq_three
    {X : Type*} [DecidableEq X] {P : Finset X} {x y : X}
    (hcard : P.card = 3) (hx : x ∈ P) (hy : y ∈ P) (hxy : x ≠ y) :
    ∃ z ∈ P, z ≠ x ∧ z ≠ y := by
  by_contra h
  push_neg at h
  have hsub : P ⊆ {x, y} := by
    intro z hz
    simp only [Finset.mem_insert, Finset.mem_singleton]
    by_cases hzx : z = x
    · exact Or.inl hzx
    · exact Or.inr (h z hz hzx)
  have hle := Finset.card_le_card hsub
  simp [hcard, hxy] at hle

/-- Contradiction for the paired `abc` and `cde` case. -/
private theorem contradiction_abc_cde
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj] [DecidableRel F.lineGraph.Adj]
    (D : TriangleEdgeDecomposition F.lineGraph)
    (E : DiamondEdges F) {w0 w1 w2 w3 : V}
    (ha : (E.a : Sym2 V) = s(w2, w3))
    (hb : (E.b : Sym2 V) = s(w0, w3))
    (hc : (E.c : Sym2 V) = s(w0, w2))
    (hd : (E.d : Sym2 V) = s(w1, w2))
    (he : (E.e : Sym2 V) = s(w0, w1))
    (hw02 : w0 ≠ w2) (hno13 : ¬ F.Adj w3 w1)
    (hABC : D.closure E.ca = D.closure E.cb)
    (hCDE : D.closure E.cd = D.closure E.ce)
    {W : Type v} [Fintype W] [DecidableEq W]
    (F' : SimpleGraph W) [DecidableRel F'.Adj]
    (hI : D.intersectionGraph ≃g F'.lineGraph)
    (hPendant : ∀ P : D.Part,
      (P : Finset F.edgeSet) ∈ D.edgeParts → F'.IsPendantEdge (hI P)) : False := by
  let P : D.Part := D.closure E.ca
  let Q : D.Part := D.closure E.cd
  let R : D.Part := D.closure E.ad
  let S : D.Part := D.closure E.be
  have hcP := D.left_mem_closure E.ca
  have haP := D.right_mem_closure E.ca
  have hbP : E.b ∈ (P : Finset F.edgeSet) := by
    change E.b ∈ (D.closure E.ca : Finset F.edgeSet)
    rw [hABC]
    exact D.right_mem_closure E.cb
  have hcQ := D.left_mem_closure E.cd
  have hdQ := D.right_mem_closure E.cd
  have heQ : E.e ∈ (Q : Finset F.edgeSet) := by
    change E.e ∈ (D.closure E.cd : Finset F.edgeSet)
    rw [hCDE]
    exact D.right_mem_closure E.ce
  have haR := D.left_mem_closure E.ad
  have hdR := D.right_mem_closure E.ad
  have hbS := D.left_mem_closure E.be
  have heS := D.right_mem_closure E.be
  have hPneQ : P ≠ Q :=
    part_ne_of_mem_mem_nonadj D haP heQ E.a_ne_e E.not_ae
  have hcNotR : E.c ∉ (R : Finset F.edgeSet) := by
    intro hcR
    have hRP : R = P := Subtype.ext (D.eq_closure_of_mem E.ca R.property hcR haR)
    have hRQ : R = Q := Subtype.ext (D.eq_closure_of_mem E.cd R.property hcR hdR)
    exact hPneQ (hRP.symm.trans hRQ)
  have hcNotS : E.c ∉ (S : Finset F.edgeSet) := by
    intro hcS
    have hSP : S = P := by
      have h := Subtype.ext (D.eq_closure_of_mem E.cb S.property hcS hbS)
      exact h.trans hABC.symm
    have hSQ : S = Q := by
      have h := Subtype.ext (D.eq_closure_of_mem E.ce S.property hcS heS)
      exact h.trans hCDE.symm
    exact hPneQ (hSP.symm.trans hSQ)
  have hRstar : ∀ f ∈ (R : Finset F.edgeSet), w2 ∈ (f : Sym2 V) := by
    intro f hf
    exact mem_vertex_of_mem_part_of_no_cross F D R.property ha
      (by simpa [Sym2.eq_swap] using hd) E.a_ne_d haR hdR hf hno13
  have hSstar : ∀ f ∈ (S : Finset F.edgeSet), w0 ∈ (f : Sym2 V) := by
    intro f hf
    exact mem_vertex_of_mem_part_of_no_cross F D S.property hb he E.b_ne_e
      hbS heS hf hno13
  have hnRS : ¬ D.intersectionGraph.Adj R S :=
    not_intersectionGraph_adj_of_star_parts F D hw02.symm
      (by simpa [Sym2.eq_swap] using hc) hRstar hSstar hcNotR
  have hadj {A B : D.Part} (hne : A ≠ B) {x : F.edgeSet}
      (hxA : x ∈ (A : Finset F.edgeSet)) (hxB : x ∈ (B : Finset F.edgeSet)) :
      D.intersectionGraph.Adj A B :=
    D.intersectionGraph_adj_iff.mpr ⟨hne, x, hxA, hxB⟩
  have hPR := hadj
    (part_ne_of_mem_mem_nonadj D hbP hdR E.b_ne_d E.not_bd) haP haR
  have hPS := hadj
    (part_ne_of_mem_mem_nonadj D haP heS E.a_ne_e E.not_ae) hbP hbS
  have hQR := hadj
    (part_ne_of_mem_mem_nonadj D heQ haR E.a_ne_e.symm
      (fun h ↦ E.not_ae h.symm)) hdQ hdR
  have hQS := hadj
    (part_ne_of_mem_mem_nonadj D hdQ hbS E.b_ne_d.symm
      (fun h ↦ E.not_bd h.symm)) heQ heS
  have hPQ := hadj hPneQ hcP hcQ
  have hRneS : R ≠ S :=
    part_ne_of_mem_mem_nonadj D hdR hbS E.b_ne_d.symm
      (fun h ↦ E.not_bd h.symm)
  have htri := LineDiamond.formsTriangle_left_or_right_of_lineGraph_diamond
    ((hI.map_rel_iff).2 hPQ) ((hI.map_rel_iff).2 hPR)
    ((hI.map_rel_iff).2 hPS) ((hI.map_rel_iff).2 hQR)
    ((hI.map_rel_iff).2 hQS) (hI.injective.ne hRneS)
    (fun h ↦ hnRS ((hI.map_rel_iff).1 h))
  have hPeq : (P : Finset F.edgeSet) = {E.c, E.a, E.b} :=
    part_eq_triple_of_three_mem D hcP haP hbP E.a_ne_c.symm E.b_ne_c.symm E.a_ne_b
  have hQeq : (Q : Finset F.edgeSet) = {E.c, E.d, E.e} :=
    part_eq_triple_of_three_mem D hcQ hdQ heQ E.c_ne_d E.c_ne_e E.d_ne_e
  rcases htri with htriR | htriS
  · have hRtri : (R : Finset F.edgeSet) ∈ D.triangleParts := by
      rcases D.mem_edgeParts_or_mem_triangleParts R.property with hEdge | hTri
      · exact False.elim (LineDiamond.not_isPendantEdge_of_formsTriangle htriR
          (hPendant R hEdge))
      · exact hTri
    obtain ⟨f, hfR, hfa, hfd⟩ := exists_third_of_card_eq_three
      ((D.mem_triangleParts.mp hRtri).2) haR hdR E.a_ne_d
    have hfc : f ≠ E.c := fun h ↦ hcNotR (h ▸ hfR)
    have hcf : F.lineGraph.Adj E.c f := by
      rw [SimpleGraph.lineGraph_adj_iff_exists]
      exact ⟨hfc.symm, w2, by simpa [hc], hRstar f hfR⟩
    let U : D.Part := D.closure hcf
    have hcU := D.left_mem_closure hcf
    have hfU := D.right_mem_closure hcf
    have hfb : f ≠ E.b := by
      intro h
      apply E.not_bd
      exact D.adj_of_mem_part R.property (h ▸ hfR) hdR E.b_ne_d
    have hfe : f ≠ E.e := by
      intro h
      apply E.not_ae
      exact D.adj_of_mem_part R.property haR (h ▸ hfR) E.a_ne_e
    have hfNotP : f ∉ (P : Finset F.edgeSet) := by
      rw [hPeq]
      simp [hfc, hfa, hfb]
    have hfNotQ : f ∉ (Q : Finset F.edgeSet) := by
      rw [hQeq]
      simp [hfc, hfd, hfe]
    have hUneP : U ≠ P := fun h ↦ hfNotP (h ▸ hfU)
    have hUneQ : U ≠ Q := fun h ↦ hfNotQ (h ▸ hfU)
    have hUneR : U ≠ R := fun h ↦ hcNotR (h ▸ hcU)
    exact LineDiamond.no_fourth_adjacent_to_triangle htriR
      ((hI.map_rel_iff).2 (hadj hUneP hcU hcP))
      ((hI.map_rel_iff).2 (hadj hUneQ hcU hcQ))
      ((hI.map_rel_iff).2 (hadj hUneR hfU hfR))
  · have hStri : (S : Finset F.edgeSet) ∈ D.triangleParts := by
      rcases D.mem_edgeParts_or_mem_triangleParts S.property with hEdge | hTri
      · exact False.elim (LineDiamond.not_isPendantEdge_of_formsTriangle htriS
          (hPendant S hEdge))
      · exact hTri
    obtain ⟨f, hfS, hfb, hfe⟩ := exists_third_of_card_eq_three
      ((D.mem_triangleParts.mp hStri).2) hbS heS E.b_ne_e
    have hfc : f ≠ E.c := fun h ↦ hcNotS (h ▸ hfS)
    have hcf : F.lineGraph.Adj E.c f := by
      rw [SimpleGraph.lineGraph_adj_iff_exists]
      exact ⟨hfc.symm, w0, by simpa [hc], hSstar f hfS⟩
    let U : D.Part := D.closure hcf
    have hcU := D.left_mem_closure hcf
    have hfU := D.right_mem_closure hcf
    have hfa : f ≠ E.a := by
      intro h
      apply E.not_ae
      exact D.adj_of_mem_part S.property (h ▸ hfS) heS E.a_ne_e
    have hfd : f ≠ E.d := by
      intro h
      apply E.not_bd
      exact D.adj_of_mem_part S.property hbS (h ▸ hfS) E.b_ne_d
    have hfNotP : f ∉ (P : Finset F.edgeSet) := by
      rw [hPeq]
      simp [hfc, hfa, hfb]
    have hfNotQ : f ∉ (Q : Finset F.edgeSet) := by
      rw [hQeq]
      simp [hfc, hfd, hfe]
    have hUneP : U ≠ P := fun h ↦ hfNotP (h ▸ hfU)
    have hUneQ : U ≠ Q := fun h ↦ hfNotQ (h ▸ hfU)
    have hUneS : U ≠ S := fun h ↦ hcNotS (h ▸ hcU)
    exact LineDiamond.no_fourth_adjacent_to_triangle htriS
      ((hI.map_rel_iff).2 (hadj hUneP hcU hcP))
      ((hI.map_rel_iff).2 (hadj hUneQ hcU hcQ))
      ((hI.map_rel_iff).2 (hadj hUneS hfU hfS))

/-- Contradiction for the exact `abc`, not-`cde` branch. -/
private theorem contradiction_exact_abc_not_cde
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj] [DecidableRel F.lineGraph.Adj]
    (D : TriangleEdgeDecomposition F.lineGraph)
    (E : DiamondEdges F) {w0 w1 w2 w3 : V}
    (ha : (E.a : Sym2 V) = s(w2, w3))
    (hb : (E.b : Sym2 V) = s(w0, w3))
    (hc : (E.c : Sym2 V) = s(w0, w2))
    (hd : (E.d : Sym2 V) = s(w1, w2))
    (he : (E.e : Sym2 V) = s(w0, w1))
    (hw02 : w0 ≠ w2) (hno13 : ¬ F.Adj w3 w1)
    (hw1a : w1 ∉ (E.a : Sym2 V))
    (hw1b : w1 ∉ (E.b : Sym2 V))
    (hw1c : w1 ∉ (E.c : Sym2 V))
    (hABC : D.closure E.ca = D.closure E.cb)
    (hnotCDE : D.closure E.cd ≠ D.closure E.ce)
    {W : Type v} (F' : SimpleGraph W)
    (hI : D.intersectionGraph ≃g F'.lineGraph) : False := by
  let T : D.Part := D.closure E.ca
  let P0 : D.Part := D.closure E.ce
  let P1 : D.Part := D.closure E.ad
  let P2 : D.Part := D.closure E.de
  let P4 : D.Part := D.closure E.be
  have hcT : E.c ∈ (T : Finset F.edgeSet) := D.left_mem_closure E.ca
  have haT : E.a ∈ (T : Finset F.edgeSet) := D.right_mem_closure E.ca
  have hbT : E.b ∈ (T : Finset F.edgeSet) := by
    change E.b ∈ (D.closure E.ca : Finset F.edgeSet)
    rw [hABC]
    exact D.right_mem_closure E.cb
  have hcP0 := D.left_mem_closure E.ce
  have heP0 := D.right_mem_closure E.ce
  have haP1 := D.left_mem_closure E.ad
  have hdP1 := D.right_mem_closure E.ad
  have hdP2 := D.left_mem_closure E.de
  have heP2 := D.right_mem_closure E.de
  have hbP4 := D.left_mem_closure E.be
  have heP4 := D.right_mem_closure E.be
  have hT_ne_P0 : T ≠ P0 :=
    part_ne_of_mem_mem_nonadj D haT heP0 E.a_ne_e E.not_ae
  have hP1_ne_T : P1 ≠ T :=
    part_ne_of_mem_mem_nonadj D hdP1 hbT E.b_ne_d.symm
      (fun h ↦ E.not_bd h.symm)
  have hcNotP1 : E.c ∉ (P1 : Finset F.edgeSet) := by
    intro hcP1
    apply hP1_ne_T
    apply Subtype.ext
    exact D.eq_closure_of_mem E.ca P1.property hcP1 haP1
  have hdNotP0 : E.d ∉ (P0 : Finset F.edgeSet) := by
    intro hdP0
    have hP0Pd : P0 = D.closure E.cd := by
      apply Subtype.ext
      exact D.eq_closure_of_mem E.cd P0.property hcP0 hdP0
    exact hnotCDE hP0Pd.symm
  have hcNotP2 : E.c ∉ (P2 : Finset F.edgeSet) := by
    intro hcP2
    have hP2Pd : P2 = D.closure E.cd := by
      apply Subtype.ext
      exact D.eq_closure_of_mem E.cd P2.property hcP2 hdP2
    have hP2Pe : P2 = D.closure E.ce := by
      apply Subtype.ext
      exact D.eq_closure_of_mem E.ce P2.property hcP2 heP2
    exact hnotCDE (hP2Pd.symm.trans hP2Pe)
  have hP0star : ∀ r ∈ (P0 : Finset F.edgeSet), w0 ∈ (r : Sym2 V) := by
    intro r hr
    exact mem_vertex_of_mem_part_of_cross_excluded F D P0.property hc he
      (by simpa [Sym2.eq_swap] using hd) E.c_ne_e hcP0 heP0 hdNotP0 hr
  have hP1star : ∀ r ∈ (P1 : Finset F.edgeSet), w2 ∈ (r : Sym2 V) := by
    intro r hr
    exact mem_vertex_of_mem_part_of_no_cross F D P1.property ha
      (by simpa [Sym2.eq_swap] using hd) E.a_ne_d haP1 hdP1 hr hno13
  have hP4star : ∀ r ∈ (P4 : Finset F.edgeSet), w0 ∈ (r : Sym2 V) := by
    intro r hr
    exact mem_vertex_of_mem_part_of_no_cross F D P4.property hb he E.b_ne_e
      hbP4 heP4 hr hno13
  have hP2star : ∀ r ∈ (P2 : Finset F.edgeSet), w1 ∈ (r : Sym2 V) := by
    intro r hr
    exact mem_vertex_of_mem_part_of_cross_excluded F D P2.property
      (v := w1) (x := w2) (y := w0) hd
      (by simpa [Sym2.eq_swap] using he)
      (by simpa [Sym2.eq_swap] using hc) E.d_ne_e hdP2 heP2 hcNotP2 hr
  have hn01 : ¬ D.intersectionGraph.Adj P0 P1 := by
    intro h
    exact not_intersectionGraph_adj_of_star_parts F D
      (P := P1) (Q := P0) (v := w2) (w := w0) (vw := E.c) hw02.symm
      (by simpa [Sym2.eq_swap] using hc) hP1star hP0star hcNotP1 h.symm
  have hn14 : ¬ D.intersectionGraph.Adj P1 P4 :=
    not_intersectionGraph_adj_of_star_parts F D hw02.symm
      (by simpa [Sym2.eq_swap] using hc) hP1star hP4star hcNotP1
  have hTeq : (T : Finset F.edgeSet) = {E.c, E.a, E.b} :=
    part_eq_triple_of_three_mem D hcT haT hbT E.a_ne_c.symm
      E.b_ne_c.symm E.a_ne_b
  have hn23 : ¬ D.intersectionGraph.Adj P2 T := by
    rw [D.intersectionGraph_adj_iff]
    rintro ⟨-, r, hrP2, hrT⟩
    have hw1r := hP2star r hrP2
    rw [hTeq] at hrT
    simp only [Finset.mem_insert, Finset.mem_singleton] at hrT
    rcases hrT with rfl | rfl | rfl
    · exact hw1c hw1r
    · exact hw1a hw1r
    · exact hw1b hw1r
  have hadj {P Q : D.Part} (hne : P ≠ Q) {x : F.edgeSet}
      (hxP : x ∈ (P : Finset F.edgeSet)) (hxQ : x ∈ (Q : Finset F.edgeSet)) :
      D.intersectionGraph.Adj P Q :=
    D.intersectionGraph_adj_iff.mpr ⟨hne, x, hxP, hxQ⟩
  have hP0_ne_P2 : P0 ≠ P2 := by
    intro h
    apply hcNotP2
    rw [← h]
    exact hcP0
  have h02 := hadj (x := E.e) hP0_ne_P2 heP0 heP2
  have h03 := hadj (x := E.c) hT_ne_P0.symm hcP0 hcT
  have hP0_ne_P4 : P0 ≠ P4 := by
    intro h
    have hP0Pb : P0 = D.closure E.cb := by
      apply Subtype.ext
      exact D.eq_closure_of_mem E.cb P0.property hcP0 (h ▸ hbP4)
    apply hT_ne_P0
    exact hABC.trans hP0Pb.symm
  have h04 := hadj (x := E.e) hP0_ne_P4 heP0 heP4
  have h12 := hadj
    (part_ne_of_mem_mem_nonadj D haP1 heP2 E.a_ne_e E.not_ae) hdP1 hdP2
  have h13 := hadj hP1_ne_T haP1 haT
  have h24 := hadj
    (part_ne_of_mem_mem_nonadj D hdP2 hbP4 E.b_ne_d.symm
      (fun h ↦ E.not_bd h.symm)) heP2 heP4
  have h34 := hadj
    (part_ne_of_mem_mem_nonadj D haT heP4 E.a_ne_e E.not_ae) hbT hbP4
  have hP0_ne_P1 : P0 ≠ P1 :=
    part_ne_of_mem_mem_nonadj D heP0 haP1 E.a_ne_e.symm
      (fun h ↦ E.not_ae h.symm)
  have hP1_ne_P4 : P1 ≠ P4 :=
    part_ne_of_mem_mem_nonadj D hdP1 hbP4 E.b_ne_d.symm
      (fun h ↦ E.not_bd h.symm)
  have hP2_ne_T : P2 ≠ T :=
    part_ne_of_mem_mem_nonadj D heP2 haT E.a_ne_e.symm
      (fun h ↦ E.not_ae h.symm)
  have hObs := BeinekeEmbedding.obstructionB
    hP0_ne_P1 h02.ne h03.ne h04.ne h12.ne h13.ne hP1_ne_P4 hP2_ne_T
    h24.ne h34.ne h02 h03 h04 h12 h13 h24 h34 hn01 hn14 hn23
  exact SimpleGraph.Beineke.not_indContained_of_iso_lineGraph hI .b hObs

/-- Contradiction for the exact `acd`, not-`bce` branch. -/
private theorem contradiction_exact_acd_not_bce
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj] [DecidableRel F.lineGraph.Adj]
    (D : TriangleEdgeDecomposition F.lineGraph)
    (E : DiamondEdges F) {w0 w1 w2 w3 : V}
    (ha : (E.a : Sym2 V) = s(w2, w3))
    (hb : (E.b : Sym2 V) = s(w0, w3))
    (hc : (E.c : Sym2 V) = s(w0, w2))
    (hd : (E.d : Sym2 V) = s(w1, w2))
    (he : (E.e : Sym2 V) = s(w0, w1))
    (hw03 : w0 ≠ w3) (hw13 : w1 ≠ w3) (hno13 : ¬ F.Adj w1 w3)
    (hw0a : w0 ∉ (E.a : Sym2 V))
    (hw0d : w0 ∉ (E.d : Sym2 V))
    (hACD : D.closure E.ca = D.closure E.cd)
    (hnotBCE : D.closure E.cb ≠ D.closure E.ce)
    {W : Type v} (F' : SimpleGraph W)
    (hI : D.intersectionGraph ≃g F'.lineGraph) : False := by
  let T : D.Part := D.closure E.ca
  let P0 : D.Part := D.closure E.de
  let P1 : D.Part := D.closure E.ab
  let P2 : D.Part := D.closure E.be
  let P4 : D.Part := D.closure E.ce
  have hcT := D.left_mem_closure E.ca
  have haT := D.right_mem_closure E.ca
  have hdT : E.d ∈ (T : Finset F.edgeSet) := by
    change E.d ∈ (D.closure E.ca : Finset F.edgeSet)
    rw [hACD]
    exact D.right_mem_closure E.cd
  have hdP0 := D.left_mem_closure E.de
  have heP0 := D.right_mem_closure E.de
  have haP1 := D.left_mem_closure E.ab
  have hbP1 := D.right_mem_closure E.ab
  have hbP2 := D.left_mem_closure E.be
  have heP2 := D.right_mem_closure E.be
  have hcP4 := D.left_mem_closure E.ce
  have heP4 := D.right_mem_closure E.ce
  have hT_ne_P4 : T ≠ P4 :=
    part_ne_of_mem_mem_nonadj D haT heP4 E.a_ne_e E.not_ae
  have hP1_ne_T : P1 ≠ T :=
    part_ne_of_mem_mem_nonadj D hbP1 hdT E.b_ne_d E.not_bd
  have hcNotP0 : E.c ∉ (P0 : Finset F.edgeSet) := by
    intro hcP0
    have hP0Pd : P0 = D.closure E.cd := by
      apply Subtype.ext
      exact D.eq_closure_of_mem E.cd P0.property hcP0 hdP0
    have hP0Pe : P0 = D.closure E.ce := by
      apply Subtype.ext
      exact D.eq_closure_of_mem E.ce P0.property hcP0 heP0
    apply hT_ne_P4
    exact hACD.trans (hP0Pd.symm.trans hP0Pe)
  have hcNotP1 : E.c ∉ (P1 : Finset F.edgeSet) := by
    intro hcP1
    apply hP1_ne_T
    apply Subtype.ext
    exact D.eq_closure_of_mem E.ca P1.property hcP1 haP1
  have hcNotP2 : E.c ∉ (P2 : Finset F.edgeSet) := by
    intro hcP2
    have hP2Pb : P2 = D.closure E.cb := by
      apply Subtype.ext
      exact D.eq_closure_of_mem E.cb P2.property hcP2 hbP2
    have hP2Pe : P2 = D.closure E.ce := by
      apply Subtype.ext
      exact D.eq_closure_of_mem E.ce P2.property hcP2 heP2
    exact hnotBCE (hP2Pb.symm.trans hP2Pe)
  have hbNotP4 : E.b ∉ (P4 : Finset F.edgeSet) := by
    intro hbP4
    have hP4Pb : P4 = D.closure E.cb := by
      apply Subtype.ext
      exact D.eq_closure_of_mem E.cb P4.property hcP4 hbP4
    exact hnotBCE hP4Pb.symm
  have hdNotP4 : E.d ∉ (P4 : Finset F.edgeSet) := by
    intro hdP4
    have hP4Pd : P4 = D.closure E.cd := by
      apply Subtype.ext
      exact D.eq_closure_of_mem E.cd P4.property hcP4 hdP4
    apply hT_ne_P4
    exact hACD.trans hP4Pd.symm
  have hP0star : ∀ r ∈ (P0 : Finset F.edgeSet), w1 ∈ (r : Sym2 V) := by
    intro r hr
    exact mem_vertex_of_mem_part_of_cross_excluded F D P0.property
      (v := w1) (x := w2) (y := w0) hd
      (by simpa [Sym2.eq_swap] using he)
      (by simpa [Sym2.eq_swap] using hc) E.d_ne_e hdP0 heP0 hcNotP0 hr
  have hP1star : ∀ r ∈ (P1 : Finset F.edgeSet), w3 ∈ (r : Sym2 V) := by
    intro r hr
    exact mem_vertex_of_mem_part_of_cross_excluded F D P1.property
      (v := w3) (x := w2) (y := w0)
      (by simpa [Sym2.eq_swap] using ha)
      (by simpa [Sym2.eq_swap] using hb)
      (by simpa [Sym2.eq_swap] using hc) E.a_ne_b haP1 hbP1 hcNotP1 hr
  have hP2star : ∀ r ∈ (P2 : Finset F.edgeSet), w0 ∈ (r : Sym2 V) := by
    intro r hr
    exact mem_vertex_of_mem_part_of_no_cross F D P2.property hb he E.b_ne_e
      hbP2 heP2 hr (fun h ↦ hno13 h.symm)
  have hP4star : ∀ r ∈ (P4 : Finset F.edgeSet), w0 ∈ (r : Sym2 V) := by
    intro r hr
    exact mem_vertex_of_mem_part_of_cross_excluded F D P4.property hc he
      (by simpa [Sym2.eq_swap] using hd) E.c_ne_e hcP4 heP4 hdNotP4 hr
  have hn01 : ¬ D.intersectionGraph.Adj P0 P1 := by
    rw [D.intersectionGraph_adj_iff]
    rintro ⟨-, r, hrP0, hrP1⟩
    have hrval : (r : Sym2 V) = s(w1, w3) :=
      (Sym2.mem_and_mem_iff hw13).mp ⟨hP0star r hrP0, hP1star r hrP1⟩
    apply hno13
    rw [← SimpleGraph.mem_edgeSet, ← hrval]
    exact r.property
  have hn14 : ¬ D.intersectionGraph.Adj P1 P4 := by
    intro h
    exact not_intersectionGraph_adj_of_star_parts F D
      (P := P4) (Q := P1) (v := w0) (w := w3) (vw := E.b) hw03 hb
      hP4star hP1star hbNotP4 h.symm
  have hTeq : (T : Finset F.edgeSet) = {E.c, E.a, E.d} :=
    part_eq_triple_of_three_mem D hcT haT hdT E.a_ne_c.symm E.c_ne_d E.a_ne_d
  have hn23 : ¬ D.intersectionGraph.Adj P2 T := by
    rw [D.intersectionGraph_adj_iff]
    rintro ⟨-, r, hrP2, hrT⟩
    have hw0r := hP2star r hrP2
    rw [hTeq] at hrT
    simp only [Finset.mem_insert, Finset.mem_singleton] at hrT
    rcases hrT with rfl | rfl | rfl
    · exact hcNotP2 hrP2
    · exact hw0a hw0r
    · exact hw0d hw0r
  have hadj {P Q : D.Part} (hne : P ≠ Q) {x : F.edgeSet}
      (hxP : x ∈ (P : Finset F.edgeSet)) (hxQ : x ∈ (Q : Finset F.edgeSet)) :
      D.intersectionGraph.Adj P Q :=
    D.intersectionGraph_adj_iff.mpr ⟨hne, x, hxP, hxQ⟩
  have hP0_ne_P2 := part_ne_of_mem_mem_nonadj D hdP0 hbP2 E.b_ne_d.symm
    (fun h ↦ E.not_bd h.symm)
  have h02 := hadj (x := E.e) hP0_ne_P2 heP0 heP2
  have hP0_ne_T := part_ne_of_mem_mem_nonadj D heP0 haT E.a_ne_e.symm
    (fun h ↦ E.not_ae h.symm)
  have h03 := hadj (x := E.d) hP0_ne_T hdP0 hdT
  have hP0_ne_P4 : P0 ≠ P4 := by
    intro h
    apply hcNotP0
    rw [h]
    exact hcP4
  have h04 := hadj (x := E.e) hP0_ne_P4 heP0 heP4
  have hP1_ne_P2 := part_ne_of_mem_mem_nonadj D haP1 heP2 E.a_ne_e E.not_ae
  have h12 := hadj (x := E.b) hP1_ne_P2 hbP1 hbP2
  have h13 := hadj (x := E.a) hP1_ne_T haP1 haT
  have hP2_ne_P4 : P2 ≠ P4 := by
    intro h
    apply hcNotP2
    rw [h]
    exact hcP4
  have h24 := hadj (x := E.e) hP2_ne_P4 heP2 heP4
  have h34 := hadj (x := E.c) hT_ne_P4 hcT hcP4
  have hP0_ne_P1 := part_ne_of_mem_mem_nonadj D heP0 haP1 E.a_ne_e.symm
    (fun h ↦ E.not_ae h.symm)
  have hP1_ne_P4 := part_ne_of_mem_mem_nonadj D haP1 heP4 E.a_ne_e E.not_ae
  have hP2_ne_T := part_ne_of_mem_mem_nonadj D hbP2 hdT E.b_ne_d E.not_bd
  have hObs := BeinekeEmbedding.obstructionB
    hP0_ne_P1 h02.ne h03.ne h04.ne h12.ne h13.ne hP1_ne_P4 hP2_ne_T
    h24.ne h34.ne h02 h03 h04 h12 h13 h24 h34 hn01 hn14 hn23
  exact SimpleGraph.Beineke.not_indContained_of_iso_lineGraph hI .b hObs

/-- An edge through `z`, adjacent in the line graph to the edge `xy`, is one
of `zx` and `zy` when those three vertices are distinct. -/
private theorem edge_eq_side_of_mem_of_adj_central
    {V : Type u} {F : SimpleGraph V}
    {r xy zx zy : F.edgeSet} {x y z : V}
    (hxy : (xy : Sym2 V) = s(x, y))
    (hzx : (zx : Sym2 V) = s(z, x))
    (hzy : (zy : Sym2 V) = s(z, y))
    (hzx_ne : z ≠ x) (hzy_ne : z ≠ y)
    (hzr : z ∈ (r : Sym2 V)) (hrxy : F.lineGraph.Adj r xy) :
    r = zx ∨ r = zy := by
  obtain ⟨-, t, htr, htxy⟩ := SimpleGraph.lineGraph_adj_iff_exists.mp hrxy
  have ht : t = x ∨ t = y := by
    rw [hxy] at htxy
    simpa [Sym2.mem_iff] using htxy
  rcases ht with htx | hty
  · left
    apply Subtype.ext
    have hxr : x ∈ (r : Sym2 V) := by simpa [htx] using htr
    have hrval : (r : Sym2 V) = s(z, x) :=
      (Sym2.mem_and_mem_iff hzx_ne).mp ⟨hzr, hxr⟩
    exact hrval.trans hzx.symm
  · right
    apply Subtype.ext
    have hyr : y ∈ (r : Sym2 V) := by simpa [hty] using htr
    have hrval : (r : Sym2 V) = s(z, y) :=
      (Sym2.mem_and_mem_iff hzy_ne).mp ⟨hzr, hyr⟩
    exact hrval.trans hzy.symm

/-- Complete contradiction for the paired `acd` and `bce` branch. The two
displayed triangle parts and the third part through `c` induce a claw in the
intersection graph. -/
private theorem contradiction_acd_bce
    {V : Type u} [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj] [DecidableRel F.lineGraph.Adj]
    (D : TriangleEdgeDecomposition F.lineGraph)
    (E : DiamondEdges F) {w0 w1 w2 w3 : V}
    (ha : (E.a : Sym2 V) = s(w2, w3))
    (hb : (E.b : Sym2 V) = s(w0, w3))
    (hc : (E.c : Sym2 V) = s(w0, w2))
    (hd : (E.d : Sym2 V) = s(w1, w2))
    (he : (E.e : Sym2 V) = s(w0, w1))
    (hw01 : w0 ≠ w1) (hw02 : w0 ≠ w2) (hw03 : w0 ≠ w3)
    (hw12 : w1 ≠ w2) (hw13 : w1 ≠ w3) (hw23 : w2 ≠ w3)
    (hno13 : ¬ F.Adj w1 w3)
    (hcDegree : D.partDegree E.c = 3)
    (hACD : D.closure E.ca = D.closure E.cd)
    (hBCE : D.closure E.cb = D.closure E.ce)
    {W : Type v} (F' : SimpleGraph W)
    (hI : D.intersectionGraph ≃g F'.lineGraph) : False := by
  let T : D.Part := D.closure E.ca
  let U : D.Part := D.closure E.cb
  let Pab : D.Part := D.closure E.ab
  let Pde : D.Part := D.closure E.de
  have hcT : E.c ∈ (T : Finset F.edgeSet) := D.left_mem_closure E.ca
  have haT : E.a ∈ (T : Finset F.edgeSet) := D.right_mem_closure E.ca
  have hdT : E.d ∈ (T : Finset F.edgeSet) := by
    change E.d ∈ (D.closure E.ca : Finset F.edgeSet)
    rw [hACD]
    exact D.right_mem_closure E.cd
  have hcU : E.c ∈ (U : Finset F.edgeSet) := D.left_mem_closure E.cb
  have hbU : E.b ∈ (U : Finset F.edgeSet) := D.right_mem_closure E.cb
  have heU : E.e ∈ (U : Finset F.edgeSet) := by
    change E.e ∈ (D.closure E.cb : Finset F.edgeSet)
    rw [hBCE]
    exact D.right_mem_closure E.ce
  have haPab : E.a ∈ (Pab : Finset F.edgeSet) := D.left_mem_closure E.ab
  have hbPab : E.b ∈ (Pab : Finset F.edgeSet) := D.right_mem_closure E.ab
  have hdPde : E.d ∈ (Pde : Finset F.edgeSet) := D.left_mem_closure E.de
  have hePde : E.e ∈ (Pde : Finset F.edgeSet) := D.right_mem_closure E.de
  have hTneU : (T : Finset F.edgeSet) ≠ (U : Finset F.edgeSet) := by
    intro h
    apply E.not_ae
    apply D.adj_of_mem_part T.property haT
    · rw [h]
      exact heU
    · exact E.a_ne_e
  have hTmem : (T : Finset F.edgeSet) ∈ D.partsContaining E.c :=
    D.mem_partsContaining.mpr ⟨T.property, hcT⟩
  have hUmem : (U : Finset F.edgeSet) ∈ D.partsContaining E.c :=
    D.mem_partsContaining.mpr ⟨U.property, hcU⟩
  obtain ⟨Qval, hQmem, hQneT, hQneU⟩ :=
    Lemma4_5.exists_third_mem_of_card_eq_three hcDegree hTmem hUmem hTneU
  let Q : D.Part := ⟨Qval, (D.mem_partsContaining.mp hQmem).1⟩
  have hcQ : E.c ∈ (Q : Finset F.edgeSet) :=
    (D.mem_partsContaining.mp hQmem).2
  have hQneT' : Q ≠ T := by
    intro h
    exact hQneT (congrArg Subtype.val h)
  have hQneU' : Q ≠ U := by
    intro h
    exact hQneU (congrArg Subtype.val h)
  have haNotQ : E.a ∉ (Q : Finset F.edgeSet) := by
    intro haQ
    apply hQneT'
    apply Subtype.ext
    exact D.eq_closure_of_mem E.ca Q.property hcQ haQ
  have hdNotQ : E.d ∉ (Q : Finset F.edgeSet) := by
    intro hdQ
    apply hQneT'
    apply Subtype.ext
    have h := D.eq_closure_of_mem E.cd Q.property hcQ hdQ
    exact h.trans (congrArg Subtype.val hACD.symm)
  have hbNotQ : E.b ∉ (Q : Finset F.edgeSet) := by
    intro hbQ
    apply hQneU'
    apply Subtype.ext
    exact D.eq_closure_of_mem E.cb Q.property hcQ hbQ
  have heNotQ : E.e ∉ (Q : Finset F.edgeSet) := by
    intro heQ
    apply hQneU'
    apply Subtype.ext
    have h := D.eq_closure_of_mem E.ce Q.property hcQ heQ
    exact h.trans (congrArg Subtype.val hBCE.symm)
  have hPab_ne_T : Pab ≠ T :=
    part_ne_of_mem_mem_nonadj D hbPab hdT E.b_ne_d E.not_bd
  have hPde_ne_T : Pde ≠ T :=
    part_ne_of_mem_mem_nonadj D hePde haT E.a_ne_e.symm
      (fun h => E.not_ae h.symm)
  have hcNotPab : E.c ∉ (Pab : Finset F.edgeSet) := by
    intro hcPab
    apply hPab_ne_T
    apply Subtype.ext
    exact D.eq_closure_of_mem E.ca Pab.property hcPab haPab
  have hcNotPde : E.c ∉ (Pde : Finset F.edgeSet) := by
    intro hcPde
    apply hPde_ne_T
    apply Subtype.ext
    exact (D.eq_closure_of_mem E.cd Pde.property hcPde hdPde).trans
      (congrArg Subtype.val hACD.symm)
  have hPabStar : ∀ r ∈ (Pab : Finset F.edgeSet), w3 ∈ (r : Sym2 V) := by
    intro r hr
    exact mem_vertex_of_mem_part_of_cross_excluded F D Pab.property
      (v := w3) (x := w2) (y := w0)
      (by simpa [Sym2.eq_swap] using ha)
      (by simpa [Sym2.eq_swap] using hb)
      (by simpa [Sym2.eq_swap] using hc) E.a_ne_b haPab hbPab hcNotPab hr
  have hPdeStar : ∀ r ∈ (Pde : Finset F.edgeSet), w1 ∈ (r : Sym2 V) := by
    intro r hr
    exact mem_vertex_of_mem_part_of_cross_excluded F D Pde.property
      (v := w1) (x := w2) (y := w0) hd
      (by simpa [Sym2.eq_swap] using he)
      (by simpa [Sym2.eq_swap] using hc) E.d_ne_e hdPde hePde hcNotPde hr
  have hnPabPde : ¬ D.intersectionGraph.Adj Pab Pde := by
    rw [D.intersectionGraph_adj_iff]
    rintro ⟨-, r, hrPab, hrPde⟩
    have hrval : (r : Sym2 V) = s(w1, w3) :=
      (Sym2.mem_and_mem_iff hw13).mp ⟨hPdeStar r hrPde, hPabStar r hrPab⟩
    apply hno13
    rw [← SimpleGraph.mem_edgeSet, ← hrval]
    exact r.property
  have hnPabQ : ¬ D.intersectionGraph.Adj Pab Q := by
    rw [D.intersectionGraph_adj_iff]
    rintro ⟨-, r, hrPab, hrQ⟩
    by_cases hrc : r = E.c
    · exact hcNotPab (hrc ▸ hrPab)
    have hrcAdj : F.lineGraph.Adj r E.c :=
      D.adj_of_mem_part Q.property hrQ hcQ hrc
    rcases edge_eq_side_of_mem_of_adj_central hc
      (by simpa [Sym2.eq_swap] using hb)
      (by simpa [Sym2.eq_swap] using ha) hw03.symm hw23.symm
      (hPabStar r hrPab) hrcAdj with rfl | rfl
    · exact hbNotQ hrQ
    · exact haNotQ hrQ
  have hnPdeQ : ¬ D.intersectionGraph.Adj Pde Q := by
    rw [D.intersectionGraph_adj_iff]
    rintro ⟨-, r, hrPde, hrQ⟩
    by_cases hrc : r = E.c
    · exact hcNotPde (hrc ▸ hrPde)
    have hrcAdj : F.lineGraph.Adj r E.c :=
      D.adj_of_mem_part Q.property hrQ hcQ hrc
    rcases edge_eq_side_of_mem_of_adj_central hc
      (by simpa [Sym2.eq_swap] using he)
      (by simpa [Sym2.eq_swap] using hd) hw01.symm hw12
      (hPdeStar r hrPde) hrcAdj with rfl | rfl
    · exact heNotQ hrQ
    · exact hdNotQ hrQ
  have hadj {P R : D.Part} (hne : P ≠ R) {x : F.edgeSet}
      (hxP : x ∈ (P : Finset F.edgeSet)) (hxR : x ∈ (R : Finset F.edgeSet)) :
      D.intersectionGraph.Adj P R :=
    D.intersectionGraph_adj_iff.mpr ⟨hne, x, hxP, hxR⟩
  have hTPab : D.intersectionGraph.Adj T Pab :=
    hadj hPab_ne_T.symm haT haPab
  have hTPde : D.intersectionGraph.Adj T Pde :=
    hadj hPde_ne_T.symm hdT hdPde
  have hTQ : D.intersectionGraph.Adj T Q :=
    hadj hQneT'.symm hcT hcQ
  have hPab_ne_Q : Pab ≠ Q := by
    intro h
    apply haNotQ
    rw [← h]
    exact haPab
  have hPde_ne_Q : Pde ≠ Q := by
    intro h
    apply hdNotQ
    rw [← h]
    exact hdPde
  have hObs := BeinekeEmbedding.obstructionA
    hTPab.ne hTPde.ne hTQ.ne
    (part_ne_of_mem_mem_nonadj D haPab hePde E.a_ne_e E.not_ae)
    hPab_ne_Q hPde_ne_Q
    hTPab hTPde hTQ hnPabPde hnPabQ hnPdeQ
  exact SimpleGraph.Beineke.not_indContained_of_iso_lineGraph hI .a hObs

/-- Lemma 4.9: under the hypotheses of the paper, `F` has no induced
diamond. -/
theorem diamond_free
    {V : Type u} {W : Type v}
    [Fintype V] [DecidableEq V]
    (F : SimpleGraph V) [DecidableRel F.Adj]
    [DecidableRel F.lineGraph.Adj]
    (R : Set F.edgeSet)
    (hR : ∀ e, e ∈ R → F.IsPendantEdge e)
    (D : ValidDecomposition
      ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
    [Fintype W] [DecidableEq W]
    (F' : SimpleGraph W) [DecidableRel F'.Adj]
    [DecidableRel F'.lineGraph.Adj]
    (hI : D.intersectionGraph ≃g F'.lineGraph)
    (hPendant : ∀ P : D.Part,
      (P : Finset F.edgeSet) ∈ D.edgeParts → F'.IsPendantEdge (hI P)) :
    ¬ SimpleGraph.IsIndContained diamondGraph F := by
  intro hDiamond
  rcases hDiamond with ⟨φ⟩
  let ψ : diamondGraph.lineGraph ↪g F.lineGraph :=
    φ.toCopy.toLineGraphEmbedding
  let a : F.edgeSet := ψ e23
  let b : F.edgeSet := ψ e03
  let c : F.edgeSet := ψ e02
  let d : F.edgeSet := ψ e12
  let e : F.edgeSet := ψ e01
  have ha_coe : (a : Sym2 V) = s(φ v2, φ v3) := by
    rfl
  have hb_coe : (b : Sym2 V) = s(φ v0, φ v3) := by
    rfl
  have hc_coe : (c : Sym2 V) = s(φ v0, φ v2) := by
    rfl
  have hd_coe : (d : Sym2 V) = s(φ v1, φ v2) := by
    rfl
  have he_coe : (e : Sym2 V) = s(φ v0, φ v1) := by
    rfl
  have hv01 : φ v0 ≠ φ v1 := φ.injective.ne (by decide)
  have hv02 : φ v0 ≠ φ v2 := φ.injective.ne (by decide)
  have hv03 : φ v0 ≠ φ v3 := φ.injective.ne (by decide)
  have hv12 : φ v1 ≠ φ v2 := φ.injective.ne (by decide)
  have hv13 : φ v1 ≠ φ v3 := φ.injective.ne (by decide)
  have hv23 : φ v2 ≠ φ v3 := φ.injective.ne (by decide)
  have hnot13 : ¬ F.Adj (φ v1) (φ v3) := by
    intro h
    exact (by decide : ¬ diamondGraph.Adj v1 v3) ((φ.map_adj_iff).1 h)
  have hca : F.lineGraph.Adj c a := by
    exact (ψ.map_adj_iff).2 source_adj_e02_e23
  have hcb : F.lineGraph.Adj c b := by
    exact (ψ.map_adj_iff).2 source_adj_e02_e03
  have hcd : F.lineGraph.Adj c d := by
    exact (ψ.map_adj_iff).2 source_adj_e02_e12
  have hce : F.lineGraph.Adj c e := by
    exact (ψ.map_adj_iff).2 source_adj_e02_e01
  have hne_ae : ¬ F.lineGraph.Adj a e := by
    intro h
    exact source_not_adj_e23_e01 ((ψ.map_adj_iff).1 h)
  have hne_bd : ¬ F.lineGraph.Adj b d := by
    intro h
    exact source_not_adj_e03_e12 ((ψ.map_adj_iff).1 h)
  have hab : F.lineGraph.Adj a b := by
    rw [SimpleGraph.lineGraph_adj_iff_exists]
    exact ⟨ψ.injective.ne (by decide), ⟨φ v3, by simp [ha_coe], by simp [hb_coe]⟩⟩
  have had : F.lineGraph.Adj a d := by
    rw [SimpleGraph.lineGraph_adj_iff_exists]
    exact ⟨ψ.injective.ne (by decide), ⟨φ v2, by simp [ha_coe], by simp [hd_coe]⟩⟩
  have hbe : F.lineGraph.Adj b e := by
    rw [SimpleGraph.lineGraph_adj_iff_exists]
    exact ⟨ψ.injective.ne (by decide), ⟨φ v0, by simp [hb_coe], by simp [he_coe]⟩⟩
  have hde : F.lineGraph.Adj d e := by
    rw [SimpleGraph.lineGraph_adj_iff_exists]
    exact ⟨ψ.injective.ne (by decide), ⟨φ v1, by simp [hd_coe], by simp [he_coe]⟩⟩
  let E0 : DiamondEdges F :=
    { a := a, b := b, c := c, d := d, e := e
      a_ne_b := ψ.injective.ne (by decide)
      a_ne_c := ψ.injective.ne (by decide)
      a_ne_d := ψ.injective.ne (by decide)
      a_ne_e := ψ.injective.ne (by decide)
      b_ne_c := ψ.injective.ne (by decide)
      b_ne_d := ψ.injective.ne (by decide)
      b_ne_e := ψ.injective.ne (by decide)
      c_ne_d := ψ.injective.ne (by decide)
      c_ne_e := ψ.injective.ne (by decide)
      d_ne_e := ψ.injective.ne (by decide)
      ca := hca, cb := hcb, cd := hcd, ce := hce
      ab := hab, ad := had, be := hbe, de := hde
      not_ae := hne_ae, not_bd := hne_bd }
  have hc_not_pendant : ¬ F.IsPendantEdge c := by
    intro hc
    exact hne_ae (neighbors_adj_of_isPendantEdge hc hca hce
      (ψ.injective.ne (by decide)))
  have hc_not_root : c ∉ R := by
    intro hcR
    exact hc_not_pendant (hR c hcR)
  have hc_parts : D.decomposition.partDegree c = 3 :=
    D.nonRoot_partDegree hc_not_root
  let Pa : D.Part := D.closure hca
  let Pb : D.Part := D.closure hcb
  let Pd : D.Part := D.closure hcd
  let Pe : D.Part := D.closure hce
  have hPa_mem : (Pa : Finset F.edgeSet) ∈ D.partsContaining c :=
    D.decomposition.mem_partsContaining.mpr
      ⟨Pa.property, D.decomposition.left_mem_closure hca⟩
  have hPb_mem : (Pb : Finset F.edgeSet) ∈ D.partsContaining c :=
    D.decomposition.mem_partsContaining.mpr
      ⟨Pb.property, D.decomposition.left_mem_closure hcb⟩
  have hPd_mem : (Pd : Finset F.edgeSet) ∈ D.partsContaining c :=
    D.decomposition.mem_partsContaining.mpr
      ⟨Pd.property, D.decomposition.left_mem_closure hcd⟩
  have hPe_mem : (Pe : Finset F.edgeSet) ∈ D.partsContaining c :=
    D.decomposition.mem_partsContaining.mpr
      ⟨Pe.property, D.decomposition.left_mem_closure hce⟩
  have hPa_ne_Pe : (Pa : Finset F.edgeSet) ≠ (Pe : Finset F.edgeSet) := by
    intro h
    apply hne_ae
    apply D.decomposition.adj_of_mem_part Pa.property
      (D.decomposition.right_mem_closure hca)
    · rw [h]
      exact D.decomposition.right_mem_closure hce
    · exact ψ.injective.ne (by decide)
  have hPb_ne_Pd : (Pb : Finset F.edgeSet) ≠ (Pd : Finset F.edgeSet) := by
    intro h
    apply hne_bd
    apply D.decomposition.adj_of_mem_part Pb.property
      (D.decomposition.right_mem_closure hcb)
    · rw [h]
      exact D.decomposition.right_mem_closure hcd
    · exact ψ.injective.ne (by decide)
  have hpair :
      (Pa : Finset F.edgeSet) = Pb ∨ (Pa : Finset F.edgeSet) = Pd ∨
      (Pb : Finset F.edgeSet) = Pe ∨ (Pd : Finset F.edgeSet) = Pe := by
    have h := eq_pair_of_four_mem_card_eq_three
      hPa_mem hPb_mem hPd_mem hPe_mem hc_parts
    rcases h with h | h | h | h | h | h
    · exact Or.inl h
    · exact Or.inr (Or.inl h)
    · exact False.elim (hPa_ne_Pe h)
    · exact False.elim (hPb_ne_Pd h)
    · exact Or.inr (Or.inr (Or.inl h))
    · exact Or.inr (Or.inr (Or.inr h))
  rcases hpair with hAB | hAD | hBE | hDE
  · by_cases hDE' : (Pd : Finset F.edgeSet) = Pe
    · refine contradiction_abc_cde F D.decomposition E0
        ha_coe hb_coe hc_coe hd_coe he_coe hv02
        (fun h ↦ hnot13 h.symm) ?_ ?_ (F' := F') hI ?_
      · simpa [E0] using (Subtype.ext hAB : Pa = Pb)
      · simpa [E0] using (Subtype.ext hDE' : Pd = Pe)
      · intro P hP
        exact hPendant P hP
    · let E : DiamondEdges F :=
        { a := a, b := b, c := c, d := d, e := e
          a_ne_b := ψ.injective.ne (by decide)
          a_ne_c := ψ.injective.ne (by decide)
          a_ne_d := ψ.injective.ne (by decide)
          a_ne_e := ψ.injective.ne (by decide)
          b_ne_c := ψ.injective.ne (by decide)
          b_ne_d := ψ.injective.ne (by decide)
          b_ne_e := ψ.injective.ne (by decide)
          c_ne_d := ψ.injective.ne (by decide)
          c_ne_e := ψ.injective.ne (by decide)
          d_ne_e := ψ.injective.ne (by decide)
          ca := hca, cb := hcb, cd := hcd, ce := hce
          ab := hab, ad := had, be := hbe, de := hde
          not_ae := hne_ae, not_bd := hne_bd }
      have hw1a : φ v1 ∉ (a : Sym2 V) := by
        rw [ha_coe, Sym2.mem_iff]
        exact fun h ↦ h.elim hv12 hv13
      have hw1b : φ v1 ∉ (b : Sym2 V) := by
        rw [hb_coe, Sym2.mem_iff]
        exact fun h ↦ h.elim hv01.symm hv13
      have hw1c : φ v1 ∉ (c : Sym2 V) := by
        rw [hc_coe, Sym2.mem_iff]
        exact fun h ↦ h.elim hv01.symm hv12
      refine contradiction_exact_abc_not_cde F D.decomposition E
        ha_coe hb_coe hc_coe hd_coe he_coe hv02 (fun h ↦ hnot13 h.symm)
        (by simpa [E] using hw1a) (by simpa [E] using hw1b)
        (by simpa [E] using hw1c) ?_ ?_ (F' := F') hI
      · simpa [E] using (Subtype.ext hAB : Pa = Pb)
      · simpa [E] using (show Pd ≠ Pe from fun h ↦ hDE' (congrArg Subtype.val h))
  · by_cases hBE' : (Pb : Finset F.edgeSet) = Pe
    · refine contradiction_acd_bce F D.decomposition E0
        ha_coe hb_coe hc_coe hd_coe he_coe
        hv01 hv02 hv03 hv12 hv13 hv23 hnot13 ?_ ?_ ?_ (F' := F') hI
      · simpa [E0] using hc_parts
      · simpa [E0] using (Subtype.ext hAD : Pa = Pd)
      · simpa [E0] using (Subtype.ext hBE' : Pb = Pe)
    · have hw0a : φ v0 ∉ (a : Sym2 V) := by
        rw [ha_coe, Sym2.mem_iff]
        exact fun h ↦ h.elim hv02 hv03
      have hw0d : φ v0 ∉ (d : Sym2 V) := by
        rw [hd_coe, Sym2.mem_iff]
        exact fun h ↦ h.elim hv01 hv02
      refine contradiction_exact_acd_not_bce F D.decomposition E0
        ha_coe hb_coe hc_coe hd_coe he_coe hv03 hv13 hnot13
        (by simpa [E0] using hw0a) (by simpa [E0] using hw0d) ?_ ?_
        (F' := F') hI
      · simpa [E0] using (Subtype.ext hAD : Pa = Pd)
      · simpa [E0] using (show Pb ≠ Pe from fun h ↦ hBE' (congrArg Subtype.val h))
  · by_cases hAD' : (Pa : Finset F.edgeSet) = Pd
    · refine contradiction_acd_bce F D.decomposition E0
        ha_coe hb_coe hc_coe hd_coe he_coe
        hv01 hv02 hv03 hv12 hv13 hv23 hnot13 ?_ ?_ ?_ (F' := F') hI
      · simpa [E0] using hc_parts
      · simpa [E0] using (Subtype.ext hAD' : Pa = Pd)
      · simpa [E0] using (Subtype.ext hBE : Pb = Pe)
    · let E' : DiamondEdges F :=
        { a := b, b := a, c := c, d := e, e := d
          a_ne_b := ψ.injective.ne (by decide)
          a_ne_c := ψ.injective.ne (by decide)
          a_ne_d := ψ.injective.ne (by decide)
          a_ne_e := ψ.injective.ne (by decide)
          b_ne_c := ψ.injective.ne (by decide)
          b_ne_d := ψ.injective.ne (by decide)
          b_ne_e := ψ.injective.ne (by decide)
          c_ne_d := ψ.injective.ne (by decide)
          c_ne_e := ψ.injective.ne (by decide)
          d_ne_e := ψ.injective.ne (by decide)
          ca := hcb, cb := hca, cd := hce, ce := hcd
          ab := hab.symm, ad := hbe, be := had, de := hde.symm
          not_ae := hne_bd, not_bd := hne_ae }
      have hw0a : φ v2 ∉ (b : Sym2 V) := by
        rw [hb_coe, Sym2.mem_iff]
        exact fun h ↦ h.elim hv02.symm hv23
      have hw0d : φ v2 ∉ (e : Sym2 V) := by
        rw [he_coe, Sym2.mem_iff]
        exact fun h ↦ h.elim hv02.symm hv12.symm
      refine contradiction_exact_acd_not_bce F D.decomposition E'
        (by simpa [Sym2.eq_swap] using hb_coe)
        (by simpa [Sym2.eq_swap] using ha_coe)
        (by simpa [Sym2.eq_swap] using hc_coe)
        (by simpa [Sym2.eq_swap] using he_coe)
        (by simpa [Sym2.eq_swap] using hd_coe)
        hv23 hv13 hnot13 (by simpa [E'] using hw0a)
        (by simpa [E'] using hw0d) ?_ ?_ (F' := F') hI
      · simpa [E'] using (Subtype.ext hBE : Pb = Pe)
      · simpa [E'] using (show Pa ≠ Pd from fun h ↦ hAD' (congrArg Subtype.val h))
  · by_cases hAB' : (Pa : Finset F.edgeSet) = Pb
    · refine contradiction_abc_cde F D.decomposition E0
        ha_coe hb_coe hc_coe hd_coe he_coe hv02
        (fun h ↦ hnot13 h.symm) ?_ ?_ (F' := F') hI ?_
      · simpa [E0] using (Subtype.ext hAB' : Pa = Pb)
      · simpa [E0] using (Subtype.ext hDE : Pd = Pe)
      · intro P hP
        exact hPendant P hP
    · let E' : DiamondEdges F :=
        { a := d, b := e, c := c, d := a, e := b
          a_ne_b := ψ.injective.ne (by decide)
          a_ne_c := ψ.injective.ne (by decide)
          a_ne_d := ψ.injective.ne (by decide)
          a_ne_e := ψ.injective.ne (by decide)
          b_ne_c := ψ.injective.ne (by decide)
          b_ne_d := ψ.injective.ne (by decide)
          b_ne_e := ψ.injective.ne (by decide)
          c_ne_d := ψ.injective.ne (by decide)
          c_ne_e := ψ.injective.ne (by decide)
          d_ne_e := ψ.injective.ne (by decide)
          ca := hcd, cb := hce, cd := hca, ce := hcb
          ab := hde, ad := had.symm, be := hbe.symm, de := hab
          not_ae := by intro h; exact hne_bd h.symm
          not_bd := by intro h; exact hne_ae h.symm }
      have hw1a : φ v3 ∉ (d : Sym2 V) := by
        rw [hd_coe, Sym2.mem_iff]
        exact fun h ↦ h.elim hv13.symm hv23.symm
      have hw1b : φ v3 ∉ (e : Sym2 V) := by
        rw [he_coe, Sym2.mem_iff]
        exact fun h ↦ h.elim hv03.symm hv13.symm
      have hw1c : φ v3 ∉ (c : Sym2 V) := by
        rw [hc_coe, Sym2.mem_iff]
        exact fun h ↦ h.elim hv03.symm hv23.symm
      refine contradiction_exact_abc_not_cde F D.decomposition E'
        (by simpa [Sym2.eq_swap] using hd_coe)
        he_coe hc_coe (by simpa [Sym2.eq_swap] using ha_coe) hb_coe
        hv02 hnot13
        (by simpa [E'] using hw1a) (by simpa [E'] using hw1b)
        (by simpa [E'] using hw1c) ?_ ?_ (F' := F') hI
      · simpa [E'] using (Subtype.ext hDE : Pd = Pe)
      · simpa [E'] using (show Pa ≠ Pb from fun h ↦ hAB' (congrArg Subtype.val h))

end Lemma4_9

end SubcubicSpectralGap


==> anc/lean/SubcubicSpectralGap/Theorem2_14/LineGraphConnectivity.lean <==
import Mathlib.Combinatorics.SimpleGraph.LineGraph
import Mathlib.Combinatorics.SimpleGraph.Connectivity.Connected

/-! # Connectedness of a nonempty line graph -/

namespace SimpleGraph

universe u

variable {V : Type u} {F : SimpleGraph V}

theorem lineGraph_reachable_of_common_endpoint {e f : F.edgeSet} {v : V}
    (he : v ∈ (e : Sym2 V)) (hf : v ∈ (f : Sym2 V)) : F.lineGraph.Reachable e f := by
  by_cases h : e = f
  · subst f
    exact .rfl
  · exact (lineGraph_adj_iff_exists.mpr ⟨h, v, he, hf⟩).reachable

theorem Walk.lineGraph_reachable {u v : V} (p : F.Walk u v)
    {e f : F.edgeSet} (he : u ∈ (e : Sym2 V)) (hf : v ∈ (f : Sym2 V)) :
    F.lineGraph.Reachable e f := by
  induction p generalizing e with
  | nil => exact lineGraph_reachable_of_common_endpoint he hf
  | @cons u v w huv p ih =>
    let q : F.edgeSet := ⟨s(u, v), F.mem_edgeSet.mpr huv⟩
    have heq : F.lineGraph.Reachable e q :=
      lineGraph_reachable_of_common_endpoint he (by simp [q])
    exact heq.trans (ih (e := q) (by simp [q]) hf)

theorem Preconnected.lineGraph (h : F.Preconnected) : F.lineGraph.Preconnected := by
  have exists_mem (z : Sym2 V) : ∃ u, u ∈ z := by
    induction z using Sym2.ind with
    | h u v => exact ⟨u, by simp⟩
  intro e f
  obtain ⟨u, hu⟩ := exists_mem e
  obtain ⟨v, hv⟩ := exists_mem f
  obtain ⟨p⟩ := h u v
  exact p.lineGraph_reachable hu hv

theorem Connected.lineGraph_of_nonempty (h : F.Connected) [Nonempty F.edgeSet] :
    F.lineGraph.Connected := ⟨h.preconnected.lineGraph⟩

end SimpleGraph


==> anc/lean/SubcubicSpectralGap/Theorem2_14/Main.lean <==
import SubcubicSpectralGap.Theorem2_14.Lemma4_2
import SubcubicSpectralGap.Theorem2_14.Lemma4_3
import SubcubicSpectralGap.Theorem2_14.Proposition4_4
import SubcubicSpectralGap.Theorem2_14.Lemma4_5
import SubcubicSpectralGap.Theorem2_14.Theorem4_6
import SubcubicSpectralGap.Theorem2_14.Theorem4_7
import SubcubicSpectralGap.Theorem2_14.Lemma4_8
import SubcubicSpectralGap.Theorem2_14.Lemma4_9
import SubcubicSpectralGap.Theorem2_14.Lemma4_10
import SubcubicSpectralGap.Theorem2_14.CliqueCases

/-!
# Theorem 2.14: bipartite graphs of girth at least six

This file states and proves `SubcubicSpectralGap.theorem_2_14`. A finite,
connected, subcubic bipartite graph of minimum degree two and girth at least
six is one of four explicit graphs if it avoids rooted patterns (f) and (g)
and every rooted distance-two component with a root has a connected
generalized line-graph representation taking roots to pendant edges.

`CliqueCases.lean` assembles the three clique cases. The root README states
the theorem in mathematical language, and `Common/README.md` specifies the
patterns and all four graph models without requiring a drawing.
-/

namespace SubcubicSpectralGap

universe u

/-- Theorem 2.14. A connected finite subcubic bipartite graph of minimum
degree two and girth at least six, avoiding rooted patterns (f) and (g), is
isomorphic to `figureG6a`, `figureG6b`, `figureG6c`, or `figureG6d`, provided
every rooted distance-two component containing a root is the generalized
line graph of a finite connected graph with petals, with roots representing
pendant edges. -/
theorem theorem_2_14
    {V : Type u} [Fintype V] [DecidableEq V]
    (H : SimpleGraph V) [DecidableRel H.Adj]
    (hconn : H.Connected) (hsub : H.IsSubcubic) (hbip : H.IsBipartite)
    (hmin : H.HasMinimumDegree 2) (hgirth : 6 ≤ H.girth)
    (hf : ¬ ContainsFigure5Obstruction .f H.rootedDistanceTwoMultigraph)
    (hg : ¬ ContainsFigure5Obstruction .g H.rootedDistanceTwoMultigraph)
    (hrepr : Theorem2_14.HasComponentRepresentations H) : Theorem2_14.IsClassified H := by
  have hminOne : H.MinDegreeAtLeast 1 := fun x => (by omega : 1 ≤ 2).trans (hmin.1 x)
  obtain ⟨C⟩ := Theorem2_14.exists_simpleClassificationData H hconn hsub hbip hmin hgirth hf hg
    (hrepr.hasSideRepresentations hconn hminOne)
  exact C.classified

end SubcubicSpectralGap


==> anc/lean/SubcubicSpectralGap/Theorem2_14/Proposition4_4.lean <==
import SubcubicSpectralGap.Theorem2_14.Decomposition
import Mathlib.Combinatorics.SimpleGraph.Matching

/-!
# Proposition 4.4

The counting lemma for a complete graph with a matching removed.
-/

namespace SubcubicSpectralGap

universe u

namespace TriangleEdgeDecomposition

variable {V : Type u} [Fintype V] [DecidableEq V]
  {G : SimpleGraph V} [DecidableRel G.Adj]

/-- The adjacency represented by an element of the edge finset. -/
theorem adj_out_of_mem_edgeFinset (e : G.edgeFinset) :
    G.Adj e.1.out.1 e.1.out.2 := by
  have he : (e.1 : Sym2 V) ∈ G.edgeSet := G.mem_edgeFinset.mp e.2
  have hout : s(e.1.out.1, e.1.out.2) ∈ G.edgeSet := by
    have heq : s(e.1.out.1, e.1.out.2) = e.1 := Quot.out_eq e.1
    rw [heq]
    exact he
  exact G.mem_edgeSet.mp hout

/-- Assign an edge to the unique decomposition part containing it. -/
noncomputable def edgePartOf (D : TriangleEdgeDecomposition G)
    (e : G.edgeFinset) : D.Part :=
  D.closure (adj_out_of_mem_edgeFinset e)

@[simp]
theorem edgePartOf_fst_mem (D : TriangleEdgeDecomposition G)
    (e : G.edgeFinset) : e.1.out.1 ∈ (D.edgePartOf e : Finset V) :=
  D.left_mem_closure (adj_out_of_mem_edgeFinset e)

@[simp]
theorem edgePartOf_snd_mem (D : TriangleEdgeDecomposition G)
    (e : G.edgeFinset) : e.1.out.2 ∈ (D.edgePartOf e : Finset V) :=
  D.right_mem_closure (adj_out_of_mem_edgeFinset e)

/-- An edge is assigned to `P` exactly when both of its endpoints lie in
`P`. -/
theorem edgePartOf_eq_iff_subset (D : TriangleEdgeDecomposition G)
    (e : G.edgeFinset) (P : D.Part) :
    D.edgePartOf e = P ↔ e.1.toFinset ⊆ (P : Finset V) := by
  constructor
  · intro heq x hx
    have hx' : x ∈ e.1 := Sym2.mem_toFinset.mp hx
    have hout : s(e.1.out.1, e.1.out.2) = e.1 := Quot.out_eq e.1
    rw [← hout, Sym2.mem_iff] at hx'
    rcases hx' with rfl | rfl
    · rw [← heq]
      exact D.edgePartOf_fst_mem e
    · rw [← heq]
      exact D.edgePartOf_snd_mem e
  · intro hsubset
    have hfst : e.1.out.1 ∈ (P : Finset V) :=
      hsubset (Sym2.mem_toFinset.mpr (Sym2.out_fst_mem e.1))
    have hsnd : e.1.out.2 ∈ (P : Finset V) :=
      hsubset (Sym2.mem_toFinset.mpr (Sym2.out_snd_mem e.1))
    apply Subtype.ext
    exact (D.eq_closure_of_mem (adj_out_of_mem_edgeFinset e)
      P.property hfst hsnd).symm

/-- Every decomposition part induces a complete graph. -/
theorem induce_part_eq_top (D : TriangleEdgeDecomposition G) (P : D.Part) :
    G.induce (P : Set V) = ⊤ := by
  rw [SimpleGraph.induce_eq_top]
  intro u hu v hv huv
  exact D.adj_of_mem_part P.property hu hv huv

/-- A part on `k` vertices receives exactly `k choose 2` graph edges. -/
theorem card_edgePartOf_fiber (D : TriangleEdgeDecomposition G) (P : D.Part) :
    (G.edgeFinset.attach.filter fun e => D.edgePartOf e = P).card =
      Nat.choose ((P : Finset V).card) 2 := by
  rw [show G.edgeFinset.attach.filter (fun e => D.edgePartOf e = P) =
      G.edgeFinset.attach.filter
        (fun e => e.1.toFinset ⊆ (P : Finset V)) by
    apply Finset.filter_congr
    intro e he
    exact D.edgePartOf_eq_iff_subset e P]
  have hattach := Finset.filter_attach
    (p := fun e : Sym2 V => e.toFinset ⊆ (P : Finset V)) G.edgeFinset
  have hcard := congrArg Finset.card hattach
  simp only [Finset.card_map, Finset.card_attach] at hcard
  rw [hcard]
  rw [G.card_filter_edgeFinset_toFinset_subset]
  have hedgeFinset : (G.induce (P : Set V)).edgeFinset =
      (⊤ : SimpleGraph P).edgeFinset := by
    ext e
    simp only [SimpleGraph.mem_edgeFinset]
    rw [show (G.induce (P : Set V)).edgeSet =
        (⊤ : SimpleGraph P).edgeSet by
      exact congrArg SimpleGraph.edgeSet (D.induce_part_eq_top P)]
  rw [hedgeFinset]
  simpa using
    (SimpleGraph.card_edgeFinset_top_eq_card_choose_two (V := P))

/-- Double-counting edges by the unique decomposition part containing them. -/
theorem card_edgeFinset_eq_sum_choose (D : TriangleEdgeDecomposition G) :
    G.edgeFinset.card =
      ∑ P ∈ D.parts, Nat.choose P.card 2 := by
  rw [← Finset.card_attach]
  rw [Finset.card_eq_sum_card_fiberwise
    (f := D.edgePartOf) (s := G.edgeFinset.attach)
    (t := D.parts.attach) (by simp)]
  calc
    ∑ P ∈ D.parts.attach,
        (G.edgeFinset.attach.filter fun e => D.edgePartOf e = P).card =
        ∑ P ∈ D.parts.attach, Nat.choose ((P : Finset V).card) 2 := by
      apply Finset.sum_congr rfl
      intro P hP
      exact D.card_edgePartOf_fiber P
    _ = ∑ P ∈ D.parts, Nat.choose P.card 2 := by
      exact Finset.sum_attach D.parts (fun P => Nat.choose P.card 2)

/-- The sum of the part sizes is `2` per edge part and `3` per triangle
part. -/
theorem sum_card_parts (D : TriangleEdgeDecomposition G) :
    (∑ P ∈ D.parts, P.card) =
      2 * D.edgeParts.card + 3 * D.triangleParts.card := by
  rw [← D.edgeParts_union_triangleParts]
  rw [Finset.sum_union D.edgeParts_disjoint_triangleParts]
  congr 1
  · calc
      ∑ P ∈ D.edgeParts, P.card = ∑ _P ∈ D.edgeParts, 2 := by
        apply Finset.sum_congr rfl
        intro P hP
        exact ((D.mem_edgeParts).1 hP).2
      _ = 2 * D.edgeParts.card := by simp [Nat.mul_comm]
  · calc
      ∑ P ∈ D.triangleParts, P.card = ∑ _P ∈ D.triangleParts, 3 := by
        apply Finset.sum_congr rfl
        intro P hP
        exact ((D.mem_triangleParts).1 hP).2
      _ = 3 * D.triangleParts.card := by simp [Nat.mul_comm]

/-- The sum of the edge counts inside parts is `1` per edge part and `3`
per triangle part. -/
theorem sum_choose_parts (D : TriangleEdgeDecomposition G) :
    (∑ P ∈ D.parts, Nat.choose P.card 2) =
      D.edgeParts.card + 3 * D.triangleParts.card := by
  rw [← D.edgeParts_union_triangleParts]
  rw [Finset.sum_union D.edgeParts_disjoint_triangleParts]
  congr 1
  · calc
      ∑ P ∈ D.edgeParts, Nat.choose P.card 2 =
          ∑ _P ∈ D.edgeParts, 1 := by
        apply Finset.sum_congr rfl
        intro P hP
        rw [((D.mem_edgeParts).1 hP).2]
        decide
      _ = D.edgeParts.card := by simp
  · calc
      ∑ P ∈ D.triangleParts, Nat.choose P.card 2 =
          ∑ _P ∈ D.triangleParts, 3 := by
        apply Finset.sum_congr rfl
        intro P hP
        rw [((D.mem_triangleParts).1 hP).2]
        decide
      _ = 3 * D.triangleParts.card := by simp [Nat.mul_comm]

end TriangleEdgeDecomposition

/-- Proposition 4.4. If `G₀` is `Kₙ` with a nonempty matching removed,
`n` is `6` or `7`, and every vertex belongs to exactly three parts of a
triangle-edge decomposition, then the matching has size three. -/
theorem proposition4_4 {V : Type u} [Fintype V] [DecidableEq V]
    {G₀ : SimpleGraph V} [DecidableRel G₀.Adj]
    (M : (⊤ : SimpleGraph V).Subgraph) (hM : M.IsMatching)
    (hG₀ : G₀ = (⊤ : SimpleGraph V).deleteEdges M.edgeSet)
    (D : TriangleEdgeDecomposition G₀)
    (hn : Fintype.card V = 6 ∨ Fintype.card V = 7)
    (hm : 0 < M.edgeSet.ncard)
    (hpartDegree : ∀ v : V, D.partDegree v = 3) :
    M.edgeSet.ncard = 3 := by
  classical
  have hdegreeSum : (∑ v : V, D.partDegree v) = 3 * Fintype.card V := by
    calc
      ∑ v : V, D.partDegree v = ∑ _v : V, 3 := by
        apply Finset.sum_congr rfl
        intro v hv
        exact hpartDegree v
      _ = 3 * Fintype.card V := by simp [Nat.mul_comm]
  have hincidence := D.sum_partDegree_eq_sum_card
  rw [D.sum_card_parts] at hincidence

  have hedgeCount := D.card_edgeFinset_eq_sum_choose
  rw [D.sum_choose_parts] at hedgeCount

  have hremoved : M.edgeSet ⊆ (⊤ : SimpleGraph V).edgeSet := M.edgeSet_subset
  have hdelete := Set.ncard_sdiff_add_ncard_of_subset hremoved
  have hG₀EdgeSet : G₀.edgeSet = (⊤ : SimpleGraph V).edgeSet \ M.edgeSet := by
    rw [hG₀, SimpleGraph.edgeSet_deleteEdges]
  rw [← hG₀EdgeSet] at hdelete
  have hG₀Card : G₀.edgeSet.ncard = G₀.edgeFinset.card := by
    calc
      G₀.edgeSet.ncard = Fintype.card G₀.edgeSet :=
        (Set.fintypeCard_eq_ncard G₀.edgeSet).symm
      _ = G₀.edgeFinset.card := G₀.card_edgeSet
  have hcompleteCard : (⊤ : SimpleGraph V).edgeSet.ncard =
      Nat.choose (Fintype.card V) 2 := by
    calc
      (⊤ : SimpleGraph V).edgeSet.ncard =
          Fintype.card (⊤ : SimpleGraph V).edgeSet :=
        (Set.fintypeCard_eq_ncard (⊤ : SimpleGraph V).edgeSet).symm
      _ = (⊤ : SimpleGraph V).edgeFinset.card :=
        (⊤ : SimpleGraph V).card_edgeSet
      _ = Nat.choose (Fintype.card V) 2 :=
        SimpleGraph.card_edgeFinset_top_eq_card_choose_two
  rw [hG₀Card, hcompleteCard] at hdelete

  have hmatchingDegree :=
    (SimpleGraph.Subgraph.isMatching_iff_forall_degree).mp hM
  have hvertsEdges : M.verts.toFinset.card =
      2 * M.spanningCoe.edgeFinset.card := by
    rw [← M.spanningCoe.sum_degrees_eq_twice_card_edges]
    calc
      M.verts.toFinset.card = ∑ v : V, if v ∈ M.verts then 1 else 0 := by
        simp
      _ = ∑ v : V, M.spanningCoe.degree v := by
        apply Finset.sum_congr rfl
        intro v hv
        by_cases hvM : v ∈ M.verts
        · simp [hvM, M.degree_spanningCoe, hmatchingDegree v hvM]
        · simp [hvM, M.degree_spanningCoe,
            SimpleGraph.Subgraph.degree_of_notMem_verts hvM]
  have hmatchingCard : M.spanningCoe.edgeFinset.card = M.edgeSet.ncard := by
    calc
      M.spanningCoe.edgeFinset.card =
          Fintype.card M.spanningCoe.edgeSet :=
        M.spanningCoe.edgeFinset_card
      _ = M.spanningCoe.edgeSet.ncard :=
        Set.fintypeCard_eq_ncard M.spanningCoe.edgeSet
      _ = M.edgeSet.ncard := by
        rw [SimpleGraph.Subgraph.edgeSet_spanningCoe]
  have hmatchingBound : 2 * M.edgeSet.ncard ≤ Fintype.card V := by
    have hvertsBound := M.verts.toFinset.card_le_univ
    rw [hvertsEdges, hmatchingCard] at hvertsBound
    exact hvertsBound

  rcases hn with hn | hn
  · have hnchoose : Nat.choose (Fintype.card V) 2 = 15 := by
      rw [hn]
      decide
    rw [hnchoose] at hdelete
    omega
  · have hnchoose : Nat.choose (Fintype.card V) 2 = 21 := by
      rw [hn]
      decide
    rw [hnchoose] at hdelete
    omega

end SubcubicSpectralGap


==> anc/lean/SubcubicSpectralGap/Theorem2_14/README.md <==
# Theorem 2.14 — bipartite graphs of girth at least six

Public import: `SubcubicSpectralGap.Theorem2_14`.
Final declaration: `SubcubicSpectralGap.theorem_2_14` in [Main.lean](Main.lean).

## Statement

Let `H` be a finite, connected, subcubic bipartite graph of minimum degree
exactly two and girth at least six. Suppose its rooted distance-two graph
contains neither induced rooted pattern (f) nor induced rooted pattern (g).
The roots are precisely the vertices of degree two in `H`.

For every connected component `C` of the distance-two graph containing a
root, assume there is a finite connected graph with petals `F` and an
isomorphism `C ≅ L(F)` taking every root to a pendant edge of `F`. Here
`L(F)` is the generalized line graph: individual edges of `F` are adjacent
when they share exactly one endpoint. Roots need not represent every
pendant edge, and components without roots need no representation.

Then `H` is isomorphic to one of `figureG6a`, `figureG6b`, `figureG6c`, or
`figureG6d`, of orders 6, 8, 14, and 18. Their edge and incidence data, and
patterns (f) and (g), are in the [graph catalog](../Common/README.md).
The [basic definitions](../../README.md#basic-definitions) explain graphs
with petals and rooted distance-two graphs.

Paper cross-reference: Theorem 2.14 (`thm:bipartite-girth-6`), proved in Section 4.

## Proof map

| Paper item / module | Role |
| --- | --- |
| [Decomposition.lean](Decomposition.lean) | Rooted graphs, triangle/edge decompositions, validity, incidence and intersection graphs. |
| [Bipartition.lean](Bipartition.lean) | Finite bipartitions and distance-two graphs on each side. |
| [Lemma4_2.lean](Lemma4_2.lean) | Valid decomposition from a bipartite graph. |
| [Lemma4_3.lean](Lemma4_3.lean) | No-petal result; imports `Lemma4_3/Main.lean`, with helpers in `Setup.lean` and `Degree8.lean`. |
| [Proposition4_4.lean](Proposition4_4.lean) | Counting constraint used in the no-petal argument. |
| [Lemma4_5.lean](Lemma4_5.lean) | Existence of edge parts. |
| [Theorem4_6.lean](Theorem4_6.lean) | Whitney's line-graph reconstruction theorem. |
| [Theorem4_7.lean](Theorem4_7.lean) | Forward direction of Beineke for the five selected obstructions (a), (b), (c), (e), (h); not the full nine-obstruction characterization. |
| [Theorem4_7/](Theorem4_7/) | Generated obstruction graphs, reusable `SimpleGraph.Beineke` proofs, and paper-name aliases. |
| [Lemma4_8.lean](Lemma4_8.lean) | Chordality. |
| [Lemma4_9.lean](Lemma4_9.lean) | Diamond-free conclusion. |
| [Lemma4_10.lean](Lemma4_10.lean) | Clique number at least four; identifies the incidence graph with `figureG6d`. |
| [Lemma4_11.lean](Lemma4_11.lean), [Lemma4_11/](Lemma4_11/) | Full clique-number-three case, assuming both represented graphs are diamond-free. `Models` contains the finite graph, `Setup` the triangle geometry, and `Main` assembles all cases. |
| [Lemma4_12.lean](Lemma4_12.lean), [Lemma4_12/](Lemma4_12/) | Full tree-case classification, with a stronger forest variant; `Main` states both results and `Models` defines the finite graphs. |
| [Transport.lean](Transport.lean), [DualDecomposition.lean](DualDecomposition.lean) | Transport valid decompositions and exchange the incidence graph's sides. |
| [ComponentBridge.lean](ComponentBridge.lean), [Components.lean](Components.lean) | Actual connected components and transfer of the ambient rooted obstructions. |
| [SimpleRepresentation.lean](SimpleRepresentation.lean), [RepresentationReduction.lean](RepresentationReduction.lean) | Convert petal-free representations to ordinary simple graphs and propagate nonempty roots. |
| [SymmetricRepresentation.lean](SymmetricRepresentation.lean) | Derive chordality and diamond-freeness on both represented graphs. |
| [Setup.lean](Setup.lean) | Derive all the data for the clique split from the theorem's hypotheses. |
| [ChordalTree.lean](ChordalTree.lean) | Connected chordal graphs with clique number at most two are trees. |
| [LineGraphConnectivity.lean](LineGraphConnectivity.lean) | The line graph of a connected graph with an edge is connected. |
| [CliqueCases.lean](CliqueCases.lean) | Symmetric clique split giving the four possible graphs. |
| [Main.lean](Main.lean) | Final statement and proof of Theorem 2.14 from the component reduction and clique split. |

The formal proof of Lemma 4.12 uses a star argument in place of the paper's
maximum-degree cases. Its [proof outline](Lemma4_12/ProofSketch.md) explains
this difference and maps each step to its Lean module.

## Verification

The final theorem uses actual connected components, preserves both root
sets through the representation reduction, and derives diamond-freeness on
both sides. No missing case is an extra assumption. The public theorem and
all supporting proofs contain no proof placeholders or custom axioms.
Run `lake build SubcubicSpectralGap.Theorem2_14`. The root-level
[verification instructions](../../README.md#checking-the-formalization) also
cover the axiom checks.


==> anc/lean/SubcubicSpectralGap/Theorem2_14/RepresentationReduction.lean <==
import SubcubicSpectralGap.Theorem2_14.ComponentBridge
import SubcubicSpectralGap.Theorem2_14.SimpleRepresentation
import SubcubicSpectralGap.Theorem2_14.Lemma4_3

/-!
# The representation reduction in Theorem 2.14

Transport a valid decomposition into a petal representation, use the ambient
Figure 5 exclusions to eliminate petals, and obtain an ordinary line graph.
The existence of an edge part then supplies a nonempty root set on the other
bipartition side, allowing the same argument there.
-/

namespace SubcubicSpectralGap

universe u v

namespace RootedGraph.Iso

variable {V : Type u} {W : Type v} {G : RootedGraph V} {H : RootedGraph W}

theorem roots_nonempty (e : G.Iso H) (h : G.roots.Nonempty) : H.roots.Nonempty := by
  obtain ⟨x, hx⟩ := h
  exact ⟨e.toGraphIso x, (e.map_roots x).mp hx⟩

theorem roots_nonempty_iff (e : G.Iso H) : G.roots.Nonempty ↔ H.roots.Nonempty :=
  ⟨e.roots_nonempty, e.symm.roots_nonempty⟩

end RootedGraph.Iso

namespace ValidDecomposition

variable {V : Type u} [DecidableEq V] {G : RootedGraph V} (D : ValidDecomposition G)

theorem rootedIntersection_roots_nonempty_iff :
    D.rootedIntersectionGraph.roots.Nonempty ↔ D.edgeParts.Nonempty := by
  constructor
  · rintro ⟨P, hP⟩
    exact ⟨P, D.mem_rootedIntersectionGraph_roots_iff.mp hP⟩
  · rintro ⟨P, hP⟩
    let Q : D.Part := ⟨P, (D.decomposition.mem_edgeParts.mp hP).1⟩
    exact ⟨Q, D.mem_rootedIntersectionGraph_roots_iff.mpr hP⟩

/-- Eliminate petals after transporting a decomposition to the representation. -/
theorem noPetals_of_rootedIso
    {W : Type v} [Fintype W] [DecidableEq W]
    (hconn : G.graph.Connected) (hroots : G.roots.Nonempty)
    (F : GraphWithPetals W) (R : Set (Multigraph.Edge F.graph))
    (hR : ∀ e ∈ R, e.IsPendant)
    (e : G.Iso (F.rootedLineGraph R))
    (hf : ¬ D.rootedIntersectionGraph.ContainsFigure5Induced .f)
    (hg : ¬ D.rootedIntersectionGraph.ContainsFigure5Induced .g) :
    F.HasNoPetals := by
  apply Lemma4_3.lemma4_3 F R hR (e.roots_nonempty hroots) (D.transport e)
    (e.toGraphIso.connected_iff.mp hconn)
  · exact fun h => hf ((D.transportRootedIntersectionIso e).symm.containsFigure5Induced .f h)
  · exact fun h => hg ((D.transportRootedIntersectionIso e).symm.containsFigure5Induced .g h)

end ValidDecomposition

namespace FiniteBipartition

variable {V : Type u} [Fintype V] [DecidableEq V]
variable {H : SimpleGraph V} [DecidableRel H.Adj]

/-- The first no-petal reduction, using precisely the ambient exclusions. -/
theorem noPetals_of_left_representation (P : FiniteBipartition H)
    (hconn : H.Connected) (hmin : H.MinDegreeAtLeast 2)
    (hsub : H.IsSubcubic) (hgirth : 6 ≤ H.girth)
    (hroots : P.leftRootedDistanceTwoGraph.roots.Nonempty)
    {W : Type v} [Fintype W] [DecidableEq W]
    (F : GraphWithPetals W) (R : Set (Multigraph.Edge F.graph))
    (hR : ∀ e ∈ R, e.IsPendant)
    (e : P.leftRootedDistanceTwoGraph.Iso (F.rootedLineGraph R))
    (hf : ¬ ContainsFigure5Obstruction .f H.rootedDistanceTwoMultigraph)
    (hg : ¬ ContainsFigure5Obstruction .g H.rootedDistanceTwoMultigraph) :
    F.HasNoPetals := by
  obtain ⟨hf', hg'⟩ := P.avoids_f_g_rootedIntersection hmin hsub hgirth hf hg
  exact (P.leftValidDecomposition hmin hsub hgirth).noPetals_of_rootedIso
    (P.leftDistanceTwoGraph_connected hconn (fun x => (by omega : 1 ≤ 2).trans (hmin x)))
    hroots F R hR e hf' hg'

/-- An edge part in the first representation forces a root on the other side. -/
theorem right_roots_nonempty_of_left_representation (P : FiniteBipartition H)
    (hconn : H.Connected) (hmin : H.MinDegreeAtLeast 2)
    (hsub : H.IsSubcubic) (hgirth : 6 ≤ H.girth)
    (hroots : P.leftRootedDistanceTwoGraph.roots.Nonempty)
    {W : Type v} [Fintype W] [DecidableEq W]
    (F : GraphWithPetals W) (R : Set (Multigraph.Edge F.graph))
    (hR : ∀ e ∈ R, e.IsPendant)
    (e : P.leftRootedDistanceTwoGraph.Iso (F.rootedLineGraph R))
    (hf : ¬ ContainsFigure5Obstruction .f H.rootedDistanceTwoMultigraph)
    (hg : ¬ ContainsFigure5Obstruction .g H.rootedDistanceTwoMultigraph) :
    P.rightRootedDistanceTwoGraph.roots.Nonempty := by
  classical
  have hF := P.noPetals_of_left_representation hconn hmin hsub hgirth hroots F R hR e hf hg
  let e' := e.trans (F.rootedLineGraphIsoOfNoPetals hF R)
  let D := P.leftValidDecomposition hmin hsub hgirth
  let E := D.transport e'
  have hEdges : E.edgeParts.Nonempty := lemma4_5 F.simpleGraph (F.simpleRoots hF R)
    (e'.roots_nonempty hroots) (F.simpleRoots_pendant hF R hR) E
  have hRootsE := E.rootedIntersection_roots_nonempty_iff.mpr hEdges
  have hRootsD := (D.transportRootedIntersectionIso e').symm.roots_nonempty hRootsE
  exact (P.rightRootedIntersectionIso hmin hsub hgirth).symm.roots_nonempty hRootsD

end FiniteBipartition
end SubcubicSpectralGap


==> anc/lean/SubcubicSpectralGap/Theorem2_14/Setup.lean <==
import SubcubicSpectralGap.Theorem2_14.RepresentationReduction
import SubcubicSpectralGap.Theorem2_14.SymmetricRepresentation

/-!
# Theorem 2.14: reduction to two ordinary line graphs

The representation hypothesis is expressed on the two actual bipartition
sides. In a connected bipartite graph of girth at least six these are the
rooted distance-two components constructed in Lemma 4.2. All the data needed
for the final clique cases is derived here, rather than postulated.
-/

namespace SubcubicSpectralGap.Theorem2_14

open scoped Classical

universe u

/-- A finite connected graph with petals representing the rooted graph.
The use of `Fin n` fixes labels without restricting the finite graph models. -/
def HasPetalRepresentation {V : Type u} (G : RootedGraph V) : Prop :=
  ∃ (n : Nat) (F : GraphWithPetals (Fin n)) (R : Set (Multigraph.Edge F.graph)),
    F.simpleGraph.Connected ∧ (∀ e ∈ R, e.IsPendant) ∧
      Nonempty (G.Iso (F.rootedLineGraph R))

/-- The line-graph representation hypothesis of the structural classification,
expressed on bipartition sides rather than an abstract component wrapper. -/
def HasSideRepresentations {V : Type u} [Fintype V] [DecidableEq V]
    (H : SimpleGraph V) [DecidableRel H.Adj] : Prop :=
  ∀ P : FiniteBipartition H, P.leftRootedDistanceTwoGraph.roots.Nonempty →
    HasPetalRepresentation P.leftRootedDistanceTwoGraph

/-- The output of the no-petal and edge-part reductions, with all identifications
retained. This structure is proved to exist below from the theorem hypotheses. -/
structure SimpleClassificationData {V : Type u} (H : SimpleGraph V) where
  leftOrder : Nat
  rightOrder : Nat
  leftGraph : SimpleGraph (Fin leftOrder)
  rightGraph : SimpleGraph (Fin rightOrder)
  leftConnected : leftGraph.Connected
  rightConnected : rightGraph.Connected
  leftRoots : Set leftGraph.edgeSet
  rightRoots : Set rightGraph.edgeSet
  leftRoots_nonempty : leftRoots.Nonempty
  rightRoots_nonempty : rightRoots.Nonempty
  leftRoots_pendant : ∀ e ∈ leftRoots, leftGraph.IsPendantEdge e
  rightRoots_pendant : ∀ e ∈ rightRoots, rightGraph.IsPendantEdge e
  decomposition : ValidDecomposition
    ({ graph := leftGraph.lineGraph, roots := leftRoots } : RootedGraph leftGraph.edgeSet)
  intersectionIso : decomposition.rootedIntersectionGraph.Iso
    { graph := rightGraph.lineGraph, roots := rightRoots }
  incidenceIso : H ≃g decomposition.incidenceGraph

/-- The actual reduction of the paper's hypotheses to the ordinary line-graph
setting used by Lemmas 4.8–4.12. -/
theorem exists_simpleClassificationData
    {V : Type u} [Fintype V] [DecidableEq V]
    (H : SimpleGraph V) [DecidableRel H.Adj]
    (hconn : H.Connected) (hsub : H.IsSubcubic) (hbip : H.IsBipartite)
    (hmin : H.HasMinimumDegree 2) (hgirth : 6 ≤ H.girth)
    (hf : ¬ ContainsFigure5Obstruction .f H.rootedDistanceTwoMultigraph)
    (hg : ¬ ContainsFigure5Obstruction .g H.rootedDistanceTwoMultigraph)
    (hrepr : HasSideRepresentations H) : Nonempty (SimpleClassificationData H) := by
  let P0 := FiniteBipartition.ofIsBipartite
    (fun x => (by omega : 1 ≤ 2).trans (hmin.1 x)) hbip
  obtain ⟨P, hleft⟩ := P0.exists_nonempty_left_roots hmin
  obtain ⟨n, F, R, hFconn, hR, ⟨e⟩⟩ := hrepr P hleft
  have hF := P.noPetals_of_left_representation hconn hmin.1 hsub hgirth hleft F R hR e hf hg
  have hright := P.right_roots_nonempty_of_left_representation
    hconn hmin.1 hsub hgirth hleft F R hR e hf hg
  obtain ⟨m, F', R', hF'conn, hR', ⟨e'⟩⟩ := hrepr P.swap hright
  have hF' := P.swap.noPetals_of_left_representation
    hconn hmin.1 hsub hgirth hright F' R' hR' e' hf hg
  let e1 := e.trans (F.rootedLineGraphIsoOfNoPetals hF R)
  let e2 := e'.trans (F'.rootedLineGraphIsoOfNoPetals hF' R')
  let D := P.leftValidDecomposition hmin.1 hsub hgirth
  refine ⟨{
    leftOrder := n
    rightOrder := m
    leftGraph := F.simpleGraph
    rightGraph := F'.simpleGraph
    leftConnected := hFconn
    rightConnected := hF'conn
    leftRoots := F.simpleRoots hF R
    rightRoots := F'.simpleRoots hF' R'
    leftRoots_nonempty := e1.roots_nonempty hleft
    rightRoots_nonempty := e2.roots_nonempty hright
    leftRoots_pendant := by
      simpa only [SimpleGraph.IsPendantEdge, ← SimpleGraph.card_neighborSet_eq_degree,
        Fintype.card_eq_nat_card]
        using F.simpleRoots_pendant hF R hR
    rightRoots_pendant := by
      simpa only [SimpleGraph.IsPendantEdge, ← SimpleGraph.card_neighborSet_eq_degree,
        Fintype.card_eq_nat_card]
        using F'.simpleRoots_pendant hF' R' hR'
    decomposition := D.transport e1
    intersectionIso := (D.transportRootedIntersectionIso e1).symm.trans
      ((P.rightRootedIntersectionIso hmin.1 hsub hgirth).symm.trans e2)
    incidenceIso := (P.incidenceGraphIso hmin.1 hsub hgirth).trans (D.transportIncidenceIso e1)
  }⟩

namespace SimpleClassificationData

variable {V : Type u} {H : SimpleGraph V} (C : SimpleClassificationData H)

/-- Exchange the two represented graphs, preserving the incidence graph.
This makes the final clique split symmetric without assuming that the second
graph has smaller clique number. -/
noncomputable def swap : SimpleClassificationData H where
  leftOrder := C.rightOrder
  rightOrder := C.leftOrder
  leftGraph := C.rightGraph
  rightGraph := C.leftGraph
  leftConnected := C.rightConnected
  rightConnected := C.leftConnected
  leftRoots := C.rightRoots
  rightRoots := C.leftRoots
  leftRoots_nonempty := C.rightRoots_nonempty
  rightRoots_nonempty := C.leftRoots_nonempty
  leftRoots_pendant := C.rightRoots_pendant
  rightRoots_pendant := C.leftRoots_pendant
  decomposition := C.decomposition.dual.transport C.intersectionIso
  intersectionIso :=
    (C.decomposition.dual.transportRootedIntersectionIso C.intersectionIso).symm.trans
      C.decomposition.dualRootedIntersectionIso.symm
  incidenceIso := C.incidenceIso.trans (C.decomposition.dualIncidenceIso.trans
    (C.decomposition.dual.transportIncidenceIso C.intersectionIso))

theorem edgeParts_nonempty : C.decomposition.edgeParts.Nonempty :=
  lemma4_5 C.leftGraph C.leftRoots C.leftRoots_nonempty C.leftRoots_pendant C.decomposition

theorem edgeParts_pendant : ∀ P : C.decomposition.Part,
    (P : Finset C.leftGraph.edgeSet) ∈ C.decomposition.edgeParts →
    C.rightGraph.IsPendantEdge (C.intersectionIso.toGraphIso P) := by
  intro P hP
  exact C.rightRoots_pendant _ ((C.intersectionIso.map_roots P).mp
    (C.decomposition.mem_rootedIntersectionGraph_roots_iff.mpr hP))

theorem left_chordal : C.leftGraph.IsChordal :=
  Lemma4_8.lemma4_8 C.leftGraph C.leftRoots C.leftRoots_pendant C.decomposition
    C.rightGraph C.intersectionIso.toGraphIso C.edgeParts_pendant

theorem right_chordal : C.rightGraph.IsChordal :=
  SymmetricRepresentation.chordal_other C.leftGraph C.leftRoots C.decomposition
    C.rightGraph C.intersectionIso.toGraphIso C.leftRoots_pendant C.edgeParts_pendant

theorem left_diamond_free : ¬ SimpleGraph.IsIndContained Lemma4_9.diamondGraph C.leftGraph :=
  Lemma4_9.diamond_free C.leftGraph C.leftRoots C.leftRoots_pendant C.decomposition
    C.rightGraph C.intersectionIso.toGraphIso C.edgeParts_pendant

theorem right_diamond_free : ¬ SimpleGraph.IsIndContained Lemma4_9.diamondGraph C.rightGraph :=
  SymmetricRepresentation.diamond_free_other C.leftGraph C.leftRoots C.decomposition
    C.rightGraph C.intersectionIso.toGraphIso C.leftRoots_pendant C.edgeParts_pendant

end SimpleClassificationData
end SubcubicSpectralGap.Theorem2_14


==> anc/lean/SubcubicSpectralGap/Theorem2_14/SimpleRepresentation.lean <==
import SubcubicSpectralGap.Theorem2_14.Transport
import SubcubicSpectralGap.Theorem2_14.Lemma4_5

/-!
# From a petal-free representation to an ordinary line graph

Lemma 4.3 yields `HasNoPetals`, whereas the subsequent classification lemmas
use mathlib simple graphs. This file supplies the edge bijection, line-graph
isomorphism, and preservation of pendant roots between the two models.
-/

namespace SubcubicSpectralGap.GraphWithPetals

universe u
variable {V : Type u} [DecidableEq V]

/-- Forget multiplicities in the graph underlying a graph with petals. -/
def simpleGraph (F : GraphWithPetals V) : SimpleGraph V where
  Adj x y := F.graph.edgeMultiplicity x y ≠ 0
  symm := ⟨fun x y h => by simpa [F.graph.edgeMultiplicity_comm] using h⟩
  loopless := ⟨fun x h => h (F.graph.loopless x)⟩

instance (F : GraphWithPetals V) : DecidableRel F.simpleGraph.Adj :=
  fun _ _ => inferInstanceAs (Decidable (_ ≠ 0))

omit [DecidableEq V] in
theorem multiplicity_le_one_of_noPetals (F : GraphWithPetals V)
    (hF : F.HasNoPetals) (x y : V) : F.graph.edgeMultiplicity x y ≤ 1 :=
  F.nonPetalMultiplicity_le_one x y (hF x) (hF y)

/-- An edge occurrence determines an edge of the underlying simple graph. -/
noncomputable def toSimpleEdge (F : GraphWithPetals V) (e : Multigraph.Edge F.graph) :
    F.simpleGraph.edgeSet :=
  ⟨e.endpoints, by
    rw [← e.endpoints.out_eq, SimpleGraph.mem_edgeSet]
    exact Nat.ne_of_gt e.multiplicity_pos⟩

omit [DecidableEq V] in
@[simp] theorem toSimpleEdge_val (F : GraphWithPetals V) (e : Multigraph.Edge F.graph) :
    (F.toSimpleEdge e : Sym2 V) = e.endpoints := rfl

theorem toSimpleEdge_bijective (F : GraphWithPetals V) (hF : F.HasNoPetals) :
    Function.Bijective F.toSimpleEdge := by
  constructor
  · intro e f hef
    have hend : e.endpoints = f.endpoints := congrArg Subtype.val hef
    apply Multigraph.Edge.eq_of_endpoints_eq_of_copy_val_eq hend
    have he := F.multiplicity_le_one_of_noPetals hF e.endpoints.out.1 e.endpoints.out.2
    have hf := F.multiplicity_le_one_of_noPetals hF f.endpoints.out.1 f.endpoints.out.2
    have he' := e.copy.isLt
    have hf' := f.copy.isLt
    omega
  · intro e
    have hpos : 0 < F.graph.edgeMultiplicity (e : Sym2 V).out.1 (e : Sym2 V).out.2 := by
      have he := e.property
      rw [← (e : Sym2 V).out_eq, SimpleGraph.mem_edgeSet] at he
      exact Nat.pos_of_ne_zero he
    exact ⟨⟨e, ⟨0, hpos⟩⟩, rfl⟩

/-- With no petals, every simple edge has exactly one occurrence. -/
noncomputable def simpleEdgeEquiv (F : GraphWithPetals V) (hF : F.HasNoPetals) :
    Multigraph.Edge F.graph ≃ F.simpleGraph.edgeSet :=
  Equiv.ofBijective F.toSimpleEdge (F.toSimpleEdge_bijective hF)

@[simp] theorem simpleEdgeEquiv_val (F : GraphWithPetals V) (hF : F.HasNoPetals)
    (e : Multigraph.Edge F.graph) :
    (F.simpleEdgeEquiv hF e : Sym2 V) = e.endpoints := rfl

/-- The generalized and ordinary line graphs coincide up to the edge bijection. -/
noncomputable def lineGraphIsoOfNoPetals (F : GraphWithPetals V) (hF : F.HasNoPetals) :
    generalizedLineGraph F ≃g F.simpleGraph.lineGraph where
  toEquiv := F.simpleEdgeEquiv hF
  map_rel_iff' := by
    intro e f
    rw [SimpleGraph.lineGraph_adj_iff_exists]
    change (F.simpleEdgeEquiv hF e ≠ F.simpleEdgeEquiv hF f ∧
      ∃ x, x ∈ e.endpoints ∧ x ∈ f.endpoints) ↔ e.SharesSingleVertex f
    constructor
    · rintro ⟨hne, x, hx, hy⟩
      apply Multigraph.Edge.sharesSingleVertex_of_incident_of_endpoints_ne hx hy
      intro heq
      exact hne (Subtype.ext heq)
    · intro h
      have hcard : (e.endpointFinset ∩ f.endpointFinset).card = 1 := h
      obtain ⟨x, hx⟩ := Finset.card_pos.mp (by omega :
        0 < (e.endpointFinset ∩ f.endpointFinset).card)
      refine ⟨?_, x, ?_, ?_⟩
      · intro hef
        have hef' := (F.simpleEdgeEquiv hF).injective hef
        subst f
        rw [Finset.inter_self, e.card_endpointFinset] at hcard
        omega
      · exact Sym2.mem_toFinset.mp (Finset.mem_inter.mp hx).1
      · exact Sym2.mem_toFinset.mp (Finset.mem_inter.mp hx).2

/-- Pendant edge occurrences become pendant edges of the simple graph. -/
theorem isPendantEdge_of_noPetals [Fintype V] (F : GraphWithPetals V)
    (hF : F.HasNoPetals) (e : Multigraph.Edge F.graph) (he : e.IsPendant) :
    F.simpleGraph.IsPendantEdge (F.simpleEdgeEquiv hF e) := by
  classical
  obtain ⟨x, hx, huniq⟩ := he
  refine ⟨x, hx, ?_⟩
  have hset : F.simpleGraph.incidenceEdgeFinset x = {F.simpleEdgeEquiv hF e} := by
    ext f
    simp only [SimpleGraph.incidenceEdgeFinset, Finset.mem_filter,
      Finset.mem_univ, true_and, Finset.mem_singleton]
    constructor
    · intro hf
      obtain ⟨g, rfl⟩ := (F.simpleEdgeEquiv hF).surjective f
      exact congrArg (F.simpleEdgeEquiv hF) (huniq g hf)
    · rintro rfl
      exact hx
  rw [← F.simpleGraph.card_incidenceEdgeFinset x, hset, Finset.card_singleton]

/-- Relabel the root set through the canonical edge bijection. -/
def simpleRoots (F : GraphWithPetals V) (hF : F.HasNoPetals)
    (R : Set (Multigraph.Edge F.graph)) : Set F.simpleGraph.edgeSet :=
  (F.simpleEdgeEquiv hF) '' R

/-- The root-preserving line-graph identification used after Lemma 4.3. -/
noncomputable def rootedLineGraphIsoOfNoPetals [Fintype V]
    (F : GraphWithPetals V) (hF : F.HasNoPetals)
    (R : Set (Multigraph.Edge F.graph)) :
    (F.rootedLineGraph R).Iso
      { graph := F.simpleGraph.lineGraph, roots := F.simpleRoots hF R } where
  toGraphIso := F.lineGraphIsoOfNoPetals hF
  map_roots := by
    intro e
    change e ∈ R ↔ F.simpleEdgeEquiv hF e ∈ (F.simpleEdgeEquiv hF) '' R
    exact ((F.simpleEdgeEquiv hF).injective.mem_set_image).symm

theorem simpleRoots_nonempty (F : GraphWithPetals V) (hF : F.HasNoPetals)
    {R : Set (Multigraph.Edge F.graph)} (hR : R.Nonempty) :
    (F.simpleRoots hF R).Nonempty := hR.image _

theorem simpleRoots_pendant [Fintype V] (F : GraphWithPetals V)
    (hF : F.HasNoPetals) (R : Set (Multigraph.Edge F.graph))
    (hR : ∀ e ∈ R, e.IsPendant) :
    ∀ e ∈ F.simpleRoots hF R, F.simpleGraph.IsPendantEdge e := by
  rintro e ⟨f, hf, rfl⟩
  exact F.isPendantEdge_of_noPetals hF f (hR f hf)

end SubcubicSpectralGap.GraphWithPetals


==> anc/lean/SubcubicSpectralGap/Theorem2_14/SymmetricRepresentation.lean <==
import SubcubicSpectralGap.Theorem2_14.DualDecomposition
import SubcubicSpectralGap.Theorem2_14.Lemma4_8
import SubcubicSpectralGap.Theorem2_14.Lemma4_9

/-!
# Symmetry between the two line-graph representations

Duality makes the hypotheses of Lemmas 4.8 and 4.9 available on both sides.
In particular, Theorem 2.14 uses this symmetry to supply the explicit
diamond-freeness hypotheses of Lemma 4.11 on both graphs.
-/

namespace SubcubicSpectralGap

universe u v

namespace ValidDecomposition

variable {V : Type u} {W : Type v} [Fintype V] [DecidableEq V] [DecidableEq W]
variable {G : RootedGraph V} (D : ValidDecomposition G) {H : SimpleGraph W}

/-- Roots on a relabelled intersection graph are images of the edge parts. -/
def swappedRoots (e : D.intersectionGraph ≃g H) : Set W :=
  e '' D.rootedIntersectionGraph.roots

/-- A line-graph identification together with the induced root set. -/
def swappedRootedIso (e : D.intersectionGraph ≃g H) :
    D.rootedIntersectionGraph.Iso { graph := H, roots := D.swappedRoots e } where
  toGraphIso := e
  map_roots := by
    intro P
    exact (e.injective.mem_set_image).symm

/-- The valid decomposition on the second graph, constructed by duality. -/
noncomputable def swappedDecomposition (e : D.intersectionGraph ≃g H) :
    ValidDecomposition { graph := H, roots := D.swappedRoots e } :=
  D.dual.transport (D.swappedRootedIso e)

/-- Its rooted intersection graph is the original rooted graph. -/
noncomputable def swappedBackIso (e : D.intersectionGraph ≃g H) :
    (D.swappedDecomposition e).rootedIntersectionGraph.Iso G :=
  (D.dual.transportRootedIntersectionIso (D.swappedRootedIso e)).symm.trans
    D.dualRootedIntersectionIso.symm

end ValidDecomposition

namespace SymmetricRepresentation

variable {V : Type u} {W : Type v}
variable [Fintype V] [DecidableEq V] [Fintype W] [DecidableEq W]
variable (F : SimpleGraph V) [DecidableRel F.Adj] [DecidableRel F.lineGraph.Adj]
variable (R : Set F.edgeSet)
variable (D : ValidDecomposition ({ graph := F.lineGraph, roots := R } : RootedGraph F.edgeSet))
variable (F' : SimpleGraph W) [DecidableRel F'.Adj] [DecidableRel F'.lineGraph.Adj]
variable (hI : D.intersectionGraph ≃g F'.lineGraph)

/-- Original edge parts become pendant roots in the second representation. -/
theorem swappedRoots_pendant
    (hPendant : ∀ P : D.Part, (P : Finset F.edgeSet) ∈ D.edgeParts →
      F'.IsPendantEdge (hI P)) :
    ∀ e ∈ D.swappedRoots hI, F'.IsPendantEdge e := by
  rintro e ⟨P, hP, rfl⟩
  exact hPendant P (D.mem_rootedIntersectionGraph_roots_iff.mp hP)

/-- Edge parts of the dual representation return to the original roots. -/
theorem swappedEdgeParts_pendant
    (hR : ∀ e ∈ R, F.IsPendantEdge e) :
    ∀ P : (D.swappedDecomposition hI).Part,
      (P : Finset F'.edgeSet) ∈ (D.swappedDecomposition hI).edgeParts →
      F.IsPendantEdge ((D.swappedBackIso hI).toGraphIso P) := by
  intro P hP
  apply hR
  exact ((D.swappedBackIso hI).map_roots P).mp
    ((D.swappedDecomposition hI).mem_rootedIntersectionGraph_roots_iff.mpr hP)

/-- Lemma 4.8 applies to the second graph without an extra assumption. -/
theorem chordal_other
    (hR : ∀ e ∈ R, F.IsPendantEdge e)
    (hPendant : ∀ P : D.Part, (P : Finset F.edgeSet) ∈ D.edgeParts →
      F'.IsPendantEdge (hI P)) : F'.IsChordal := by
  exact Lemma4_8.lemma4_8 F' (D.swappedRoots hI)
    (swappedRoots_pendant F R D F' hI hPendant)
    (D.swappedDecomposition hI) F (D.swappedBackIso hI).toGraphIso
    (swappedEdgeParts_pendant F R D F' hI hR)

/-- Lemma 4.9 applies to the second graph without an extra assumption. -/
theorem diamond_free_other
    (hR : ∀ e ∈ R, F.IsPendantEdge e)
    (hPendant : ∀ P : D.Part, (P : Finset F.edgeSet) ∈ D.edgeParts →
      F'.IsPendantEdge (hI P)) :
    ¬ SimpleGraph.IsIndContained Lemma4_9.diamondGraph F' := by
  exact Lemma4_9.diamond_free F' (D.swappedRoots hI)
    (swappedRoots_pendant F R D F' hI hPendant)
    (D.swappedDecomposition hI) F (D.swappedBackIso hI).toGraphIso
    (swappedEdgeParts_pendant F R D F' hI hR)

end SymmetricRepresentation
end SubcubicSpectralGap


==> anc/lean/SubcubicSpectralGap/Theorem2_14/Theorem4_6.lean <==
import Mathlib.Combinatorics.SimpleGraph.Bipartite
import Mathlib.Combinatorics.SimpleGraph.Connectivity.Connected
import Mathlib.Combinatorics.SimpleGraph.Copy
import Mathlib.Combinatorics.SimpleGraph.Finite
import Mathlib.Combinatorics.SimpleGraph.Girth
import Mathlib.Combinatorics.SimpleGraph.LineGraph
import Mathlib.Combinatorics.SimpleGraph.Subgraph
import Mathlib.Data.Fintype.Card
import Mathlib.Data.Fintype.Sum

/-!
# Theorem 4.6

This file records Whitney's theorem on line graphs in the form used in the
paper.
-/

namespace SubcubicSpectralGap

universe u v

namespace Theorem4_6

/-- Isomorphisms of simple graphs. -/
abbrev GraphIso {V : Type u} {W : Type v} (G : SimpleGraph V) (H : SimpleGraph W) :=
  SimpleGraph.Iso G H

/-- The triangle graph `K3`, represented as the complete graph on three
vertices. -/
abbrev K3 : SimpleGraph (Fin 3) :=
  (⊤ : SimpleGraph (Fin 3))

/-- A graph is a triangle graph if it is isomorphic to `K3`. -/
def IsTriangleGraph {V : Type u} (G : SimpleGraph V) : Prop :=
  Nonempty (GraphIso G K3)

/-- The full star at a vertex, regarded as a set of vertices of the line graph. -/
def edgeStar {V : Type u} (G : SimpleGraph V) (v : V) : Set G.edgeSet :=
  {e | v ∈ (e : Sym2 V)}

/-- A full edge-star is empty exactly at an isolated vertex. -/
theorem edgeStar_eq_empty_iff_isIsolated
    {V : Type u} {G : SimpleGraph V} {v : V} :
    edgeStar G v = ∅ ↔ G.IsIsolated v := by
  constructor
  · intro h w hvw
    let e : G.edgeSet := ⟨s(v, w), by simpa [SimpleGraph.mem_edgeSet] using hvw⟩
    have he : e ∈ edgeStar G v := by
      simp [edgeStar, e]
    rw [h] at he
    exact he
  · intro hv
    rw [Set.eq_empty_iff_forall_notMem]
    intro e he
    have hmem : s(v, Sym2.Mem.other he) ∈ G.edgeSet := by
      simpa [Sym2.other_spec he] using e.2
    exact hv _ (by simpa [SimpleGraph.mem_edgeSet] using hmem)

/-- A full edge-star is nonempty exactly at a non-isolated vertex. -/
theorem edgeStar_nonempty_iff_not_isIsolated
    {V : Type u} {G : SimpleGraph V} {v : V} :
    (edgeStar G v).Nonempty ↔ ¬ G.IsIsolated v := by
  constructor
  · intro h hv
    rw [edgeStar_eq_empty_iff_isIsolated.mpr hv] at h
    exact Set.not_nonempty_empty h
  · intro hv
    by_contra hempty
    exact hv (edgeStar_eq_empty_iff_isIsolated.mp (Set.not_nonempty_iff_eq_empty.mp hempty))

/-- In a connected graph with at least one edge, every vertex has a nonempty
full edge-star. -/
theorem edgeStar_nonempty_of_connected_of_edgeSet_nonempty
    {V : Type u} {G : SimpleGraph V} (hG : G.Connected)
    (hEdge : G.edgeSet.Nonempty) (v : V) :
    (edgeStar G v).Nonempty := by
  rw [edgeStar_nonempty_iff_not_isIsolated, ← SimpleGraph.mem_support_iff_not_isIsolated]
  rcases hEdge with ⟨e, he⟩
  let a : V := e.out.1
  have ha : a ∈ e := Sym2.out_fst_mem e
  have haSupport : a ∈ G.support := by
    have hmem : s(a, Sym2.Mem.other ha) ∈ G.edgeSet := by
      simpa [Sym2.other_spec ha] using he
    exact (by
      have hadj : G.Adj a (Sym2.Mem.other ha) := by
        rw [SimpleGraph.mem_edgeSet] at hmem
        exact hmem
      exact hadj.left_mem_support)
  by_cases h : v = a
  · simpa [h] using haSupport
  · exact SimpleGraph.mem_support_of_reachable h (hG v a)

/-- If two distinct vertices have the same full star, then every edge in that
star is the edge joining those two vertices. -/
theorem edge_eq_of_mem_edgeStar_of_edgeStar_eq
    {V : Type u} {G : SimpleGraph V} {u v : V} (huv : u ≠ v)
    (hstar : edgeStar G u = edgeStar G v)
    {e : G.edgeSet} (he : e ∈ edgeStar G u) :
    (e : Sym2 V) = s(u, v) := by
  have hu : u ∈ (e : Sym2 V) := by
    simpa [edgeStar] using he
  have hev : e ∈ edgeStar G v := by
    simpa [hstar] using he
  have hv : v ∈ (e : Sym2 V) := by
    simpa [edgeStar] using hev
  exact (Sym2.mem_and_mem_iff huv).mp ⟨hu, hv⟩

/-- Distinct vertices with the same nonempty full star are adjacent. -/
theorem adj_of_edgeStar_eq_of_ne_of_edgeStar_nonempty
    {V : Type u} {G : SimpleGraph V} {u v : V} (huv : u ≠ v)
    (hstar : edgeStar G u = edgeStar G v)
    (hne : (edgeStar G u).Nonempty) :
    G.Adj u v := by
  rcases hne with ⟨e, he⟩
  have heq : (e : Sym2 V) = s(u, v) :=
    edge_eq_of_mem_edgeStar_of_edgeStar_eq huv hstar he
  have hmem : s(u, v) ∈ G.edgeSet := by
    rw [← heq]
    exact e.2
  rwa [SimpleGraph.mem_edgeSet] at hmem

/-- In a two-element unordered pair, any member different from one chosen
member is the other member. -/
theorem eq_sym2_other_of_mem_of_ne
    {V : Type u} {z : Sym2 V} {a x : V}
    (ha : a ∈ z) (hx : x ∈ z) (hxa : x ≠ a) :
    x = Sym2.Mem.other ha := by
  have hx' : x ∈ s(a, Sym2.Mem.other ha) := by
    rwa [Sym2.other_spec ha]
  rw [Sym2.mem_iff] at hx'
  exact hx'.elim (fun h => False.elim (hxa h)) id

/-- An unordered edge is recovered from one endpoint and the corresponding
other endpoint. -/
theorem sym2_eq_mk_other_of_mem
    {V : Type u} {z : Sym2 V} {a : V} (ha : a ∈ z) :
    z = s(a, Sym2.Mem.other ha) :=
  (Sym2.other_spec ha).symm

/-- For a genuine graph edge, the other endpoint is distinct. -/
theorem other_ne_of_mem_edge
    {V : Type u} {G : SimpleGraph V} {e : G.edgeSet} {a : V}
    (ha : a ∈ (e : Sym2 V)) :
    Sym2.Mem.other ha ≠ a :=
  G.edge_other_ne e.2 ha

/-- Distinct edges in the same star have distinct noncentral endpoints. -/
theorem other_ne_other_of_ne_of_mem_edgeStar
    {V : Type u} {G : SimpleGraph V} {v : V} {e f : G.edgeSet}
    (he : e ∈ edgeStar G v) (hf : f ∈ edgeStar G v) (hef : e ≠ f) :
    Sym2.Mem.other (by simpa [edgeStar] using he) ≠
      Sym2.Mem.other (by simpa [edgeStar] using hf) := by
  intro h
  apply hef
  apply Subtype.ext
  calc
    (e : Sym2 V) = s(v, Sym2.Mem.other (by simpa [edgeStar] using he)) :=
      sym2_eq_mk_other_of_mem (by simpa [edgeStar] using he)
    _ = s(v, Sym2.Mem.other (by simpa [edgeStar] using hf)) := by rw [h]
    _ = (f : Sym2 V) :=
      (sym2_eq_mk_other_of_mem (by simpa [edgeStar] using hf)).symm

/-- If a graph edge meets all three sides of a triangle, then it is one of the
three sides. -/
theorem edge_eq_of_intersects_three_triangle_edges
    {V : Type u} {G : SimpleGraph V} {a b c : V} {f : G.edgeSet}
    (hab : a ≠ b) (hac : a ≠ c) (hbc : b ≠ c)
    (hf_ab : ∃ x, x ∈ (f : Sym2 V) ∧ x ∈ s(a, b))
    (hf_bc : ∃ x, x ∈ (f : Sym2 V) ∧ x ∈ s(b, c))
    (hf_ac : ∃ x, x ∈ (f : Sym2 V) ∧ x ∈ s(a, c)) :
    (f : Sym2 V) = s(a, b) ∨
      (f : Sym2 V) = s(b, c) ∨
      (f : Sym2 V) = s(a, c) := by
  rcases hf_ab with ⟨x, hxf, hxab⟩
  rcases hf_bc with ⟨y, hyf, hybc⟩
  by_cases hxy : x = y
  · subst y
    rw [Sym2.mem_iff] at hxab hybc
    rcases hxab with hxa | hxb
    · rcases hybc with hxb' | hxc
      · exact False.elim (hab (hxa.symm.trans hxb'))
      · exact False.elim (hac (hxa.symm.trans hxc))
    · rcases hybc with hyb | hxc
      · rcases hf_ac with ⟨z, hzf, hzac⟩
        rw [Sym2.mem_iff] at hzac
        have hb_f : b ∈ (f : Sym2 V) := by simpa [hxb] using hxf
        have hzb : z ≠ b := by
          intro h
          rcases hzac with hza | hzc
          · exact hab (hza.symm.trans h)
          · exact hbc (h.symm.trans hzc)
        have hf_bz : (f : Sym2 V) = s(b, z) :=
          (Sym2.mem_and_mem_iff hzb.symm).mp ⟨hb_f, hzf⟩
        rcases hzac with hza | hzc
        · exact Or.inl <| by
            rw [hza] at hf_bz
            exact hf_bz.trans Sym2.eq_swap
        · exact Or.inr <| Or.inl <| by
            rw [hzc] at hf_bz
            exact hf_bz
      · exact False.elim (hbc (hxb.symm.trans hxc))
  · have hf_eq : (f : Sym2 V) = s(x, y) :=
      (Sym2.mem_and_mem_iff hxy).mp ⟨hxf, hyf⟩
    rw [Sym2.mem_iff] at hxab hybc
    rcases hxab with hxa | hxb
    · rcases hybc with hyb | hyc
      · exact Or.inl <| by simpa [hxa, hyb] using hf_eq
      · exact Or.inr <| Or.inr <| by simpa [hxa, hyc] using hf_eq
    · rcases hybc with hyb | hyc
      · exact False.elim (hxy (hxb.trans hyb.symm))
      · exact Or.inr <| Or.inl <| by simpa [hxb, hyc] using hf_eq

/-- Two unordered pairs with all endpoints cross-distinct are disjoint. -/
theorem not_exists_mem_mk_and_mk_of_cross_ne
    {V : Type u} {a b c d : V}
    (hac : a ≠ c) (had : a ≠ d) (hbc : b ≠ c) (hbd : b ≠ d) :
    ¬ ∃ x : V, x ∈ s(a, b) ∧ x ∈ s(c, d) := by
  rintro ⟨x, hxab, hxcd⟩
  rw [Sym2.mem_iff] at hxab hxcd
  rcases hxab with rfl | rfl
  · rcases hxcd with h | h
    · exact hac h
    · exact had h
  · rcases hxcd with h | h
    · exact hbc h
    · exact hbd h

/-- Edges whose endpoint sets are cross-disjoint are nonadjacent in the line
graph. -/
theorem not_lineGraph_adj_of_eq_mk_of_cross_ne
    {V : Type u} {G : SimpleGraph V} {a b c d : V} {e f : G.edgeSet}
    (he : (e : Sym2 V) = s(a, b)) (hf : (f : Sym2 V) = s(c, d))
    (hac : a ≠ c) (had : a ≠ d) (hbc : b ≠ c) (hbd : b ≠ d) :
    ¬ G.lineGraph.Adj e f := by
  intro hadj
  obtain ⟨_, x, hxe, hxf⟩ := SimpleGraph.lineGraph_adj_iff_exists.mp hadj
  exact not_exists_mem_mk_and_mk_of_cross_ne hac had hbc hbd
    ⟨x, by simpa [he] using hxe, by simpa [hf] using hxf⟩

/-- Two distinct edges in the same full star are adjacent in the line graph. -/
theorem lineGraph_adj_of_mem_edgeStar
    {V : Type u} {G : SimpleGraph V} {v : V} {e f : G.edgeSet}
    (he : e ∈ edgeStar G v) (hf : f ∈ edgeStar G v) (hne : e ≠ f) :
    G.lineGraph.Adj e f := by
  rw [SimpleGraph.lineGraph_adj_iff_exists]
  exact ⟨hne, ⟨v, he, hf⟩⟩

/-- If an edge outside the star at `v` has an endpoint connected to `v`, then
some edge outside that star is adjacent in the line graph to an edge inside the
star. -/
theorem exists_not_edgeStar_adj_edgeStar_of_walk
    {V : Type u} {G : SimpleGraph V} {v : V} :
    ∀ {x : V}, x ≠ v -> ∀ {d : G.edgeSet},
      x ∈ (d : Sym2 V) -> d ∉ edgeStar G v -> G.Walk x v ->
        ∃ f i : G.edgeSet,
          f ∉ edgeStar G v ∧ i ∈ edgeStar G v ∧ G.lineGraph.Adj f i
  | x, hxv, d, hdx, hd_not_star, .nil => False.elim (hxv rfl)
  | x, hxv, d, hdx, hd_not_star, @SimpleGraph.Walk.cons _ G _ y _ hxy p => by
      by_cases hyv : y = v
      · subst y
        let i : G.edgeSet := ⟨s(x, v), by simpa [SimpleGraph.mem_edgeSet] using hxy⟩
        have hi_star : i ∈ edgeStar G v := by
          simp [edgeStar, i]
        have hxi : x ∈ (i : Sym2 V) := by
          simp [i]
        have hdi : d ≠ i := by
          intro h
          exact hd_not_star (by simpa [h] using hi_star)
        refine ⟨d, i, hd_not_star, hi_star, ?_⟩
        rw [SimpleGraph.lineGraph_adj_iff_exists]
        exact ⟨hdi, ⟨x, hdx, hxi⟩⟩
      · let d' : G.edgeSet := ⟨s(x, y), by simpa [SimpleGraph.mem_edgeSet] using hxy⟩
        have hy_mem : y ∈ (d' : Sym2 V) := by
          simp [d']
        have hd'_not_star : d' ∉ edgeStar G v := by
          intro hd'
          have hv_mem : v ∈ s(x, y) := by simpa [edgeStar, d'] using hd'
          rw [Sym2.mem_iff] at hv_mem
          exact hv_mem.elim (fun hvx => hxv hvx.symm) (fun hvy => hyv hvy.symm)
        exact exists_not_edgeStar_adj_edgeStar_of_walk hyv hy_mem hd'_not_star p

/-- An edge property which contains one full star and is closed under
line-graph adjacency propagates backwards along a vertex walk ending at the
center of that star. -/
theorem edgeProperty_of_walk_to_vertex
    {V : Type u} {G : SimpleGraph V} {v : V} (P : G.edgeSet → Prop)
    (hstar : ∀ e : G.edgeSet, e ∈ edgeStar G v → P e)
    (hclosed : ∀ e q : G.edgeSet, P q → G.lineGraph.Adj e q → P e) :
    ∀ {x : V} (e : G.edgeSet), x ∈ (e : Sym2 V) → G.Walk x v → P e
  | x, e, hxe, .nil => hstar e (by simpa [edgeStar] using hxe)
  | x, e, hxe, @SimpleGraph.Walk.cons _ _ _ y _ hxy p => by
      let q : G.edgeSet :=
        ⟨s(x, y), by simpa [SimpleGraph.mem_edgeSet] using hxy⟩
      have hyq : y ∈ (q : Sym2 V) := by simp [q]
      have hq : P q := edgeProperty_of_walk_to_vertex P hstar hclosed q hyq p
      by_cases heq : e = q
      · simpa [heq] using hq
      · apply hclosed e q hq
        rw [SimpleGraph.lineGraph_adj_iff_exists]
        exact ⟨heq, ⟨x, hxe, by simp [q]⟩⟩

/-- In a triangle, an edge adjacent to one side is adjacent to at least one
other side. -/
theorem lineGraph_adj_triangle_side_imp_adj_other_side
    {V : Type u} {G : SimpleGraph V} {a b c : V} {eab ebc eac f : G.edgeSet}
    (hab : a ≠ b) (hac : a ≠ c) (hbc : b ≠ c)
    (heab : (eab : Sym2 V) = s(a, b))
    (hebc : (ebc : Sym2 V) = s(b, c))
    (heac : (eac : Sym2 V) = s(a, c))
    (hadj : G.lineGraph.Adj f eab) :
    G.lineGraph.Adj f ebc ∨ G.lineGraph.Adj f eac := by
  have heac_ne_ebc : eac ≠ ebc := by
    intro h
    have hval : s(a, c) = s(b, c) := by
      simpa [heac, hebc] using congrArg Subtype.val h
    exact hab (Sym2.congr_left.mp hval)
  have hebc_ne_eac : ebc ≠ eac := heac_ne_ebc.symm
  obtain ⟨_, x, hxf, hxeab⟩ := SimpleGraph.lineGraph_adj_iff_exists.mp hadj
  have hxab : x ∈ s(a, b) := by
    simpa [heab] using hxeab
  rw [Sym2.mem_iff] at hxab
  rcases hxab with hxa | hxb
  · by_cases hfeac : f = eac
    · left
      rw [SimpleGraph.lineGraph_adj_iff_exists]
      have hf_ne_ebc : f ≠ ebc := by
        intro h
        exact heac_ne_ebc (hfeac.symm.trans h)
      exact ⟨hf_ne_ebc, ⟨c,
        by simpa [hfeac, heac] using Sym2.mem_mk_right a c,
        by simpa [hebc] using Sym2.mem_mk_right b c⟩⟩
    · right
      rw [SimpleGraph.lineGraph_adj_iff_exists]
      exact ⟨hfeac, ⟨x, hxf, by simpa [heac, hxa] using Sym2.mem_mk_left a c⟩⟩
  · by_cases hfebc : f = ebc
    · right
      rw [SimpleGraph.lineGraph_adj_iff_exists]
      have hf_ne_eac : f ≠ eac := by
        intro h
        exact hebc_ne_eac (hfebc.symm.trans h)
      exact ⟨hf_ne_eac, ⟨c,
        by simpa [hfebc, hebc] using Sym2.mem_mk_right b c,
        by simpa [heac] using Sym2.mem_mk_right a c⟩⟩
    · left
      rw [SimpleGraph.lineGraph_adj_iff_exists]
      exact ⟨hfebc, ⟨x, hxf, by simpa [hebc, hxb] using Sym2.mem_mk_left b c⟩⟩

/-- An edge adjacent to two consecutive sides of a triangle, but distinct
from and nonadjacent to the third side, is a pendant edge at their common
vertex. -/
theorem edge_eq_pendant_of_adj_two_not_adj_third
    {V : Type u} {G : SimpleGraph V} {a b c : V} {eab ebc eac f : G.edgeSet}
    (hab : a ≠ b) (hac : a ≠ c) (hbc : b ≠ c)
    (heab : (eab : Sym2 V) = s(a, b))
    (hebc : (ebc : Sym2 V) = s(b, c))
    (heac : (eac : Sym2 V) = s(a, c))
    (hf_ab : G.lineGraph.Adj f eab)
    (hf_bc : G.lineGraph.Adj f ebc)
    (hf_ne_ac : f ≠ eac)
    (hf_not_ac : ¬ G.lineGraph.Adj f eac) :
    ∃ t : V, t ≠ a ∧ t ≠ b ∧ t ≠ c ∧ (f : Sym2 V) = s(b, t) := by
  obtain ⟨_, x, hxf, hxeab⟩ := SimpleGraph.lineGraph_adj_iff_exists.mp hf_ab
  have hxab : x = a ∨ x = b := by
    have : x ∈ s(a, b) := by simpa [heab] using hxeab
    simpa [Sym2.mem_iff] using this
  have hx_eq_b : x = b := by
    rcases hxab with hxa | hxb
    · exfalso
      apply hf_not_ac
      rw [SimpleGraph.lineGraph_adj_iff_exists]
      exact ⟨hf_ne_ac, ⟨x, hxf, by simpa [heac, hxa]⟩⟩
    · exact hxb
  have hbf : b ∈ (f : Sym2 V) := by simpa [hx_eq_b] using hxf
  let t : V := Sym2.Mem.other hbf
  have htf : t ∈ (f : Sym2 V) := Sym2.other_mem hbf
  have htb : t ≠ b := other_ne_of_mem_edge (G := G) (e := f) hbf
  have hta : t ≠ a := by
    intro h
    have hf_eq : f = eab := by
      apply Subtype.ext
      have hval : (f : Sym2 V) = s(b, a) := by
        have : (f : Sym2 V) = s(b, t) :=
          (Sym2.mem_and_mem_iff htb.symm).mp ⟨hbf, htf⟩
        simpa [h] using this
      simpa [heab, Sym2.eq_swap] using hval
    exact hf_ab.ne hf_eq
  have htc : t ≠ c := by
    intro h
    have hf_eq : f = ebc := by
      apply Subtype.ext
      have hval : (f : Sym2 V) = s(b, t) :=
        (Sym2.mem_and_mem_iff htb.symm).mp ⟨hbf, htf⟩
      simpa [h, hebc] using hval
    exact hf_bc.ne hf_eq
  exact ⟨t, hta, htb, htc,
    (Sym2.mem_and_mem_iff htb.symm).mp ⟨hbf, htf⟩⟩

/-- Adjacent pendant edges at distinct triangle vertices have the same outside
endpoint. -/
theorem outside_eq_of_adj_pendant_edges
    {V : Type u} {G : SimpleGraph V} {a b x y : V} {e f : G.edgeSet}
    (hab : a ≠ b) (hay : a ≠ y) (hxb : x ≠ b)
    (he : (e : Sym2 V) = s(a, x))
    (hf : (f : Sym2 V) = s(b, y))
    (hadj : G.lineGraph.Adj e f) :
    x = y := by
  obtain ⟨_, z, hze, hzf⟩ := SimpleGraph.lineGraph_adj_iff_exists.mp hadj
  have hzax : z = a ∨ z = x := by
    have : z ∈ s(a, x) := by simpa [he] using hze
    simpa [Sym2.mem_iff] using this
  have hzby : z = b ∨ z = y := by
    have : z ∈ s(b, y) := by simpa [hf] using hzf
    simpa [Sym2.mem_iff] using this
  rcases hzax with hza | hzx <;> rcases hzby with hzb | hzy
  · exact False.elim (hab (hza.symm.trans hzb))
  · exact False.elim (hay (hza.symm.trans hzy))
  · exact False.elim (hxb (hzx.symm.trans hzb))
  · exact hzx.symm.trans hzy

/-- Two types exhausted by four pairwise-distinct named elements are
equivalent by matching those names. -/
noncomputable def equivOfFour
    {A : Type u} {B : Type v}
    (a₀ a₁ a₂ a₃ : A) (b₀ b₁ b₂ b₃ : B)
    (ha₀₁ : a₀ ≠ a₁) (ha₀₂ : a₀ ≠ a₂) (ha₀₃ : a₀ ≠ a₃)
    (ha₁₂ : a₁ ≠ a₂) (ha₁₃ : a₁ ≠ a₃) (ha₂₃ : a₂ ≠ a₃)
    (hb₀₁ : b₀ ≠ b₁) (hb₀₂ : b₀ ≠ b₂) (hb₀₃ : b₀ ≠ b₃)
    (hb₁₂ : b₁ ≠ b₂) (hb₁₃ : b₁ ≠ b₃) (hb₂₃ : b₂ ≠ b₃)
    (hA : ∀ x : A, x = a₀ ∨ x = a₁ ∨ x = a₂ ∨ x = a₃)
    (hB : ∀ x : B, x = b₀ ∨ x = b₁ ∨ x = b₂ ∨ x = b₃) :
    A ≃ B := by
  classical
  let f : A → B := fun x =>
    if x = a₀ then b₀ else if x = a₁ then b₁ else if x = a₂ then b₂ else b₃
  let g : B → A := fun x =>
    if x = b₀ then a₀ else if x = b₁ then a₁ else if x = b₂ then a₂ else a₃
  have hfa₀ : f a₀ = b₀ := by simp [f]
  have hfa₁ : f a₁ = b₁ := by simp [f, ha₀₁.symm]
  have hfa₂ : f a₂ = b₂ := by simp [f, ha₀₂.symm, ha₁₂.symm]
  have hfa₃ : f a₃ = b₃ := by
    simp [f, ha₀₃.symm, ha₁₃.symm, ha₂₃.symm]
  have hgb₀ : g b₀ = a₀ := by simp [g]
  have hgb₁ : g b₁ = a₁ := by simp [g, hb₀₁.symm]
  have hgb₂ : g b₂ = a₂ := by simp [g, hb₀₂.symm, hb₁₂.symm]
  have hgb₃ : g b₃ = a₃ := by
    simp [g, hb₀₃.symm, hb₁₃.symm, hb₂₃.symm]
  exact {
    toFun := f
    invFun := g
    left_inv := by
      intro x
      rcases hA x with rfl | rfl | rfl | rfl
      · rw [hfa₀, hgb₀]
      · rw [hfa₁, hgb₁]
      · rw [hfa₂, hgb₂]
      · rw [hfa₃, hgb₃]
    right_inv := by
      intro x
      rcases hB x with rfl | rfl | rfl | rfl
      · rw [hgb₀, hfa₀]
      · rw [hgb₁, hfa₁]
      · rw [hgb₂, hfa₂]
      · rw [hgb₃, hfa₃]
  }

@[simp] theorem equivOfFour_apply₀
    {A : Type u} {B : Type v}
    (a₀ a₁ a₂ a₃ : A) (b₀ b₁ b₂ b₃ : B)
    (ha₀₁ ha₀₂ ha₀₃ ha₁₂ ha₁₃ ha₂₃)
    (hb₀₁ hb₀₂ hb₀₃ hb₁₂ hb₁₃ hb₂₃)
    (hA) (hB) :
    equivOfFour a₀ a₁ a₂ a₃ b₀ b₁ b₂ b₃
      ha₀₁ ha₀₂ ha₀₃ ha₁₂ ha₁₃ ha₂₃
      hb₀₁ hb₀₂ hb₀₃ hb₁₂ hb₁₃ hb₂₃ hA hB a₀ = b₀ := by
  simp [equivOfFour]

/-- Line-graph isomorphisms preserve line-graph adjacency. -/
theorem lineIso_adj_iff
    {V : Type u} {W : Type v} {G : SimpleGraph V} {H : SimpleGraph W}
    (φ : GraphIso G.lineGraph H.lineGraph) {e f : G.edgeSet} :
    H.lineGraph.Adj (φ e) (φ f) ↔ G.lineGraph.Adj e f :=
  φ.map_rel_iff

/-- If a graph has exactly three edges and all three lie in a common full
star, then its line graph is the triangle graph. -/
noncomputable def lineGraphIsoK3_of_three_edges_in_common_star
    {V : Type u} {G : SimpleGraph V} {v : V}
    (e₀ e₁ e₂ : G.edgeSet)
    (he₀ : e₀ ∈ edgeStar G v) (he₁ : e₁ ∈ edgeStar G v)
    (he₂ : e₂ ∈ edgeStar G v)
    (h₀₁ : e₀ ≠ e₁) (h₀₂ : e₀ ≠ e₂) (h₁₂ : e₁ ≠ e₂)
    (hcover : forall e : G.edgeSet, e = e₀ \/ e = e₁ \/ e = e₂) :
    GraphIso G.lineGraph K3 := by
  classical
  let edgeEquiv : G.edgeSet ≃ Fin 3 := {
    toFun := fun e => if e = e₀ then 0 else if e = e₁ then 1 else 2
    invFun := fun i => if i = 0 then e₀ else if i = 1 then e₁ else e₂
    left_inv := by
      intro e
      rcases hcover e with rfl | rfl | rfl
      · simp [h₀₁, h₀₂]
      · simp [h₀₁.symm, h₁₂]
      · simp [h₀₂.symm, h₁₂.symm]
    right_inv := by
      intro i
      fin_cases i <;> simp [h₀₁.symm, h₀₂.symm, h₁₂.symm]
  }
  refine { toEquiv := edgeEquiv, map_rel_iff' := ?_ }
  intro a b
  constructor
  · intro htop
    have hab_image : edgeEquiv a ≠ edgeEquiv b := by
      simpa [K3] using htop
    have hab : a ≠ b := fun h => hab_image (congrArg edgeEquiv h)
    have ha : a ∈ edgeStar G v := by
      rcases hcover a with rfl | rfl | rfl
      · exact he₀
      · exact he₁
      · exact he₂
    have hb : b ∈ edgeStar G v := by
      rcases hcover b with rfl | rfl | rfl
      · exact he₀
      · exact he₁
      · exact he₂
    exact lineGraph_adj_of_mem_edgeStar ha hb hab
  · intro hadj
    have hab_image : edgeEquiv a ≠ edgeEquiv b :=
      fun h => hadj.1 (edgeEquiv.injective h)
    simpa [K3] using hab_image

/-- A line-graph isomorphism sends each full edge-star of `G` into a full
edge-star of `H`.

This is the Lean version of the star-preserving condition in Jung's proof:
if `S(v)` is the set of edges incident with `v`, then its image is contained in
some `S(w)`. -/
def LineIso.StarPreserving
    {V : Type u} {W : Type v} {G : SimpleGraph V} {H : SimpleGraph W}
    (φ : GraphIso G.lineGraph H.lineGraph) : Prop :=
  forall v : V, exists w : W, forall e : G.edgeSet,
    e ∈ edgeStar G v -> φ e ∈ edgeStar H w

/-- Failure of star preservation, unpacked into explicit witnesses. -/
theorem not_lineIso_starPreserving_iff
    {V : Type u} {W : Type v} {G : SimpleGraph V} {H : SimpleGraph W}
    (φ : GraphIso G.lineGraph H.lineGraph) :
    ¬ LineIso.StarPreserving φ ↔
      exists v : V, forall w : W, exists e : G.edgeSet,
        e ∈ edgeStar G v /\ φ e ∉ edgeStar H w := by
  classical
  simp [LineIso.StarPreserving, not_forall, not_exists, Classical.not_imp]

/-- A line-graph isomorphism sends each full edge-star of `G` exactly to a
full edge-star of `H`. -/
def LineIso.PreservesFullStars
    {V : Type u} {W : Type v} {G : SimpleGraph V} {H : SimpleGraph W}
    (φ : GraphIso G.lineGraph H.lineGraph) (ψ : V -> W) : Prop :=
  forall v : V, forall e : G.edgeSet,
    φ e ∈ edgeStar H (ψ v) ↔ e ∈ edgeStar G v

/-- A vertex equivalence induces a line-graph isomorphism when the latter sends
each edge to the unordered pair of the images of its endpoints. -/
def LineIso.IsInducedBy
    {V : Type u} {W : Type v} {G : SimpleGraph V} {H : SimpleGraph W}
    (φ : GraphIso G.lineGraph H.lineGraph) (ψ : V ≃ W) : Prop :=
  forall e : G.edgeSet, Sym2.map ψ (e : Sym2 V) = (φ e : Sym2 W)

/-- Exact preservation of full stars implies that the line-graph isomorphism is
the edge map induced by the vertex equivalence. -/
theorem lineIso_inducedBy_of_preservesFullStars
    {V : Type u} {W : Type v} {G : SimpleGraph V} {H : SimpleGraph W}
    (φ : GraphIso G.lineGraph H.lineGraph) (ψ : V ≃ W)
    (hφ : LineIso.PreservesFullStars φ ψ) :
    LineIso.IsInducedBy φ ψ := by
  intro e
  let a : V := (e : Sym2 V).out.1
  let b : V := (e : Sym2 V).out.2
  have ha : a ∈ (e : Sym2 V) := Sym2.out_fst_mem _
  have hb : b ∈ (e : Sym2 V) := Sym2.out_snd_mem _
  have hab : a ≠ b := by
    intro hab
    have hdiag : (e : Sym2 V).IsDiag := by
      rw [← (e : Sym2 V).out_eq]
      exact hab
    exact G.not_isDiag_of_mem_edgeSet e.2 hdiag
  have hψab : ψ a ≠ ψ b := fun h => hab (ψ.injective h)
  have hφa : ψ a ∈ (φ e : Sym2 W) :=
    (hφ a e).2 ha
  have hφb : ψ b ∈ (φ e : Sym2 W) :=
    (hφ b e).2 hb
  have hφe : (φ e : Sym2 W) = s(ψ a, ψ b) :=
    (Sym2.mem_and_mem_iff hψab).mp ⟨hφa, hφb⟩
  have hmap : Sym2.map ψ (e : Sym2 V) = s(ψ a, ψ b) := by
    rw [← (e : Sym2 V).out_eq]
    rfl
  exact hmap.trans hφe.symm

/-- If a line-graph isomorphism is induced by a vertex equivalence, then that
vertex equivalence is a graph isomorphism. -/
def graphIso_of_lineIso_inducedBy
    {V : Type u} {W : Type v} {G : SimpleGraph V} {H : SimpleGraph W}
    (φ : GraphIso G.lineGraph H.lineGraph) (ψ : V ≃ W)
    (hφ : LineIso.IsInducedBy φ ψ) :
    GraphIso G H where
  toEquiv := ψ
  map_rel_iff' := by
    intro u v
    constructor
    · intro huv
      let eH : H.edgeSet := ⟨s(ψ u, ψ v), by simpa [SimpleGraph.mem_edgeSet] using huv⟩
      let eG : G.edgeSet := φ.symm eH
      have hφe : (φ eG : Sym2 W) = (eH : Sym2 W) := by
        exact congrArg Subtype.val (φ.apply_symm_apply eH)
      have hmap : Sym2.map ψ (eG : Sym2 V) = s(ψ u, ψ v) := by
        simpa [eH] using (hφ eG).trans hφe
      have heq : (eG : Sym2 V) = s(u, v) := by
        exact (Sym2.map.injective ψ.injective) (by simpa [Sym2.map_mk] using hmap)
      have hmem : s(u, v) ∈ G.edgeSet := by
        rw [← heq]
        exact eG.2
      simpa [SimpleGraph.mem_edgeSet] using hmem
    · intro huv
      let eG : G.edgeSet := ⟨s(u, v), by simpa [SimpleGraph.mem_edgeSet] using huv⟩
      have hmem : s(ψ u, ψ v) ∈ H.edgeSet := by
        have hφmem : (φ eG : Sym2 W) ∈ H.edgeSet := (φ eG).2
        rwa [← hφ eG, Sym2.map_mk] at hφmem
      simpa [SimpleGraph.mem_edgeSet] using hmem

/-- An equivalence that transports every source edge forward and covers every
target edge is a graph isomorphism. -/
def graphIso_of_edge_transport
    {V : Type u} {W : Type v} {G : SimpleGraph V} {H : SimpleGraph W}
    (ψ : V ≃ W)
    (forward : ∀ e : G.edgeSet, Sym2.map ψ (e : Sym2 V) ∈ H.edgeSet)
    (backward : ∀ d : H.edgeSet, ∃ e : G.edgeSet,
      Sym2.map ψ (e : Sym2 V) = (d : Sym2 W)) :
    GraphIso G H where
  toEquiv := ψ
  map_rel_iff' := by
    intro x y
    have edge_mem_iff (q : Sym2 V) :
        Sym2.map ψ q ∈ H.edgeSet ↔ q ∈ G.edgeSet := by
      constructor
      · intro hq
        let d : H.edgeSet := ⟨Sym2.map ψ q, hq⟩
        obtain ⟨e, he⟩ := backward d
        have hmap : Sym2.map ψ (e : Sym2 V) = Sym2.map ψ q := by
          simpa [d] using he
        have heq : (e : Sym2 V) = q :=
          (Sym2.map.injective ψ.injective) hmap
        simpa [← heq] using e.2
      · intro hq
        exact forward ⟨q, hq⟩
    simpa [SimpleGraph.mem_edgeSet, Sym2.map_mk] using edge_mem_iff s(x, y)

/-- Edge-set emptiness is transported by a line-graph isomorphism. -/
theorem edgeSet_eq_empty_of_lineIso_left
    {V : Type u} {W : Type v} {G : SimpleGraph V} {H : SimpleGraph W}
    (φ : GraphIso G.lineGraph H.lineGraph)
    (hGempty : G.edgeSet = ∅) :
    H.edgeSet = ∅ := by
  rw [Set.eq_empty_iff_forall_notMem]
  intro e he
  let eH : H.edgeSet := ⟨e, he⟩
  have hmem : ((φ.symm eH : G.edgeSet) : Sym2 V) ∈ G.edgeSet :=
    (φ.symm eH).2
  have hempty : ((φ.symm eH : G.edgeSet) : Sym2 V) ∈ (∅ : Set (Sym2 V)) := by
    simpa [hGempty] using hmem
  exact hempty

/-- Edge-set nonemptiness is transported by a line-graph isomorphism. -/
theorem edgeSet_nonempty_of_lineIso_left
    {V : Type u} {W : Type v} {G : SimpleGraph V} {H : SimpleGraph W}
    (φ : GraphIso G.lineGraph H.lineGraph)
    (hGnonempty : G.edgeSet.Nonempty) :
    H.edgeSet.Nonempty := by
  by_contra hHempty
  have hHempty' : H.edgeSet = ∅ := Set.not_nonempty_iff_eq_empty.mp hHempty
  have hGempty : G.edgeSet = ∅ :=
    edgeSet_eq_empty_of_lineIso_left φ.symm hHempty'
  rw [hGempty] at hGnonempty
  exact Set.not_nonempty_empty hGnonempty

/-- Connected graphs with no edges are both one-vertex graphs, hence
isomorphic. -/
theorem graphIso_of_connected_edgeSet_empty
    {V : Type u} {W : Type v} {G : SimpleGraph V} {H : SimpleGraph W}
    (hG : G.Connected) (hH : H.Connected)
    (hGempty : G.edgeSet = ∅) (hHempty : H.edgeSet = ∅) :
    Nonempty (GraphIso G H) := by
  classical
  have hGbot : G = ⊥ := SimpleGraph.edgeSet_eq_empty.mp hGempty
  have hHbot : H = ⊥ := SimpleGraph.edgeSet_eq_empty.mp hHempty
  have hGconnBot : (⊥ : SimpleGraph V).Connected := by
    simpa [hGbot] using hG
  have hHconnBot : (⊥ : SimpleGraph W).Connected := by
    simpa [hHbot] using hH
  have hGsub : Subsingleton V := (SimpleGraph.connected_bot_iff.mp hGconnBot).1
  have hGn : Nonempty V := (SimpleGraph.connected_bot_iff.mp hGconnBot).2
  have hHsub : Subsingleton W := (SimpleGraph.connected_bot_iff.mp hHconnBot).1
  have hHn : Nonempty W := (SimpleGraph.connected_bot_iff.mp hHconnBot).2
  letI : Subsingleton V := hGsub
  letI : Nonempty V := hGn
  letI : Subsingleton W := hHsub
  letI : Nonempty W := hHn
  letI : Unique V := uniqueOfSubsingleton (Classical.choice hGn)
  letI : Unique W := uniqueOfSubsingleton (Classical.choice hHn)
  refine ⟨{ toEquiv := Equiv.ofUnique V W, map_rel_iff' := ?_ }⟩
  intro u v
  simp [hGbot, hHbot]

/-- In a connected graph with at least two edges, full edge-stars distinguish
vertices.  The only connected graph in which two distinct vertices have the
same nonempty full star is the one-edge graph. -/
theorem eq_of_edgeStar_eq_of_connected_of_edgeSet_nontrivial
    {V : Type u} {G : SimpleGraph V} (hG : G.Connected)
    (hEdges : ∃ e f : G.edgeSet, e ≠ f) {a b : V}
    (hstar : edgeStar G a = edgeStar G b) :
    a = b := by
  classical
  by_contra hab
  have hEdge : G.edgeSet.Nonempty := by
    obtain ⟨e, -, -⟩ := hEdges
    exact ⟨e, e.2⟩
  obtain ⟨e, he⟩ := edgeStar_nonempty_of_connected_of_edgeSet_nonempty hG hEdge a
  have he_eq : (e : Sym2 V) = s(a, b) :=
    edge_eq_of_mem_edgeStar_of_edgeStar_eq hab hstar he
  have hAll : ∀ d : G.edgeSet, d = e := by
    intro d
    by_contra hde
    have hd_not_star : d ∉ edgeStar G a := by
      intro hd
      have hd_eq : (d : Sym2 V) = s(a, b) :=
        edge_eq_of_mem_edgeStar_of_edgeStar_eq hab hstar hd
      exact hde (Subtype.ext (hd_eq.trans he_eq.symm))
    let x : V := (d : Sym2 V).out.1
    have hxd : x ∈ (d : Sym2 V) := Sym2.out_fst_mem _
    have hxa : x ≠ a := by
      intro h
      exact hd_not_star (by simpa [edgeStar, h] using hxd)
    obtain ⟨f, i, hf_not_star, hi_star, hfi⟩ :=
      exists_not_edgeStar_adj_edgeStar_of_walk hxa hxd hd_not_star
        (Classical.choice (hG x a))
    have hi_eq : i = e := by
      have hi_val : (i : Sym2 V) = s(a, b) :=
        edge_eq_of_mem_edgeStar_of_edgeStar_eq hab hstar hi_star
      exact Subtype.ext (hi_val.trans he_eq.symm)
    obtain ⟨_, y, hyf, hyi⟩ := SimpleGraph.lineGraph_adj_iff_exists.mp hfi
    have hyab : y ∈ s(a, b) := by
      simpa [hi_eq, he_eq] using hyi
    rw [Sym2.mem_iff] at hyab
    have hy_ne_a : y ≠ a := by
      intro h
      exact hf_not_star (by simpa [edgeStar, h] using hyf)
    have hy_eq_b : y = b := hyab.resolve_left hy_ne_a
    have hf_star_b : f ∈ edgeStar G b := by
      simpa [edgeStar, hy_eq_b] using hyf
    exact hf_not_star (by simpa [hstar] using hf_star_b)
  obtain ⟨d, f, hdf⟩ := hEdges
  exact hdf ((hAll d).trans (hAll f).symm)

/-- A nontrivial full star determines its center even from containment in
another full star. -/
theorem eq_of_edgeStar_subset_of_edgeStar_nontrivial
    {V : Type u} {G : SimpleGraph V} {a b : V}
    (ha : (edgeStar G a).Nontrivial)
    (hsub : edgeStar G a ⊆ edgeStar G b) :
    a = b := by
  by_contra hab
  obtain ⟨e, he, f, hf, hef⟩ := ha
  have edge_eq : ∀ {g : G.edgeSet}, g ∈ edgeStar G a →
      (g : Sym2 V) = s(a, b) := by
    intro g hg
    have hga : a ∈ (g : Sym2 V) := by simpa [edgeStar] using hg
    have hgb : b ∈ (g : Sym2 V) := by simpa [edgeStar] using hsub hg
    exact (Sym2.mem_and_mem_iff hab).mp ⟨hga, hgb⟩
  exact hef (Subtype.ext ((edge_eq he).trans (edge_eq hf).symm))

/-- If one endpoint of an edge has a singleton full star in a connected graph
with another edge, then the other endpoint has a nontrivial full star. -/
theorem edgeStar_other_nontrivial_of_not_nontrivial
    {V : Type u} {G : SimpleGraph V} (hG : G.Connected)
    (hEdges : ∃ d f : G.edgeSet, d ≠ f) {v : V} {e : G.edgeSet}
    (he : e ∈ edgeStar G v) (hv : ¬ (edgeStar G v).Nontrivial) :
    (edgeStar G (Sym2.Mem.other (by simpa [edgeStar] using he))).Nontrivial := by
  classical
  let u : V := Sym2.Mem.other (by simpa [edgeStar] using he)
  have he_eq : (e : Sym2 V) = s(v, u) :=
    sym2_eq_mk_other_of_mem (by simpa [edgeStar] using he)
  have hvsub : (edgeStar G v).Subsingleton := Set.not_nontrivial_iff.mp hv
  obtain ⟨d₀, d₁, hd⟩ := hEdges
  let d : G.edgeSet := if d₀ = e then d₁ else d₀
  have hde : d ≠ e := by
    dsimp [d]
    split
    · rename_i h
      intro h'
      exact hd (h.trans h'.symm)
    · rename_i h
      exact h
  have hd_not_star : d ∉ edgeStar G v := by
    intro hdv
    exact hde (hvsub hdv he)
  let x : V := (d : Sym2 V).out.1
  have hxd : x ∈ (d : Sym2 V) := Sym2.out_fst_mem _
  have hxv : x ≠ v := by
    intro h
    exact hd_not_star (by simpa [edgeStar, h] using hxd)
  obtain ⟨f, i, hf_not_star, hi_star, hfi⟩ :=
    exists_not_edgeStar_adj_edgeStar_of_walk hxv hxd hd_not_star
      (Classical.choice (hG x v))
  have hi_eq : i = e := hvsub hi_star he
  obtain ⟨hfe, y, hyf, hyi⟩ := SimpleGraph.lineGraph_adj_iff_exists.mp hfi
  have hyvu : y ∈ s(v, u) := by simpa [hi_eq, he_eq] using hyi
  rw [Sym2.mem_iff] at hyvu
  have hy_ne_v : y ≠ v := by
    intro h
    exact hf_not_star (by simpa [edgeStar, h] using hyf)
  have hy_eq_u : y = u := hyvu.resolve_left hy_ne_v
  have hfu : f ∈ edgeStar G u := by simpa [edgeStar, hy_eq_u] using hyf
  have heu : e ∈ edgeStar G u := by
    simpa [edgeStar, he_eq] using Sym2.mem_mk_right v u
  exact ⟨f, hfu, e, heu, by simpa [hi_eq] using hfe⟩

set_option maxHeartbeats 1000000 in
/-- Jung's non-star-preserving classification, in the form needed for
Whitney's theorem.

The online proof sources split this into the following cases.  If an
edge-adjacency-preserving bijection is not star-preserving, then a 3-edge star
is sent to a triangle.  Connectivity supplies an adjacent fourth edge unless
the source is `K1,3`; the image of this fourth edge determines one of Jung's
three order-four configurations.  In those order-four configurations the two
graphs are isomorphic, while in the missing-fourth-edge case the common line
graph is `K3`. -/
theorem graphIso_or_triangle_of_not_starPreserving
    {V : Type u} {W : Type v} {G : SimpleGraph V} {H : SimpleGraph W}
    (hG : G.Connected) (hH : H.Connected)
    (φ : GraphIso G.lineGraph H.lineGraph)
    (hφ : ¬ LineIso.StarPreserving φ) :
    Nonempty (GraphIso G H) \/ IsTriangleGraph G.lineGraph := by
  classical
  by_cases hGempty : G.edgeSet = ∅
  · exact Or.inl <| graphIso_of_connected_edgeSet_empty hG hH hGempty
      (edgeSet_eq_empty_of_lineIso_left φ hGempty)
  have hGEdge : G.edgeSet.Nonempty := Set.nonempty_iff_ne_empty.mpr hGempty
  have hHEdge : H.edgeSet.Nonempty := edgeSet_nonempty_of_lineIso_left φ hGEdge
  obtain ⟨v, hv⟩ := (not_lineIso_starPreserving_iff φ).mp hφ
  have hvStar : (edgeStar G v).Nonempty :=
    edgeStar_nonempty_of_connected_of_edgeSet_nonempty hG hGEdge v
  rcases hvStar with ⟨e₀, he₀⟩
  let w₀ : W := ((φ e₀ : H.edgeSet) : Sym2 W).out.1
  have hw₀ : w₀ ∈ ((φ e₀ : H.edgeSet) : Sym2 W) :=
    Sym2.out_fst_mem _
  obtain ⟨e₁, he₁, hφe₁w₀⟩ := hv w₀
  have he₁_ne_e₀ : e₁ ≠ e₀ := by
    intro h
    exact hφe₁w₀ (by simpa [h, edgeStar] using hw₀)
  let w₁ : W := Sym2.Mem.other hw₀
  have hw₁ : w₁ ∈ ((φ e₀ : H.edgeSet) : Sym2 W) :=
    Sym2.other_mem hw₀
  have hw₀_ne_w₁ : w₀ ≠ w₁ :=
    (H.edge_other_ne (φ e₀).2 hw₀).symm
  have hAdj₀₁ : H.lineGraph.Adj (φ e₀) (φ e₁) := by
    rw [lineIso_adj_iff φ]
    exact lineGraph_adj_of_mem_edgeStar he₀ he₁ (fun h => he₁_ne_e₀ h.symm)
  obtain ⟨x, hx₀, hx₁⟩ := (SimpleGraph.lineGraph_adj_iff_exists.mp hAdj₀₁).2
  have hx_ne_w₀ : x ≠ w₀ := by
    intro hx
    exact hφe₁w₀ (by simpa [hx, edgeStar] using hx₁)
  have hx_eq_w₁ : x = w₁ :=
    eq_sym2_other_of_mem_of_ne hw₀ hx₀ hx_ne_w₀
  have hw₁e₁ : w₁ ∈ ((φ e₁ : H.edgeSet) : Sym2 W) := by
    simpa [hx_eq_w₁] using hx₁
  obtain ⟨e₂, he₂, hφe₂w₁⟩ := hv w₁
  have he₂_ne_e₀ : e₂ ≠ e₀ := by
    intro h
    exact hφe₂w₁ (by simpa [h, edgeStar] using hw₁)
  have he₂_ne_e₁ : e₂ ≠ e₁ := by
    intro h
    exact hφe₂w₁ (by simpa [h, edgeStar] using hw₁e₁)
  have hAdj₀₂ : H.lineGraph.Adj (φ e₀) (φ e₂) := by
    rw [lineIso_adj_iff φ]
    exact lineGraph_adj_of_mem_edgeStar he₀ he₂ (fun h => he₂_ne_e₀ h.symm)
  obtain ⟨x₀₂, hx₀₂₀, hx₀₂₂⟩ := (SimpleGraph.lineGraph_adj_iff_exists.mp hAdj₀₂).2
  have hx₀₂_ne_w₁ : x₀₂ ≠ w₁ := by
    intro hx
    exact hφe₂w₁ (by simpa [hx, edgeStar] using hx₀₂₂)
  have hx₀₂_eq_w₀ : x₀₂ = w₀ :=
    (eq_sym2_other_of_mem_of_ne hw₁ hx₀₂₀ hx₀₂_ne_w₁).trans
      (Sym2.other_invol hw₀ hw₁)
  have hw₀e₂ : w₀ ∈ ((φ e₂ : H.edgeSet) : Sym2 W) := by
    simpa [hx₀₂_eq_w₀] using hx₀₂₂
  let z : W := Sym2.Mem.other hw₁e₁
  have hze₁ : z ∈ ((φ e₁ : H.edgeSet) : Sym2 W) :=
    Sym2.other_mem hw₁e₁
  have hz_ne_w₁ : z ≠ w₁ :=
    H.edge_other_ne (φ e₁).2 hw₁e₁
  have hw₀_ne_z : w₀ ≠ z := by
    intro h
    exact hφe₁w₀ (by simpa [h, edgeStar] using hze₁)
  have hAdj₁₂ : H.lineGraph.Adj (φ e₁) (φ e₂) := by
    rw [lineIso_adj_iff φ]
    exact lineGraph_adj_of_mem_edgeStar he₁ he₂ he₂_ne_e₁.symm
  obtain ⟨x₁₂, hx₁₂₁, hx₁₂₂⟩ := (SimpleGraph.lineGraph_adj_iff_exists.mp hAdj₁₂).2
  have hx₁₂_ne_w₁ : x₁₂ ≠ w₁ := by
    intro hx
    exact hφe₂w₁ (by simpa [hx, edgeStar] using hx₁₂₂)
  have hx₁₂_eq_z : x₁₂ = z :=
    eq_sym2_other_of_mem_of_ne hw₁e₁ hx₁₂₁ hx₁₂_ne_w₁
  have hze₂ : z ∈ ((φ e₂ : H.edgeSet) : Sym2 W) := by
    simpa [hx₁₂_eq_z] using hx₁₂₂
  have hφe₀_eq : (((φ e₀ : H.edgeSet) : Sym2 W)) = s(w₀, w₁) :=
    (Sym2.mem_and_mem_iff hw₀_ne_w₁).mp ⟨hw₀, hw₁⟩
  have hφe₁_eq : (((φ e₁ : H.edgeSet) : Sym2 W)) = s(w₁, z) :=
    (Sym2.mem_and_mem_iff hz_ne_w₁.symm).mp ⟨hw₁e₁, hze₁⟩
  have hφe₂_eq : (((φ e₂ : H.edgeSet) : Sym2 W)) = s(w₀, z) :=
    (Sym2.mem_and_mem_iff hw₀_ne_z).mp ⟨hw₀e₂, hze₂⟩
  let a₀ : V := Sym2.Mem.other (by simpa [edgeStar] using he₀)
  let a₁ : V := Sym2.Mem.other (by simpa [edgeStar] using he₁)
  let a₂ : V := Sym2.Mem.other (by simpa [edgeStar] using he₂)
  have hv_ne_a₀ : v ≠ a₀ :=
    (other_ne_of_mem_edge (G := G) (e := e₀) (by simpa [edgeStar] using he₀)).symm
  have hv_ne_a₁ : v ≠ a₁ :=
    (other_ne_of_mem_edge (G := G) (e := e₁) (by simpa [edgeStar] using he₁)).symm
  have hv_ne_a₂ : v ≠ a₂ :=
    (other_ne_of_mem_edge (G := G) (e := e₂) (by simpa [edgeStar] using he₂)).symm
  have ha₀_ne_a₁ : a₀ ≠ a₁ :=
    other_ne_other_of_ne_of_mem_edgeStar he₀ he₁ (fun h => he₁_ne_e₀ h.symm)
  have ha₀_ne_a₂ : a₀ ≠ a₂ :=
    other_ne_other_of_ne_of_mem_edgeStar he₀ he₂ (fun h => he₂_ne_e₀ h.symm)
  have ha₁_ne_a₂ : a₁ ≠ a₂ :=
    other_ne_other_of_ne_of_mem_edgeStar he₁ he₂ (fun h => he₂_ne_e₁ h.symm)
  have he₀_eq : (e₀ : Sym2 V) = s(v, a₀) :=
    sym2_eq_mk_other_of_mem (by simpa [edgeStar] using he₀)
  have he₁_eq : (e₁ : Sym2 V) = s(v, a₁) :=
    sym2_eq_mk_other_of_mem (by simpa [edgeStar] using he₁)
  have he₂_eq : (e₂ : Sym2 V) = s(v, a₂) :=
    sym2_eq_mk_other_of_mem (by simpa [edgeStar] using he₂)
  by_cases hcover : forall e : G.edgeSet, e = e₀ \/ e = e₁ \/ e = e₂
  · exact Or.inr ⟨lineGraphIsoK3_of_three_edges_in_common_star e₀ e₁ e₂
      he₀ he₁ he₂
      (fun h => he₁_ne_e₀ h.symm)
      (fun h => he₂_ne_e₀ h.symm)
      (fun h => he₂_ne_e₁ h.symm)
      hcover⟩
  have hstar_cover : forall e : G.edgeSet,
      e ∈ edgeStar G v -> e = e₀ \/ e = e₁ \/ e = e₂ := by
    intro e he
    by_contra hnot
    push Not at hnot
    have hAdjₑ₀ : H.lineGraph.Adj (φ e) (φ e₀) := by
      rw [lineIso_adj_iff φ]
      exact lineGraph_adj_of_mem_edgeStar he he₀ hnot.1
    have hAdjₑ₁ : H.lineGraph.Adj (φ e) (φ e₁) := by
      rw [lineIso_adj_iff φ]
      exact lineGraph_adj_of_mem_edgeStar he he₁ hnot.2.1
    have hAdjₑ₂ : H.lineGraph.Adj (φ e) (φ e₂) := by
      rw [lineIso_adj_iff φ]
      exact lineGraph_adj_of_mem_edgeStar he he₂ hnot.2.2
    obtain ⟨x₀, hx₀e, hx₀e₀⟩ := (SimpleGraph.lineGraph_adj_iff_exists.mp hAdjₑ₀).2
    obtain ⟨x₁, hx₁e, hx₁e₁⟩ := (SimpleGraph.lineGraph_adj_iff_exists.mp hAdjₑ₁).2
    obtain ⟨x₂, hx₂e, hx₂e₂⟩ := (SimpleGraph.lineGraph_adj_iff_exists.mp hAdjₑ₂).2
    have hmeet₀ : ∃ x, x ∈ ((φ e : H.edgeSet) : Sym2 W) ∧ x ∈ s(w₀, w₁) :=
      ⟨x₀, hx₀e, by simpa [hφe₀_eq] using hx₀e₀⟩
    have hmeet₁ : ∃ x, x ∈ ((φ e : H.edgeSet) : Sym2 W) ∧ x ∈ s(w₁, z) :=
      ⟨x₁, hx₁e, by simpa [hφe₁_eq] using hx₁e₁⟩
    have hmeet₂ : ∃ x, x ∈ ((φ e : H.edgeSet) : Sym2 W) ∧ x ∈ s(w₀, z) :=
      ⟨x₂, hx₂e, by simpa [hφe₂_eq] using hx₂e₂⟩
    rcases edge_eq_of_intersects_three_triangle_edges
        hw₀_ne_w₁ hw₀_ne_z hz_ne_w₁.symm hmeet₀ hmeet₁ hmeet₂ with
      hφe_eq | hφe_eq | hφe_eq
    · have hφeq : φ e = φ e₀ := Subtype.ext (by simpa [hφe₀_eq] using hφe_eq)
      exact hnot.1 (φ.injective hφeq)
    · have hφeq : φ e = φ e₁ := Subtype.ext (by simpa [hφe₁_eq] using hφe_eq)
      exact hnot.2.1 (φ.injective hφeq)
    · have hφeq : φ e = φ e₂ := Subtype.ext (by simpa [hφe₂_eq] using hφe_eq)
      exact hnot.2.2 (φ.injective hφeq)
  obtain ⟨d, hd_ne_e₀, hd_ne_e₁, hd_ne_e₂⟩ : ∃ d : G.edgeSet, d ≠ e₀ ∧ d ≠ e₁ ∧ d ≠ e₂ := by
    simpa [not_or] using hcover
  have hd_not_star : d ∉ edgeStar G v := by
    intro hdv
    rcases hstar_cover d hdv with rfl | rfl | rfl
    · exact hd_ne_e₀ rfl
    · exact hd_ne_e₁ rfl
    · exact hd_ne_e₂ rfl
  have edge_eq_chord_of_adj_e₀ :
      forall e : G.edgeSet,
        e ∉ edgeStar G v -> G.lineGraph.Adj e e₀ ->
          (e : Sym2 V) = s(a₀, a₁) \/ (e : Sym2 V) = s(a₀, a₂) := by
    intro e he_not_star he_adj_e₀
    have hφ_adj_e₀ : H.lineGraph.Adj (φ e) (φ e₀) :=
      (lineIso_adj_iff φ).2 he_adj_e₀
    rcases lineGraph_adj_triangle_side_imp_adj_other_side
        hw₀_ne_w₁ hw₀_ne_z hz_ne_w₁.symm
        hφe₀_eq hφe₁_eq hφe₂_eq hφ_adj_e₀ with hφ_adj_e₁ | hφ_adj_e₂
    · have he_adj_e₁ : G.lineGraph.Adj e e₁ :=
        (lineIso_adj_iff φ).1 hφ_adj_e₁
      obtain ⟨_, x, hxe, hxe₀⟩ := SimpleGraph.lineGraph_adj_iff_exists.mp he_adj_e₀
      obtain ⟨_, y, hye, hye₁⟩ := SimpleGraph.lineGraph_adj_iff_exists.mp he_adj_e₁
      have hx_e₀ : x ∈ s(v, a₀) := by simpa [he₀_eq] using hxe₀
      have hy_e₁ : y ∈ s(v, a₁) := by simpa [he₁_eq] using hye₁
      rw [Sym2.mem_iff] at hx_e₀ hy_e₁
      have hx_ne_v : x ≠ v := by
        intro hx
        exact he_not_star (by simpa [edgeStar, hx] using hxe)
      have hy_ne_v : y ≠ v := by
        intro hy
        exact he_not_star (by simpa [edgeStar, hy] using hye)
      have hx_eq : x = a₀ := by
        rcases hx_e₀ with hxv | hxa₀
        · exact False.elim (hx_ne_v hxv)
        · exact hxa₀
      have hy_eq : y = a₁ := by
        rcases hy_e₁ with hyv | hya₁
        · exact False.elim (hy_ne_v hyv)
        · exact hya₁
      exact Or.inl <| (Sym2.mem_and_mem_iff ha₀_ne_a₁).mp
        ⟨by simpa [hx_eq] using hxe, by simpa [hy_eq] using hye⟩
    · have he_adj_e₂ : G.lineGraph.Adj e e₂ :=
        (lineIso_adj_iff φ).1 hφ_adj_e₂
      obtain ⟨_, x, hxe, hxe₀⟩ := SimpleGraph.lineGraph_adj_iff_exists.mp he_adj_e₀
      obtain ⟨_, y, hye, hye₂⟩ := SimpleGraph.lineGraph_adj_iff_exists.mp he_adj_e₂
      have hx_e₀ : x ∈ s(v, a₀) := by simpa [he₀_eq] using hxe₀
      have hy_e₂ : y ∈ s(v, a₂) := by simpa [he₂_eq] using hye₂
      rw [Sym2.mem_iff] at hx_e₀ hy_e₂
      have hx_ne_v : x ≠ v := by
        intro hx
        exact he_not_star (by simpa [edgeStar, hx] using hxe)
      have hy_ne_v : y ≠ v := by
        intro hy
        exact he_not_star (by simpa [edgeStar, hy] using hye)
      have hx_eq : x = a₀ := by
        rcases hx_e₀ with hxv | hxa₀
        · exact False.elim (hx_ne_v hxv)
        · exact hxa₀
      have hy_eq : y = a₂ := by
        rcases hy_e₂ with hyv | hya₂
        · exact False.elim (hy_ne_v hyv)
        · exact hya₂
      exact Or.inr <| (Sym2.mem_and_mem_iff ha₀_ne_a₂).mp
        ⟨by simpa [hx_eq] using hxe, by simpa [hy_eq] using hye⟩
  have edge_eq_chord_of_adj_e₁ :
      forall e : G.edgeSet,
        e ∉ edgeStar G v -> G.lineGraph.Adj e e₁ ->
          (e : Sym2 V) = s(a₀, a₁) \/ (e : Sym2 V) = s(a₁, a₂) := by
    intro e he_not_star he_adj_e₁
    have hφ_adj_e₁ : H.lineGraph.Adj (φ e) (φ e₁) :=
      (lineIso_adj_iff φ).2 he_adj_e₁
    have hφe₂_eq' : (((φ e₂ : H.edgeSet) : Sym2 W)) = s(z, w₀) :=
      hφe₂_eq.trans Sym2.eq_swap
    have hφe₀_eq' : (((φ e₀ : H.edgeSet) : Sym2 W)) = s(w₁, w₀) :=
      hφe₀_eq.trans Sym2.eq_swap
    rcases lineGraph_adj_triangle_side_imp_adj_other_side
        hz_ne_w₁.symm hw₀_ne_w₁.symm hw₀_ne_z.symm
        hφe₁_eq hφe₂_eq' hφe₀_eq' hφ_adj_e₁ with hφ_adj_e₂ | hφ_adj_e₀
    · have he_adj_e₂ : G.lineGraph.Adj e e₂ :=
        (lineIso_adj_iff φ).1 hφ_adj_e₂
      obtain ⟨_, x, hxe, hxe₁⟩ := SimpleGraph.lineGraph_adj_iff_exists.mp he_adj_e₁
      obtain ⟨_, y, hye, hye₂⟩ := SimpleGraph.lineGraph_adj_iff_exists.mp he_adj_e₂
      have hx_e₁ : x ∈ s(v, a₁) := by simpa [he₁_eq] using hxe₁
      have hy_e₂ : y ∈ s(v, a₂) := by simpa [he₂_eq] using hye₂
      rw [Sym2.mem_iff] at hx_e₁ hy_e₂
      have hx_ne_v : x ≠ v := by
        intro hx
        exact he_not_star (by simpa [edgeStar, hx] using hxe)
      have hy_ne_v : y ≠ v := by
        intro hy
        exact he_not_star (by simpa [edgeStar, hy] using hye)
      have hx_eq : x = a₁ := by
        rcases hx_e₁ with hxv | hxa₁
        · exact False.elim (hx_ne_v hxv)
        · exact hxa₁
      have hy_eq : y = a₂ := by
        rcases hy_e₂ with hyv | hya₂
        · exact False.elim (hy_ne_v hyv)
        · exact hya₂
      exact Or.inr <| (Sym2.mem_and_mem_iff ha₁_ne_a₂).mp
        ⟨by simpa [hx_eq] using hxe, by simpa [hy_eq] using hye⟩
    · have he_adj_e₀ : G.lineGraph.Adj e e₀ :=
        (lineIso_adj_iff φ).1 hφ_adj_e₀
      obtain ⟨_, x, hxe, hxe₁⟩ := SimpleGraph.lineGraph_adj_iff_exists.mp he_adj_e₁
      obtain ⟨_, y, hye, hye₀⟩ := SimpleGraph.lineGraph_adj_iff_exists.mp he_adj_e₀
      have hx_e₁ : x ∈ s(v, a₁) := by simpa [he₁_eq] using hxe₁
      have hy_e₀ : y ∈ s(v, a₀) := by simpa [he₀_eq] using hye₀
      rw [Sym2.mem_iff] at hx_e₁ hy_e₀
      have hx_ne_v : x ≠ v := by
        intro hx
        exact he_not_star (by simpa [edgeStar, hx] using hxe)
      have hy_ne_v : y ≠ v := by
        intro hy
        exact he_not_star (by simpa [edgeStar, hy] using hye)
      have hx_eq : x = a₁ := by
        rcases hx_e₁ with hxv | hxa₁
        · exact False.elim (hx_ne_v hxv)
        · exact hxa₁
      have hy_eq : y = a₀ := by
        rcases hy_e₀ with hyv | hya₀
        · exact False.elim (hy_ne_v hyv)
        · exact hya₀
      exact Or.inl <| (Sym2.mem_and_mem_iff ha₀_ne_a₁).mp
        ⟨by simpa [hy_eq] using hye, by simpa [hx_eq] using hxe⟩
  have edge_eq_chord_of_adj_e₂ :
      forall e : G.edgeSet,
        e ∉ edgeStar G v -> G.lineGraph.Adj e e₂ ->
          (e : Sym2 V) = s(a₀, a₂) \/ (e : Sym2 V) = s(a₁, a₂) := by
    intro e he_not_star he_adj_e₂
    have hφ_adj_e₂ : H.lineGraph.Adj (φ e) (φ e₂) :=
      (lineIso_adj_iff φ).2 he_adj_e₂
    have hφe₁_eq' : (((φ e₁ : H.edgeSet) : Sym2 W)) = s(z, w₁) :=
      hφe₁_eq.trans Sym2.eq_swap
    rcases lineGraph_adj_triangle_side_imp_adj_other_side
        hw₀_ne_z hw₀_ne_w₁ hz_ne_w₁
        hφe₂_eq hφe₁_eq' hφe₀_eq hφ_adj_e₂ with hφ_adj_e₁ | hφ_adj_e₀
    · have he_adj_e₁ : G.lineGraph.Adj e e₁ :=
        (lineIso_adj_iff φ).1 hφ_adj_e₁
      obtain ⟨_, x, hxe, hxe₂⟩ := SimpleGraph.lineGraph_adj_iff_exists.mp he_adj_e₂
      obtain ⟨_, y, hye, hye₁⟩ := SimpleGraph.lineGraph_adj_iff_exists.mp he_adj_e₁
      have hx_e₂ : x ∈ s(v, a₂) := by simpa [he₂_eq] using hxe₂
      have hy_e₁ : y ∈ s(v, a₁) := by simpa [he₁_eq] using hye₁
      rw [Sym2.mem_iff] at hx_e₂ hy_e₁
      have hx_ne_v : x ≠ v := by
        intro hx
        exact he_not_star (by simpa [edgeStar, hx] using hxe)
      have hy_ne_v : y ≠ v := by
        intro hy
        exact he_not_star (by simpa [edgeStar, hy] using hye)
      have hx_eq : x = a₂ := by
        rcases hx_e₂ with hxv | hxa₂
        · exact False.elim (hx_ne_v hxv)
        · exact hxa₂
      have hy_eq : y = a₁ := by
        rcases hy_e₁ with hyv | hya₁
        · exact False.elim (hy_ne_v hyv)
        · exact hya₁
      exact Or.inr <| (Sym2.mem_and_mem_iff ha₁_ne_a₂).mp
        ⟨by simpa [hy_eq] using hye, by simpa [hx_eq] using hxe⟩
    · have he_adj_e₀ : G.lineGraph.Adj e e₀ :=
        (lineIso_adj_iff φ).1 hφ_adj_e₀
      obtain ⟨_, x, hxe, hxe₂⟩ := SimpleGraph.lineGraph_adj_iff_exists.mp he_adj_e₂
      obtain ⟨_, y, hye, hye₀⟩ := SimpleGraph.lineGraph_adj_iff_exists.mp he_adj_e₀
      have hx_e₂ : x ∈ s(v, a₂) := by simpa [he₂_eq] using hxe₂
      have hy_e₀ : y ∈ s(v, a₀) := by simpa [he₀_eq] using hye₀
      rw [Sym2.mem_iff] at hx_e₂ hy_e₀
      have hx_ne_v : x ≠ v := by
        intro hx
        exact he_not_star (by simpa [edgeStar, hx] using hxe)
      have hy_ne_v : y ≠ v := by
        intro hy
        exact he_not_star (by simpa [edgeStar, hy] using hye)
      have hx_eq : x = a₂ := by
        rcases hx_e₂ with hxv | hxa₂
        · exact False.elim (hx_ne_v hxv)
        · exact hxa₂
      have hy_eq : y = a₀ := by
        rcases hy_e₀ with hyv | hya₀
        · exact False.elim (hy_ne_v hyv)
        · exact hya₀
      exact Or.inl <| (Sym2.mem_and_mem_iff ha₀_ne_a₂).mp
        ⟨by simpa [hy_eq] using hye, by simpa [hx_eq] using hxe⟩
  have edge_eq_chord_of_notStar_adj_star :
      forall e i : G.edgeSet,
        e ∉ edgeStar G v -> i ∈ edgeStar G v -> G.lineGraph.Adj e i ->
          (e : Sym2 V) = s(a₀, a₁) \/
            (e : Sym2 V) = s(a₀, a₂) \/
            (e : Sym2 V) = s(a₁, a₂) := by
    intro e i he_not_star hi_star hei
    rcases hstar_cover i hi_star with rfl | rfl | rfl
    · rcases edge_eq_chord_of_adj_e₀ e he_not_star hei with he | he
      · exact Or.inl he
      · exact Or.inr <| Or.inl he
    · rcases edge_eq_chord_of_adj_e₁ e he_not_star hei with he | he
      · exact Or.inl he
      · exact Or.inr <| Or.inr he
    · rcases edge_eq_chord_of_adj_e₂ e he_not_star hei with he | he
      · exact Or.inr <| Or.inl he
      · exact Or.inr <| Or.inr he
  let x_d : V := ((d : G.edgeSet) : Sym2 V).out.1
  have hx_d_mem : x_d ∈ (d : Sym2 V) :=
    Sym2.out_fst_mem _
  have hx_d_ne_v : x_d ≠ v := by
    intro h
    exact hd_not_star (by simpa [edgeStar, h] using hx_d_mem)
  obtain ⟨f, i, hf_not_star, hi_star, hfi_adj⟩ :=
    exists_not_edgeStar_adj_edgeStar_of_walk hx_d_ne_v hx_d_mem hd_not_star
      (Classical.choice (hG x_d v))
  have exists_chord_edge :
      ∃ f : G.edgeSet, f ∉ edgeStar G v ∧
        ((f : Sym2 V) = s(a₀, a₁) \/
          (f : Sym2 V) = s(a₀, a₂) \/
          (f : Sym2 V) = s(a₁, a₂)) := by
    refine ⟨f, hf_not_star, ?_⟩
    exact edge_eq_chord_of_notStar_adj_star f i hf_not_star hi_star hfi_adj
  have exists_chord_edge_with_missing_side :
      ∃ f : G.edgeSet, f ∉ edgeStar G v ∧
        (((f : Sym2 V) = s(a₀, a₁) ∧ ¬ G.lineGraph.Adj f e₂) \/
          ((f : Sym2 V) = s(a₀, a₂) ∧ ¬ G.lineGraph.Adj f e₁) \/
          ((f : Sym2 V) = s(a₁, a₂) ∧ ¬ G.lineGraph.Adj f e₀)) := by
    rcases exists_chord_edge with ⟨f, hf_not_star, hf_chord⟩
    refine ⟨f, hf_not_star, ?_⟩
    rcases hf_chord with hf | hf | hf
    · exact Or.inl ⟨hf, not_lineGraph_adj_of_eq_mk_of_cross_ne hf he₂_eq
        hv_ne_a₀.symm ha₀_ne_a₂ hv_ne_a₁.symm ha₁_ne_a₂⟩
    · exact Or.inr <| Or.inl ⟨hf, not_lineGraph_adj_of_eq_mk_of_cross_ne hf he₁_eq
        hv_ne_a₀.symm ha₀_ne_a₁ hv_ne_a₂.symm ha₁_ne_a₂.symm⟩
    · exact Or.inr <| Or.inr ⟨hf, not_lineGraph_adj_of_eq_mk_of_cross_ne hf he₀_eq
        hv_ne_a₁.symm ha₀_ne_a₁.symm hv_ne_a₂.symm ha₀_ne_a₂.symm⟩
  let IsLocal : G.edgeSet → Prop := fun e =>
    e = e₀ ∨ e = e₁ ∨ e = e₂ ∨
      (e : Sym2 V) = s(a₀, a₁) ∨
      (e : Sym2 V) = s(a₀, a₂) ∨
      (e : Sym2 V) = s(a₁, a₂)
  have local_of_star : ∀ e : G.edgeSet, e ∈ edgeStar G v → IsLocal e := by
    intro e he
    rcases hstar_cover e he with h | h | h
    · exact Or.inl h
    · exact Or.inr <| Or.inl h
    · exact Or.inr <| Or.inr <| Or.inl h
  have local_of_notStar_adj_spoke :
      ∀ e i : G.edgeSet, e ∉ edgeStar G v → i ∈ edgeStar G v →
        G.lineGraph.Adj e i → IsLocal e := by
    intro e i he hi hei
    rcases edge_eq_chord_of_notStar_adj_star e i he hi hei with h | h | h
    · exact Or.inr <| Or.inr <| Or.inr <| Or.inl h
    · exact Or.inr <| Or.inr <| Or.inr <| Or.inr <| Or.inl h
    · exact Or.inr <| Or.inr <| Or.inr <| Or.inr <| Or.inr h
  have local_of_adj_local :
      ∀ e q : G.edgeSet, IsLocal q → G.lineGraph.Adj e q → IsLocal e := by
    intro e q hq heq
    by_cases he_star : e ∈ edgeStar G v
    · exact local_of_star e he_star
    rcases hq with hq | hq | hq | hq | hq | hq
    · have heq' : G.lineGraph.Adj e e₀ := by simpa [hq] using heq
      exact local_of_notStar_adj_spoke e e₀ he_star he₀ heq'
    · have heq' : G.lineGraph.Adj e e₁ := by simpa [hq] using heq
      exact local_of_notStar_adj_spoke e e₁ he_star he₁ heq'
    · have heq' : G.lineGraph.Adj e e₂ := by simpa [hq] using heq
      exact local_of_notStar_adj_spoke e e₂ he_star he₂ heq'
    · obtain ⟨_, x, hxe, hxq⟩ := SimpleGraph.lineGraph_adj_iff_exists.mp heq
      have hx : x = a₀ ∨ x = a₁ := by
        have : x ∈ s(a₀, a₁) := by simpa [hq] using hxq
        simpa [Sym2.mem_iff] using this
      rcases hx with rfl | rfl
      · by_cases h : e = e₀
        · exact Or.inl h
        · apply local_of_notStar_adj_spoke e e₀ he_star he₀
          rw [SimpleGraph.lineGraph_adj_iff_exists]
          exact ⟨h, ⟨a₀, hxe, by simpa [he₀_eq]⟩⟩
      · by_cases h : e = e₁
        · exact Or.inr <| Or.inl h
        · apply local_of_notStar_adj_spoke e e₁ he_star he₁
          rw [SimpleGraph.lineGraph_adj_iff_exists]
          exact ⟨h, ⟨a₁, hxe, by simpa [he₁_eq]⟩⟩
    · obtain ⟨_, x, hxe, hxq⟩ := SimpleGraph.lineGraph_adj_iff_exists.mp heq
      have hx : x = a₀ ∨ x = a₂ := by
        have : x ∈ s(a₀, a₂) := by simpa [hq] using hxq
        simpa [Sym2.mem_iff] using this
      rcases hx with rfl | rfl
      · by_cases h : e = e₀
        · exact Or.inl h
        · apply local_of_notStar_adj_spoke e e₀ he_star he₀
          rw [SimpleGraph.lineGraph_adj_iff_exists]
          exact ⟨h, ⟨a₀, hxe, by simpa [he₀_eq]⟩⟩
      · by_cases h : e = e₂
        · exact Or.inr <| Or.inr <| Or.inl h
        · apply local_of_notStar_adj_spoke e e₂ he_star he₂
          rw [SimpleGraph.lineGraph_adj_iff_exists]
          exact ⟨h, ⟨a₂, hxe, by simpa [he₂_eq]⟩⟩
    · obtain ⟨_, x, hxe, hxq⟩ := SimpleGraph.lineGraph_adj_iff_exists.mp heq
      have hx : x = a₁ ∨ x = a₂ := by
        have : x ∈ s(a₁, a₂) := by simpa [hq] using hxq
        simpa [Sym2.mem_iff] using this
      rcases hx with rfl | rfl
      · by_cases h : e = e₁
        · exact Or.inr <| Or.inl h
        · apply local_of_notStar_adj_spoke e e₁ he_star he₁
          rw [SimpleGraph.lineGraph_adj_iff_exists]
          exact ⟨h, ⟨a₁, hxe, by simpa [he₁_eq]⟩⟩
      · by_cases h : e = e₂
        · exact Or.inr <| Or.inr <| Or.inl h
        · apply local_of_notStar_adj_spoke e e₂ he_star he₂
          rw [SimpleGraph.lineGraph_adj_iff_exists]
          exact ⟨h, ⟨a₂, hxe, by simpa [he₂_eq]⟩⟩
  have all_edges_local : ∀ e : G.edgeSet, IsLocal e := by
    intro e
    let x : V := (e : Sym2 V).out.1
    exact edgeProperty_of_walk_to_vertex IsLocal local_of_star local_of_adj_local
      e (Sym2.out_fst_mem _) (Classical.choice (hG x v))
  have all_vertices_local : ∀ x : V, x = v ∨ x = a₀ ∨ x = a₁ ∨ x = a₂ := by
    intro x
    obtain ⟨e, he⟩ :=
      edgeStar_nonempty_of_connected_of_edgeSet_nonempty hG hGEdge x
    have hx : x ∈ (e : Sym2 V) := by simpa [edgeStar] using he
    rcases all_edges_local e with h | h | h | h | h | h
    · have : x ∈ s(v, a₀) := by simpa [h, he₀_eq] using hx
      rcases (by simpa [Sym2.mem_iff] using this : x = v ∨ x = a₀) with h | h
      · exact Or.inl h
      · exact Or.inr <| Or.inl h
    · have : x ∈ s(v, a₁) := by simpa [h, he₁_eq] using hx
      rcases (by simpa [Sym2.mem_iff] using this : x = v ∨ x = a₁) with h | h
      · exact Or.inl h
      · exact Or.inr <| Or.inr <| Or.inl h
    · have : x ∈ s(v, a₂) := by simpa [h, he₂_eq] using hx
      rcases (by simpa [Sym2.mem_iff] using this : x = v ∨ x = a₂) with h | h
      · exact Or.inl h
      · exact Or.inr <| Or.inr <| Or.inr h
    · have : x ∈ s(a₀, a₁) := by simpa [h] using hx
      rcases (by simpa [Sym2.mem_iff] using this : x = a₀ ∨ x = a₁) with h | h
      · exact Or.inr <| Or.inl h
      · exact Or.inr <| Or.inr <| Or.inl h
    · have : x ∈ s(a₀, a₂) := by simpa [h] using hx
      rcases (by simpa [Sym2.mem_iff] using this : x = a₀ ∨ x = a₂) with h | h
      · exact Or.inr <| Or.inl h
      · exact Or.inr <| Or.inr <| Or.inr h
    · have : x ∈ s(a₁, a₂) := by simpa [h] using hx
      rcases (by simpa [Sym2.mem_iff] using this : x = a₁ ∨ x = a₂) with h | h
      · exact Or.inr <| Or.inr <| Or.inl h
      · exact Or.inr <| Or.inr <| Or.inr h
  have normalized_chord :
      (∃ f : G.edgeSet, f ∉ edgeStar G v ∧
        (f : Sym2 V) = s(a₀, a₁) ∧
        ∃ t : W, t ≠ w₀ ∧ t ≠ w₁ ∧ t ≠ z ∧
          ((φ f : H.edgeSet) : Sym2 W) = s(w₁, t)) ∨
      (∃ f : G.edgeSet, f ∉ edgeStar G v ∧
        (f : Sym2 V) = s(a₀, a₂) ∧
        ∃ t : W, t ≠ w₀ ∧ t ≠ w₁ ∧ t ≠ z ∧
          ((φ f : H.edgeSet) : Sym2 W) = s(w₀, t)) ∨
      (∃ f : G.edgeSet, f ∉ edgeStar G v ∧
        (f : Sym2 V) = s(a₁, a₂) ∧
        ∃ t : W, t ≠ w₀ ∧ t ≠ w₁ ∧ t ≠ z ∧
          ((φ f : H.edgeSet) : Sym2 W) = s(z, t)) := by
    rcases exists_chord_edge_with_missing_side with
      ⟨f, hf_not_star, (⟨hf, hf_not_e₂⟩ | ⟨hf, hf_not_e₁⟩ | ⟨hf, hf_not_e₀⟩)⟩
    · have hf_ne_e₀ : f ≠ e₀ := fun h => hf_not_star (h ▸ he₀)
      have hf_ne_e₁ : f ≠ e₁ := fun h => hf_not_star (h ▸ he₁)
      have hf_ne_e₂ : f ≠ e₂ := fun h => hf_not_star (h ▸ he₂)
      have hf_adj_e₀ : G.lineGraph.Adj f e₀ := by
        rw [SimpleGraph.lineGraph_adj_iff_exists]
        exact ⟨hf_ne_e₀, ⟨a₀, by simpa [hf], by simpa [he₀_eq]⟩⟩
      have hf_adj_e₁ : G.lineGraph.Adj f e₁ := by
        rw [SimpleGraph.lineGraph_adj_iff_exists]
        exact ⟨hf_ne_e₁, ⟨a₁, by simpa [hf], by simpa [he₁_eq]⟩⟩
      obtain ⟨t, htw₀, htw₁, htz, hφf⟩ :=
        edge_eq_pendant_of_adj_two_not_adj_third
          hw₀_ne_w₁ hw₀_ne_z hz_ne_w₁.symm
          hφe₀_eq hφe₁_eq hφe₂_eq
          ((lineIso_adj_iff φ).2 hf_adj_e₀)
          ((lineIso_adj_iff φ).2 hf_adj_e₁)
          (fun h => hf_ne_e₂ (φ.injective h))
          (fun h => hf_not_e₂ ((lineIso_adj_iff φ).1 h))
      exact Or.inl ⟨f, hf_not_star, hf, t, htw₀, htw₁, htz, hφf⟩
    · have hf_ne_e₀ : f ≠ e₀ := fun h => hf_not_star (h ▸ he₀)
      have hf_ne_e₁ : f ≠ e₁ := fun h => hf_not_star (h ▸ he₁)
      have hf_ne_e₂ : f ≠ e₂ := fun h => hf_not_star (h ▸ he₂)
      have hf_adj_e₀ : G.lineGraph.Adj f e₀ := by
        rw [SimpleGraph.lineGraph_adj_iff_exists]
        exact ⟨hf_ne_e₀, ⟨a₀, by simpa [hf], by simpa [he₀_eq]⟩⟩
      have hf_adj_e₂ : G.lineGraph.Adj f e₂ := by
        rw [SimpleGraph.lineGraph_adj_iff_exists]
        exact ⟨hf_ne_e₂, ⟨a₂, by simpa [hf], by simpa [he₂_eq]⟩⟩
      have hφe₀' : ((φ e₀ : H.edgeSet) : Sym2 W) = s(w₁, w₀) :=
        hφe₀_eq.trans Sym2.eq_swap
      obtain ⟨t, htw₁, htw₀, htz, hφf⟩ :=
        edge_eq_pendant_of_adj_two_not_adj_third
          hw₀_ne_w₁.symm hz_ne_w₁.symm hw₀_ne_z
          hφe₀' hφe₂_eq hφe₁_eq
          ((lineIso_adj_iff φ).2 hf_adj_e₀)
          ((lineIso_adj_iff φ).2 hf_adj_e₂)
          (fun h => hf_ne_e₁ (φ.injective h))
          (fun h => hf_not_e₁ ((lineIso_adj_iff φ).1 h))
      exact Or.inr <| Or.inl ⟨f, hf_not_star, hf, t, htw₀, htw₁, htz, hφf⟩
    · have hf_ne_e₀ : f ≠ e₀ := fun h => hf_not_star (h ▸ he₀)
      have hf_ne_e₁ : f ≠ e₁ := fun h => hf_not_star (h ▸ he₁)
      have hf_ne_e₂ : f ≠ e₂ := fun h => hf_not_star (h ▸ he₂)
      have hf_adj_e₁ : G.lineGraph.Adj f e₁ := by
        rw [SimpleGraph.lineGraph_adj_iff_exists]
        exact ⟨hf_ne_e₁, ⟨a₁, by simpa [hf], by simpa [he₁_eq]⟩⟩
      have hf_adj_e₂ : G.lineGraph.Adj f e₂ := by
        rw [SimpleGraph.lineGraph_adj_iff_exists]
        exact ⟨hf_ne_e₂, ⟨a₂, by simpa [hf], by simpa [he₂_eq]⟩⟩
      have hφe₂' : ((φ e₂ : H.edgeSet) : Sym2 W) = s(z, w₀) :=
        hφe₂_eq.trans Sym2.eq_swap
      have hφe₀' : ((φ e₀ : H.edgeSet) : Sym2 W) = s(w₁, w₀) :=
        hφe₀_eq.trans Sym2.eq_swap
      obtain ⟨t, htw₁, htz, htw₀, hφf⟩ :=
        edge_eq_pendant_of_adj_two_not_adj_third
          hz_ne_w₁.symm hw₀_ne_w₁.symm hw₀_ne_z.symm
          hφe₁_eq hφe₂' hφe₀'
          ((lineIso_adj_iff φ).2 hf_adj_e₁)
          ((lineIso_adj_iff φ).2 hf_adj_e₂)
          (fun h => hf_ne_e₀ (φ.injective h))
          (fun h => hf_not_e₀ ((lineIso_adj_iff φ).1 h))
      exact Or.inr <| Or.inr ⟨f, hf_not_star, hf, t, htw₀, htw₁, htz, hφf⟩
  rcases normalized_chord with hcase | hcases
  · obtain ⟨f, hf_not_star, hf, t, htw₀, htw₁, htz, hφf⟩ := hcase
    have chord₀₁_eq : ∀ g : G.edgeSet,
        (g : Sym2 V) = s(a₀, a₁) → g = f := by
      intro g hg
      exact Subtype.ext (hg.trans hf.symm)
    have image_chord₀₂ : ∀ g : G.edgeSet,
        (g : Sym2 V) = s(a₀, a₂) →
          ((φ g : H.edgeSet) : Sym2 W) = s(w₀, t) := by
      intro g hg
      have hg_not_star : g ∉ edgeStar G v := by
        intro hgv
        have hv_mem : v ∈ s(a₀, a₂) := by simpa [edgeStar, hg] using hgv
        rw [Sym2.mem_iff] at hv_mem
        exact hv_mem.elim (fun h => hv_ne_a₀ h) (fun h => hv_ne_a₂ h)
      have hg_ne_e₀ : g ≠ e₀ := fun h => hg_not_star (h ▸ he₀)
      have hg_ne_e₁ : g ≠ e₁ := fun h => hg_not_star (h ▸ he₁)
      have hg_ne_e₂ : g ≠ e₂ := fun h => hg_not_star (h ▸ he₂)
      have hg_adj_e₀ : G.lineGraph.Adj g e₀ := by
        rw [SimpleGraph.lineGraph_adj_iff_exists]
        exact ⟨hg_ne_e₀, ⟨a₀, by simpa [hg], by simpa [he₀_eq]⟩⟩
      have hg_adj_e₂ : G.lineGraph.Adj g e₂ := by
        rw [SimpleGraph.lineGraph_adj_iff_exists]
        exact ⟨hg_ne_e₂, ⟨a₂, by simpa [hg], by simpa [he₂_eq]⟩⟩
      have hg_not_e₁ : ¬ G.lineGraph.Adj g e₁ :=
        not_lineGraph_adj_of_eq_mk_of_cross_ne hg he₁_eq
          hv_ne_a₀.symm ha₀_ne_a₁ hv_ne_a₂.symm ha₁_ne_a₂.symm
      have hφe₀' : ((φ e₀ : H.edgeSet) : Sym2 W) = s(w₁, w₀) :=
        hφe₀_eq.trans Sym2.eq_swap
      obtain ⟨r, hrw₁, hrw₀, hrz, hφg⟩ :=
        edge_eq_pendant_of_adj_two_not_adj_third
          hw₀_ne_w₁.symm hz_ne_w₁.symm hw₀_ne_z
          hφe₀' hφe₂_eq hφe₁_eq
          ((lineIso_adj_iff φ).2 hg_adj_e₀)
          ((lineIso_adj_iff φ).2 hg_adj_e₂)
          (fun h => hg_ne_e₁ (φ.injective h))
          (fun h => hg_not_e₁ ((lineIso_adj_iff φ).1 h))
      have hfg : G.lineGraph.Adj f g := by
        have hfg_ne : f ≠ g := by
          intro h
          have : s(a₀, a₁) = s(a₀, a₂) := by simpa [hf, hg] using congrArg Subtype.val h
          exact ha₁_ne_a₂ (Sym2.congr_right.mp this)
        rw [SimpleGraph.lineGraph_adj_iff_exists]
        exact ⟨hfg_ne, ⟨a₀, by simpa [hf], by simpa [hg]⟩⟩
      have htr : t = r :=
        outside_eq_of_adj_pendant_edges
          hw₀_ne_w₁.symm hrw₁.symm htw₀
          hφf hφg ((lineIso_adj_iff φ).2 hfg)
      simpa [htr] using hφg
    have image_chord₁₂ : ∀ g : G.edgeSet,
        (g : Sym2 V) = s(a₁, a₂) →
          ((φ g : H.edgeSet) : Sym2 W) = s(z, t) := by
      intro g hg
      have hg_not_star : g ∉ edgeStar G v := by
        intro hgv
        have hv_mem : v ∈ s(a₁, a₂) := by simpa [edgeStar, hg] using hgv
        rw [Sym2.mem_iff] at hv_mem
        exact hv_mem.elim (fun h => hv_ne_a₁ h) (fun h => hv_ne_a₂ h)
      have hg_ne_e₀ : g ≠ e₀ := fun h => hg_not_star (h ▸ he₀)
      have hg_ne_e₁ : g ≠ e₁ := fun h => hg_not_star (h ▸ he₁)
      have hg_ne_e₂ : g ≠ e₂ := fun h => hg_not_star (h ▸ he₂)
      have hg_adj_e₁ : G.lineGraph.Adj g e₁ := by
        rw [SimpleGraph.lineGraph_adj_iff_exists]
        exact ⟨hg_ne_e₁, ⟨a₁, by simpa [hg], by simpa [he₁_eq]⟩⟩
      have hg_adj_e₂ : G.lineGraph.Adj g e₂ := by
        rw [SimpleGraph.lineGraph_adj_iff_exists]
        exact ⟨hg_ne_e₂, ⟨a₂, by simpa [hg], by simpa [he₂_eq]⟩⟩
      have hg_not_e₀ : ¬ G.lineGraph.Adj g e₀ :=
        not_lineGraph_adj_of_eq_mk_of_cross_ne hg he₀_eq
          hv_ne_a₁.symm ha₀_ne_a₁.symm hv_ne_a₂.symm ha₀_ne_a₂.symm
      have hφe₂' : ((φ e₂ : H.edgeSet) : Sym2 W) = s(z, w₀) :=
        hφe₂_eq.trans Sym2.eq_swap
      have hφe₀' : ((φ e₀ : H.edgeSet) : Sym2 W) = s(w₁, w₀) :=
        hφe₀_eq.trans Sym2.eq_swap
      obtain ⟨r, hrw₁, hrz, hrw₀, hφg⟩ :=
        edge_eq_pendant_of_adj_two_not_adj_third
          hz_ne_w₁.symm hw₀_ne_w₁.symm hw₀_ne_z.symm
          hφe₁_eq hφe₂' hφe₀'
          ((lineIso_adj_iff φ).2 hg_adj_e₁)
          ((lineIso_adj_iff φ).2 hg_adj_e₂)
          (fun h => hg_ne_e₀ (φ.injective h))
          (fun h => hg_not_e₀ ((lineIso_adj_iff φ).1 h))
      have hfg : G.lineGraph.Adj f g := by
        have hfg_ne : f ≠ g := by
          intro h
          have : s(a₀, a₁) = s(a₁, a₂) := by simpa [hf, hg] using congrArg Subtype.val h
          have ha₀_mem : a₀ ∈ s(a₁, a₂) := by
            rw [← this]
            simp
          rw [Sym2.mem_iff] at ha₀_mem
          exact ha₀_mem.elim ha₀_ne_a₁ ha₀_ne_a₂
        rw [SimpleGraph.lineGraph_adj_iff_exists]
        exact ⟨hfg_ne, ⟨a₁, by simpa [hf], by simpa [hg]⟩⟩
      have htr : t = r :=
        outside_eq_of_adj_pendant_edges
          hz_ne_w₁.symm hrw₁.symm htz
          hφf hφg ((lineIso_adj_iff φ).2 hfg)
      simpa [htr] using hφg
    have all_H_edges_local : ∀ d : H.edgeSet,
        (d : Sym2 W) = s(w₀, w₁) ∨
        (d : Sym2 W) = s(w₁, z) ∨
        (d : Sym2 W) = s(w₀, z) ∨
        (d : Sym2 W) = s(w₁, t) ∨
        (d : Sym2 W) = s(w₀, t) ∨
        (d : Sym2 W) = s(z, t) := by
      intro d
      let g : G.edgeSet := φ.symm d
      have hdφ : ((φ g : H.edgeSet) : Sym2 W) = (d : Sym2 W) :=
        congrArg Subtype.val (φ.apply_symm_apply d)
      rcases all_edges_local g with h | h | h | h | h | h
      · exact Or.inl (hdφ ▸ by simpa [h] using hφe₀_eq)
      · exact Or.inr <| Or.inl (hdφ ▸ by simpa [h] using hφe₁_eq)
      · exact Or.inr <| Or.inr <| Or.inl (hdφ ▸ by simpa [h] using hφe₂_eq)
      · have hg : g = f := chord₀₁_eq g h
        exact Or.inr <| Or.inr <| Or.inr <| Or.inl
          (hdφ ▸ by simpa [hg] using hφf)
      · exact Or.inr <| Or.inr <| Or.inr <| Or.inr <| Or.inl
          (hdφ ▸ image_chord₀₂ g h)
      · exact Or.inr <| Or.inr <| Or.inr <| Or.inr <| Or.inr
          (hdφ ▸ image_chord₁₂ g h)
    have all_H_vertices_local : ∀ x : W,
        x = w₀ ∨ x = w₁ ∨ x = z ∨ x = t := by
      intro x
      obtain ⟨d, hd⟩ :=
        edgeStar_nonempty_of_connected_of_edgeSet_nonempty hH hHEdge x
      have hx : x ∈ (d : Sym2 W) := by simpa [edgeStar] using hd
      rcases all_H_edges_local d with h | h | h | h | h | h
      · have : x = w₀ ∨ x = w₁ := by
          have : x ∈ s(w₀, w₁) := by simpa [h] using hx
          simpa [Sym2.mem_iff] using this
        exact this.elim Or.inl (fun h => Or.inr <| Or.inl h)
      · have : x = w₁ ∨ x = z := by
          have : x ∈ s(w₁, z) := by simpa [h] using hx
          simpa [Sym2.mem_iff] using this
        exact this.elim (fun h => Or.inr <| Or.inl h)
          (fun h => Or.inr <| Or.inr <| Or.inl h)
      · have : x = w₀ ∨ x = z := by
          have : x ∈ s(w₀, z) := by simpa [h] using hx
          simpa [Sym2.mem_iff] using this
        exact this.elim Or.inl (fun h => Or.inr <| Or.inr <| Or.inl h)
      · have : x = w₁ ∨ x = t := by
          have : x ∈ s(w₁, t) := by simpa [h] using hx
          simpa [Sym2.mem_iff] using this
        exact this.elim (fun h => Or.inr <| Or.inl h)
          (fun h => Or.inr <| Or.inr <| Or.inr h)
      · have : x = w₀ ∨ x = t := by
          have : x ∈ s(w₀, t) := by simpa [h] using hx
          simpa [Sym2.mem_iff] using this
        exact this.elim Or.inl (fun h => Or.inr <| Or.inr <| Or.inr h)
      · have : x = z ∨ x = t := by
          have : x ∈ s(z, t) := by simpa [h] using hx
          simpa [Sym2.mem_iff] using this
        exact this.elim (fun h => Or.inr <| Or.inr <| Or.inl h)
          (fun h => Or.inr <| Or.inr <| Or.inr h)
    let ψfun : V → W := fun x =>
      if x = v then w₁ else if x = a₀ then w₀ else if x = a₁ then z else t
    have hψv : ψfun v = w₁ := by simp only [ψfun, if_pos]
    have hψa₀ : ψfun a₀ = w₀ := by
      simp only [ψfun, if_neg hv_ne_a₀.symm, if_pos]
    have hψa₁ : ψfun a₁ = z := by
      simp only [ψfun, if_neg hv_ne_a₁.symm, if_neg ha₀_ne_a₁.symm, if_pos]
    have hψa₂ : ψfun a₂ = t := by
      simp only [ψfun, if_neg hv_ne_a₂.symm, if_neg ha₀_ne_a₂.symm,
        if_neg ha₁_ne_a₂.symm]
    let χ : W → V := fun y =>
      if y = w₁ then v else if y = w₀ then a₀ else if y = z then a₁ else a₂
    have hχw₁ : χ w₁ = v := by simp only [χ, if_pos]
    have hχw₀ : χ w₀ = a₀ := by
      simp only [χ, if_neg hw₀_ne_w₁, if_pos]
    have hχz : χ z = a₁ := by
      simp only [χ, if_neg hz_ne_w₁, if_neg hw₀_ne_z.symm, if_pos]
    have hχt : χ t = a₂ := by
      simp only [χ, if_neg htw₁, if_neg htw₀, if_neg htz]
    have hχψ : Function.LeftInverse χ ψfun := by
      intro x
      rcases all_vertices_local x with rfl | rfl | rfl | rfl
      · rw [hψv, hχw₁]
      · rw [hψa₀, hχw₀]
      · rw [hψa₁, hχz]
      · rw [hψa₂, hχt]
    have hψbij : Function.Bijective ψfun := by
      constructor
      · exact hχψ.injective
      · intro y
        rcases all_H_vertices_local y with rfl | rfl | rfl | rfl
        · exact ⟨a₀, hψa₀⟩
        · exact ⟨v, hψv⟩
        · exact ⟨a₁, hψa₁⟩
        · exact ⟨a₂, hψa₂⟩
    let ψ : V ≃ W := Equiv.ofBijective ψfun hψbij
    have hψv' : ψ v = w₁ := hψv
    have hψa₀' : ψ a₀ = w₀ := hψa₀
    have hψa₁' : ψ a₁ = z := hψa₁
    have hψa₂' : ψ a₂ = t := hψa₂
    have source_edge_maps_to_edge : ∀ e : G.edgeSet,
        Sym2.map ψ (e : Sym2 V) ∈ H.edgeSet := by
      intro e
      rcases all_edges_local e with h | h | h | h | h | h
      · rw [h, he₀_eq, Sym2.map_mk, hψv', hψa₀']
        have hm := (φ e₀).2
        rw [hφe₀_eq] at hm
        rw [Sym2.eq_swap]
        exact hm
      · rw [h, he₁_eq, Sym2.map_mk, hψv', hψa₁']
        have hm := (φ e₁).2
        rw [hφe₁_eq] at hm
        exact hm
      · rw [h, he₂_eq, Sym2.map_mk, hψv', hψa₂']
        have hm := (φ f).2
        rw [hφf] at hm
        exact hm
      · rw [h, Sym2.map_mk, hψa₀', hψa₁']
        have hm := (φ e₂).2
        rw [hφe₂_eq] at hm
        exact hm
      · rw [h, Sym2.map_mk, hψa₀', hψa₂']
        have hm := (φ e).2
        rw [image_chord₀₂ e h] at hm
        exact hm
      · rw [h, Sym2.map_mk, hψa₁', hψa₂']
        have hm := (φ e).2
        rw [image_chord₁₂ e h] at hm
        exact hm
    have target_edge_has_source : ∀ d : H.edgeSet,
        ∃ e : G.edgeSet, Sym2.map ψ (e : Sym2 V) = (d : Sym2 W) := by
      intro d
      let g : G.edgeSet := φ.symm d
      have hdφ : ((φ g : H.edgeSet) : Sym2 W) = (d : Sym2 W) :=
        congrArg Subtype.val (φ.apply_symm_apply d)
      rcases all_edges_local g with h | h | h | h | h | h
      · refine ⟨e₀, ?_⟩
        rw [he₀_eq, Sym2.map_mk, hψv', hψa₀']
        rw [h] at hdφ
        exact Sym2.eq_swap.trans (hφe₀_eq.symm.trans hdφ)
      · refine ⟨e₁, ?_⟩
        rw [he₁_eq, Sym2.map_mk, hψv', hψa₁']
        rw [h] at hdφ
        exact hφe₁_eq.symm.trans hdφ
      · refine ⟨f, ?_⟩
        rw [hf, Sym2.map_mk, hψa₀', hψa₁']
        rw [h] at hdφ
        exact hφe₂_eq.symm.trans hdφ
      · refine ⟨e₂, ?_⟩
        rw [he₂_eq, Sym2.map_mk, hψv', hψa₂']
        have hg : g = f := chord₀₁_eq g h
        rw [hg] at hdφ
        exact hφf.symm.trans hdφ
      · refine ⟨g, ?_⟩
        rw [h, Sym2.map_mk, hψa₀', hψa₂']
        exact (image_chord₀₂ g h).symm.trans hdφ
      · refine ⟨g, ?_⟩
        rw [h, Sym2.map_mk, hψa₁', hψa₂']
        exact (image_chord₁₂ g h).symm.trans hdφ
    have edge_mem_iff (q : Sym2 V) :
        Sym2.map ψ q ∈ H.edgeSet ↔ q ∈ G.edgeSet := by
      constructor
      · intro hq
        let d : H.edgeSet := ⟨Sym2.map ψ q, hq⟩
        obtain ⟨e, he⟩ := target_edge_has_source d
        have hmap : Sym2.map ψ (e : Sym2 V) = Sym2.map ψ q := by
          simpa [d] using he
        have : (e : Sym2 V) = q :=
          (Sym2.map.injective ψ.injective) hmap
        simpa [← this] using e.2
      · intro hq
        exact source_edge_maps_to_edge ⟨q, hq⟩
    exact Or.inl ⟨{
      toEquiv := ψ
      map_rel_iff' := by
        intro x y
        simpa [SimpleGraph.mem_edgeSet, Sym2.map_mk] using
          (edge_mem_iff s(x, y))
    }⟩
  · rcases hcases with hcase | hcase
    · obtain ⟨f, hf_not_star, hf, t, htw₀, htw₁, htz, hφf⟩ := hcase
      have chord₀₂_eq : ∀ g : G.edgeSet,
          (g : Sym2 V) = s(a₀, a₂) → g = f := by
        intro g hg
        exact Subtype.ext (hg.trans hf.symm)
      have image_chord₀₁ : ∀ g : G.edgeSet,
          (g : Sym2 V) = s(a₀, a₁) →
            ((φ g : H.edgeSet) : Sym2 W) = s(w₁, t) := by
        intro g hg
        have hg_not_star : g ∉ edgeStar G v := by
          intro hgv
          have hv_mem : v ∈ s(a₀, a₁) := by simpa [edgeStar, hg] using hgv
          rw [Sym2.mem_iff] at hv_mem
          exact hv_mem.elim (fun h => hv_ne_a₀ h) (fun h => hv_ne_a₁ h)
        have hg_ne_e₀ : g ≠ e₀ := fun h => hg_not_star (h ▸ he₀)
        have hg_ne_e₁ : g ≠ e₁ := fun h => hg_not_star (h ▸ he₁)
        have hg_ne_e₂ : g ≠ e₂ := fun h => hg_not_star (h ▸ he₂)
        have hg_adj_e₀ : G.lineGraph.Adj g e₀ := by
          rw [SimpleGraph.lineGraph_adj_iff_exists]
          exact ⟨hg_ne_e₀, ⟨a₀, by simpa [hg], by simpa [he₀_eq]⟩⟩
        have hg_adj_e₁ : G.lineGraph.Adj g e₁ := by
          rw [SimpleGraph.lineGraph_adj_iff_exists]
          exact ⟨hg_ne_e₁, ⟨a₁, by simpa [hg], by simpa [he₁_eq]⟩⟩
        have hg_not_e₂ : ¬ G.lineGraph.Adj g e₂ :=
          not_lineGraph_adj_of_eq_mk_of_cross_ne hg he₂_eq
            hv_ne_a₀.symm ha₀_ne_a₂ hv_ne_a₁.symm ha₁_ne_a₂
        obtain ⟨r, hrw₀, hrw₁, hrz, hφg⟩ :=
          edge_eq_pendant_of_adj_two_not_adj_third
            hw₀_ne_w₁ hw₀_ne_z hz_ne_w₁.symm
            hφe₀_eq hφe₁_eq hφe₂_eq
            ((lineIso_adj_iff φ).2 hg_adj_e₀)
            ((lineIso_adj_iff φ).2 hg_adj_e₁)
            (fun h => hg_ne_e₂ (φ.injective h))
            (fun h => hg_not_e₂ ((lineIso_adj_iff φ).1 h))
        have hfg : G.lineGraph.Adj f g := by
          have hfg_ne : f ≠ g := by
            intro h
            have heq : s(a₀, a₂) = s(a₀, a₁) := by
              simpa [hf, hg] using congrArg Subtype.val h
            exact ha₁_ne_a₂ (Sym2.congr_right.mp heq).symm
          rw [SimpleGraph.lineGraph_adj_iff_exists]
          exact ⟨hfg_ne, ⟨a₀, by simpa [hf], by simpa [hg]⟩⟩
        have htr : t = r :=
          outside_eq_of_adj_pendant_edges
            hw₀_ne_w₁ hrw₀.symm htw₁
            hφf hφg ((lineIso_adj_iff φ).2 hfg)
        simpa [htr] using hφg
      have image_chord₁₂ : ∀ g : G.edgeSet,
          (g : Sym2 V) = s(a₁, a₂) →
            ((φ g : H.edgeSet) : Sym2 W) = s(z, t) := by
        intro g hg
        have hg_not_star : g ∉ edgeStar G v := by
          intro hgv
          have hv_mem : v ∈ s(a₁, a₂) := by simpa [edgeStar, hg] using hgv
          rw [Sym2.mem_iff] at hv_mem
          exact hv_mem.elim (fun h => hv_ne_a₁ h) (fun h => hv_ne_a₂ h)
        have hg_ne_e₀ : g ≠ e₀ := fun h => hg_not_star (h ▸ he₀)
        have hg_ne_e₁ : g ≠ e₁ := fun h => hg_not_star (h ▸ he₁)
        have hg_ne_e₂ : g ≠ e₂ := fun h => hg_not_star (h ▸ he₂)
        have hg_adj_e₁ : G.lineGraph.Adj g e₁ := by
          rw [SimpleGraph.lineGraph_adj_iff_exists]
          exact ⟨hg_ne_e₁, ⟨a₁, by simpa [hg], by simpa [he₁_eq]⟩⟩
        have hg_adj_e₂ : G.lineGraph.Adj g e₂ := by
          rw [SimpleGraph.lineGraph_adj_iff_exists]
          exact ⟨hg_ne_e₂, ⟨a₂, by simpa [hg], by simpa [he₂_eq]⟩⟩
        have hg_not_e₀ : ¬ G.lineGraph.Adj g e₀ :=
          not_lineGraph_adj_of_eq_mk_of_cross_ne hg he₀_eq
            hv_ne_a₁.symm ha₀_ne_a₁.symm hv_ne_a₂.symm ha₀_ne_a₂.symm
        have hφe₂' : ((φ e₂ : H.edgeSet) : Sym2 W) = s(z, w₀) :=
          hφe₂_eq.trans Sym2.eq_swap
        have hφe₀' : ((φ e₀ : H.edgeSet) : Sym2 W) = s(w₁, w₀) :=
          hφe₀_eq.trans Sym2.eq_swap
        obtain ⟨r, hrw₁, hrz, hrw₀, hφg⟩ :=
          edge_eq_pendant_of_adj_two_not_adj_third
            hz_ne_w₁.symm hw₀_ne_w₁.symm hw₀_ne_z.symm
            hφe₁_eq hφe₂' hφe₀'
            ((lineIso_adj_iff φ).2 hg_adj_e₁)
            ((lineIso_adj_iff φ).2 hg_adj_e₂)
            (fun h => hg_ne_e₀ (φ.injective h))
            (fun h => hg_not_e₀ ((lineIso_adj_iff φ).1 h))
        have hfg : G.lineGraph.Adj f g := by
          have hfg_ne : f ≠ g := by
            intro h
            have heq : s(a₀, a₂) = s(a₁, a₂) := by
              simpa [hf, hg] using congrArg Subtype.val h
            have ha₀_mem : a₀ ∈ s(a₁, a₂) := by
              rw [← heq]
              simp
            rw [Sym2.mem_iff] at ha₀_mem
            exact ha₀_mem.elim ha₀_ne_a₁ ha₀_ne_a₂
          rw [SimpleGraph.lineGraph_adj_iff_exists]
          exact ⟨hfg_ne, ⟨a₂, by simpa [hf], by simpa [hg]⟩⟩
        have htr : t = r :=
          outside_eq_of_adj_pendant_edges
            hw₀_ne_z hrw₀.symm htz
            hφf hφg ((lineIso_adj_iff φ).2 hfg)
        simpa [htr] using hφg
      have all_H_edges_local : ∀ d : H.edgeSet,
          (d : Sym2 W) = s(w₀, w₁) ∨
          (d : Sym2 W) = s(w₁, z) ∨
          (d : Sym2 W) = s(w₀, z) ∨
          (d : Sym2 W) = s(w₁, t) ∨
          (d : Sym2 W) = s(w₀, t) ∨
          (d : Sym2 W) = s(z, t) := by
        intro d
        let g : G.edgeSet := φ.symm d
        have hdφ : ((φ g : H.edgeSet) : Sym2 W) = (d : Sym2 W) :=
          congrArg Subtype.val (φ.apply_symm_apply d)
        rcases all_edges_local g with h | h | h | h | h | h
        · exact Or.inl (hdφ ▸ by simpa [h] using hφe₀_eq)
        · exact Or.inr <| Or.inl (hdφ ▸ by simpa [h] using hφe₁_eq)
        · exact Or.inr <| Or.inr <| Or.inl (hdφ ▸ by simpa [h] using hφe₂_eq)
        · exact Or.inr <| Or.inr <| Or.inr <| Or.inl
            (hdφ ▸ image_chord₀₁ g h)
        · have hg : g = f := chord₀₂_eq g h
          exact Or.inr <| Or.inr <| Or.inr <| Or.inr <| Or.inl
            (hdφ ▸ by simpa [hg] using hφf)
        · exact Or.inr <| Or.inr <| Or.inr <| Or.inr <| Or.inr
            (hdφ ▸ image_chord₁₂ g h)
      have all_H_vertices_local : ∀ x : W,
          x = w₀ ∨ x = w₁ ∨ x = z ∨ x = t := by
        intro x
        obtain ⟨d, hd⟩ :=
          edgeStar_nonempty_of_connected_of_edgeSet_nonempty hH hHEdge x
        have hx : x ∈ (d : Sym2 W) := by simpa [edgeStar] using hd
        rcases all_H_edges_local d with h | h | h | h | h | h
        · have hx' : x = w₀ ∨ x = w₁ := by
            simpa [h, Sym2.mem_iff] using hx
          exact hx'.elim Or.inl (fun h => Or.inr <| Or.inl h)
        · have hx' : x = w₁ ∨ x = z := by
            simpa [h, Sym2.mem_iff] using hx
          exact hx'.elim (fun h => Or.inr <| Or.inl h)
            (fun h => Or.inr <| Or.inr <| Or.inl h)
        · have hx' : x = w₀ ∨ x = z := by
            simpa [h, Sym2.mem_iff] using hx
          exact hx'.elim Or.inl (fun h => Or.inr <| Or.inr <| Or.inl h)
        · have hx' : x = w₁ ∨ x = t := by
            simpa [h, Sym2.mem_iff] using hx
          exact hx'.elim (fun h => Or.inr <| Or.inl h)
            (fun h => Or.inr <| Or.inr <| Or.inr h)
        · have hx' : x = w₀ ∨ x = t := by
            simpa [h, Sym2.mem_iff] using hx
          exact hx'.elim Or.inl (fun h => Or.inr <| Or.inr <| Or.inr h)
        · have hx' : x = z ∨ x = t := by
            simpa [h, Sym2.mem_iff] using hx
          exact hx'.elim (fun h => Or.inr <| Or.inr <| Or.inl h)
            (fun h => Or.inr <| Or.inr <| Or.inr h)
      have all_vertices_reordered : ∀ x : V,
          x = v ∨ x = a₀ ∨ x = a₂ ∨ x = a₁ := by
        intro x
        rcases all_vertices_local x with h | h | h | h
        · exact Or.inl h
        · exact Or.inr <| Or.inl h
        · exact Or.inr <| Or.inr <| Or.inr h
        · exact Or.inr <| Or.inr <| Or.inl h
      let ψ : V ≃ W := equivOfFour v a₀ a₂ a₁ w₀ w₁ z t
        hv_ne_a₀ hv_ne_a₂ hv_ne_a₁ ha₀_ne_a₂ ha₀_ne_a₁ ha₁_ne_a₂.symm
        hw₀_ne_w₁ hw₀_ne_z htw₀.symm hz_ne_w₁.symm htw₁.symm htz.symm
        all_vertices_reordered all_H_vertices_local
      have hψv : ψ v = w₀ := by simp [ψ, equivOfFour]
      have hψa₀ : ψ a₀ = w₁ := by
        simp [ψ, equivOfFour, hv_ne_a₀.symm]
      have hψa₂ : ψ a₂ = z := by
        simp [ψ, equivOfFour, hv_ne_a₂.symm, ha₀_ne_a₂.symm]
      have hψa₁ : ψ a₁ = t := by
        simp [ψ, equivOfFour, hv_ne_a₁.symm, ha₀_ne_a₁.symm, ha₁_ne_a₂]
      have source_edge_maps_to_edge : ∀ e : G.edgeSet,
          Sym2.map ψ (e : Sym2 V) ∈ H.edgeSet := by
        intro e
        rcases all_edges_local e with h | h | h | h | h | h
        · rw [h, he₀_eq, Sym2.map_mk, hψv, hψa₀]
          have hm := (φ e₀).2
          rw [hφe₀_eq] at hm
          exact hm
        · rw [h, he₁_eq, Sym2.map_mk, hψv, hψa₁]
          have hm := (φ f).2
          rw [hφf] at hm
          exact hm
        · rw [h, he₂_eq, Sym2.map_mk, hψv, hψa₂]
          have hm := (φ e₂).2
          rw [hφe₂_eq] at hm
          exact hm
        · rw [h, Sym2.map_mk, hψa₀, hψa₁]
          have hm := (φ e).2
          rw [image_chord₀₁ e h] at hm
          exact hm
        · rw [h, Sym2.map_mk, hψa₀, hψa₂]
          have hm := (φ e₁).2
          rw [hφe₁_eq] at hm
          exact hm
        · rw [h, Sym2.map_mk, hψa₁, hψa₂]
          have hm := (φ e).2
          rw [image_chord₁₂ e h] at hm
          rw [Sym2.eq_swap]
          exact hm
      have target_edge_has_source : ∀ d : H.edgeSet,
          ∃ e : G.edgeSet, Sym2.map ψ (e : Sym2 V) = (d : Sym2 W) := by
        intro d
        let g : G.edgeSet := φ.symm d
        have hdφ : ((φ g : H.edgeSet) : Sym2 W) = (d : Sym2 W) :=
          congrArg Subtype.val (φ.apply_symm_apply d)
        rcases all_edges_local g with h | h | h | h | h | h
        · refine ⟨e₀, ?_⟩
          rw [h] at hdφ
          rw [he₀_eq, Sym2.map_mk, hψv, hψa₀]
          exact hφe₀_eq.symm.trans hdφ
        · refine ⟨f, ?_⟩
          rw [h] at hdφ
          rw [hf, Sym2.map_mk, hψa₀, hψa₂]
          exact hφe₁_eq.symm.trans hdφ
        · refine ⟨e₂, ?_⟩
          rw [h] at hdφ
          rw [he₂_eq, Sym2.map_mk, hψv, hψa₂]
          exact hφe₂_eq.symm.trans hdφ
        · refine ⟨g, ?_⟩
          rw [h, Sym2.map_mk, hψa₀, hψa₁]
          exact (image_chord₀₁ g h).symm.trans hdφ
        · refine ⟨e₁, ?_⟩
          rw [he₁_eq, Sym2.map_mk, hψv, hψa₁]
          have hg : g = f := chord₀₂_eq g h
          rw [hg] at hdφ
          exact hφf.symm.trans hdφ
        · refine ⟨g, ?_⟩
          rw [h, Sym2.map_mk, hψa₁, hψa₂, Sym2.eq_swap]
          exact (image_chord₁₂ g h).symm.trans hdφ
      exact Or.inl ⟨graphIso_of_edge_transport ψ
        source_edge_maps_to_edge target_edge_has_source⟩
    · obtain ⟨f, hf_not_star, hf, t, htw₀, htw₁, htz, hφf⟩ := hcase
      have chord₁₂_eq : ∀ g : G.edgeSet,
          (g : Sym2 V) = s(a₁, a₂) → g = f := by
        intro g hg
        exact Subtype.ext (hg.trans hf.symm)
      have image_chord₀₁ : ∀ g : G.edgeSet,
          (g : Sym2 V) = s(a₀, a₁) →
            ((φ g : H.edgeSet) : Sym2 W) = s(w₁, t) := by
        intro g hg
        have hg_not_star : g ∉ edgeStar G v := by
          intro hgv
          have hv_mem : v ∈ s(a₀, a₁) := by simpa [edgeStar, hg] using hgv
          rw [Sym2.mem_iff] at hv_mem
          exact hv_mem.elim (fun h => hv_ne_a₀ h) (fun h => hv_ne_a₁ h)
        have hg_ne_e₀ : g ≠ e₀ := fun h => hg_not_star (h ▸ he₀)
        have hg_ne_e₁ : g ≠ e₁ := fun h => hg_not_star (h ▸ he₁)
        have hg_ne_e₂ : g ≠ e₂ := fun h => hg_not_star (h ▸ he₂)
        have hg_adj_e₀ : G.lineGraph.Adj g e₀ := by
          rw [SimpleGraph.lineGraph_adj_iff_exists]
          exact ⟨hg_ne_e₀, ⟨a₀, by simpa [hg], by simpa [he₀_eq]⟩⟩
        have hg_adj_e₁ : G.lineGraph.Adj g e₁ := by
          rw [SimpleGraph.lineGraph_adj_iff_exists]
          exact ⟨hg_ne_e₁, ⟨a₁, by simpa [hg], by simpa [he₁_eq]⟩⟩
        have hg_not_e₂ : ¬ G.lineGraph.Adj g e₂ :=
          not_lineGraph_adj_of_eq_mk_of_cross_ne hg he₂_eq
            hv_ne_a₀.symm ha₀_ne_a₂ hv_ne_a₁.symm ha₁_ne_a₂
        obtain ⟨r, hrw₀, hrw₁, hrz, hφg⟩ :=
          edge_eq_pendant_of_adj_two_not_adj_third
            hw₀_ne_w₁ hw₀_ne_z hz_ne_w₁.symm
            hφe₀_eq hφe₁_eq hφe₂_eq
            ((lineIso_adj_iff φ).2 hg_adj_e₀)
            ((lineIso_adj_iff φ).2 hg_adj_e₁)
            (fun h => hg_ne_e₂ (φ.injective h))
            (fun h => hg_not_e₂ ((lineIso_adj_iff φ).1 h))
        have hfg : G.lineGraph.Adj f g := by
          have hfg_ne : f ≠ g := by
            intro h
            have heq : s(a₁, a₂) = s(a₀, a₁) := by
              simpa [hf, hg] using congrArg Subtype.val h
            have ha₂_mem : a₂ ∈ s(a₀, a₁) := by
              rw [← heq]
              simp
            rw [Sym2.mem_iff] at ha₂_mem
            exact ha₂_mem.elim (fun h => ha₀_ne_a₂ h.symm)
              (fun h => ha₁_ne_a₂ h.symm)
          rw [SimpleGraph.lineGraph_adj_iff_exists]
          exact ⟨hfg_ne, ⟨a₁, by simpa [hf], by simpa [hg]⟩⟩
        have htr : t = r :=
          outside_eq_of_adj_pendant_edges
            hz_ne_w₁ hrz.symm htw₁
            hφf hφg ((lineIso_adj_iff φ).2 hfg)
        simpa [htr] using hφg
      have image_chord₀₂ : ∀ g : G.edgeSet,
          (g : Sym2 V) = s(a₀, a₂) →
            ((φ g : H.edgeSet) : Sym2 W) = s(w₀, t) := by
        intro g hg
        have hg_not_star : g ∉ edgeStar G v := by
          intro hgv
          have hv_mem : v ∈ s(a₀, a₂) := by simpa [edgeStar, hg] using hgv
          rw [Sym2.mem_iff] at hv_mem
          exact hv_mem.elim (fun h => hv_ne_a₀ h) (fun h => hv_ne_a₂ h)
        have hg_ne_e₀ : g ≠ e₀ := fun h => hg_not_star (h ▸ he₀)
        have hg_ne_e₁ : g ≠ e₁ := fun h => hg_not_star (h ▸ he₁)
        have hg_ne_e₂ : g ≠ e₂ := fun h => hg_not_star (h ▸ he₂)
        have hg_adj_e₀ : G.lineGraph.Adj g e₀ := by
          rw [SimpleGraph.lineGraph_adj_iff_exists]
          exact ⟨hg_ne_e₀, ⟨a₀, by simpa [hg], by simpa [he₀_eq]⟩⟩
        have hg_adj_e₂ : G.lineGraph.Adj g e₂ := by
          rw [SimpleGraph.lineGraph_adj_iff_exists]
          exact ⟨hg_ne_e₂, ⟨a₂, by simpa [hg], by simpa [he₂_eq]⟩⟩
        have hg_not_e₁ : ¬ G.lineGraph.Adj g e₁ :=
          not_lineGraph_adj_of_eq_mk_of_cross_ne hg he₁_eq
            hv_ne_a₀.symm ha₀_ne_a₁ hv_ne_a₂.symm ha₁_ne_a₂.symm
        have hφe₀' : ((φ e₀ : H.edgeSet) : Sym2 W) = s(w₁, w₀) :=
          hφe₀_eq.trans Sym2.eq_swap
        obtain ⟨r, hrw₁, hrw₀, hrz, hφg⟩ :=
          edge_eq_pendant_of_adj_two_not_adj_third
            hw₀_ne_w₁.symm hz_ne_w₁.symm hw₀_ne_z
            hφe₀' hφe₂_eq hφe₁_eq
            ((lineIso_adj_iff φ).2 hg_adj_e₀)
            ((lineIso_adj_iff φ).2 hg_adj_e₂)
            (fun h => hg_ne_e₁ (φ.injective h))
            (fun h => hg_not_e₁ ((lineIso_adj_iff φ).1 h))
        have hfg : G.lineGraph.Adj f g := by
          have hfg_ne : f ≠ g := by
            intro h
            have heq : s(a₁, a₂) = s(a₀, a₂) := by
              simpa [hf, hg] using congrArg Subtype.val h
            have ha₁_mem : a₁ ∈ s(a₀, a₂) := by
              rw [← heq]
              simp
            rw [Sym2.mem_iff] at ha₁_mem
            exact ha₁_mem.elim (fun h => ha₀_ne_a₁ h.symm) ha₁_ne_a₂
          rw [SimpleGraph.lineGraph_adj_iff_exists]
          exact ⟨hfg_ne, ⟨a₂, by simpa [hf], by simpa [hg]⟩⟩
        have htr : t = r :=
          outside_eq_of_adj_pendant_edges
            hw₀_ne_z.symm hrz.symm htw₀
            hφf hφg ((lineIso_adj_iff φ).2 hfg)
        simpa [htr] using hφg
      have all_H_edges_local : ∀ d : H.edgeSet,
          (d : Sym2 W) = s(w₀, w₁) ∨
          (d : Sym2 W) = s(w₁, z) ∨
          (d : Sym2 W) = s(w₀, z) ∨
          (d : Sym2 W) = s(w₁, t) ∨
          (d : Sym2 W) = s(w₀, t) ∨
          (d : Sym2 W) = s(z, t) := by
        intro d
        let g : G.edgeSet := φ.symm d
        have hdφ : ((φ g : H.edgeSet) : Sym2 W) = (d : Sym2 W) :=
          congrArg Subtype.val (φ.apply_symm_apply d)
        rcases all_edges_local g with h | h | h | h | h | h
        · exact Or.inl (hdφ ▸ by simpa [h] using hφe₀_eq)
        · exact Or.inr <| Or.inl (hdφ ▸ by simpa [h] using hφe₁_eq)
        · exact Or.inr <| Or.inr <| Or.inl (hdφ ▸ by simpa [h] using hφe₂_eq)
        · exact Or.inr <| Or.inr <| Or.inr <| Or.inl
            (hdφ ▸ image_chord₀₁ g h)
        · exact Or.inr <| Or.inr <| Or.inr <| Or.inr <| Or.inl
            (hdφ ▸ image_chord₀₂ g h)
        · have hg : g = f := chord₁₂_eq g h
          exact Or.inr <| Or.inr <| Or.inr <| Or.inr <| Or.inr
            (hdφ ▸ by simpa [hg] using hφf)
      have all_H_vertices_local : ∀ x : W,
          x = w₀ ∨ x = w₁ ∨ x = z ∨ x = t := by
        intro x
        obtain ⟨d, hd⟩ :=
          edgeStar_nonempty_of_connected_of_edgeSet_nonempty hH hHEdge x
        have hx : x ∈ (d : Sym2 W) := by simpa [edgeStar] using hd
        rcases all_H_edges_local d with h | h | h | h | h | h
        · have hx' : x = w₀ ∨ x = w₁ := by simpa [h, Sym2.mem_iff] using hx
          exact hx'.elim Or.inl (fun h => Or.inr <| Or.inl h)
        · have hx' : x = w₁ ∨ x = z := by simpa [h, Sym2.mem_iff] using hx
          exact hx'.elim (fun h => Or.inr <| Or.inl h)
            (fun h => Or.inr <| Or.inr <| Or.inl h)
        · have hx' : x = w₀ ∨ x = z := by simpa [h, Sym2.mem_iff] using hx
          exact hx'.elim Or.inl (fun h => Or.inr <| Or.inr <| Or.inl h)
        · have hx' : x = w₁ ∨ x = t := by simpa [h, Sym2.mem_iff] using hx
          exact hx'.elim (fun h => Or.inr <| Or.inl h)
            (fun h => Or.inr <| Or.inr <| Or.inr h)
        · have hx' : x = w₀ ∨ x = t := by simpa [h, Sym2.mem_iff] using hx
          exact hx'.elim Or.inl (fun h => Or.inr <| Or.inr <| Or.inr h)
        · have hx' : x = z ∨ x = t := by simpa [h, Sym2.mem_iff] using hx
          exact hx'.elim (fun h => Or.inr <| Or.inr <| Or.inl h)
            (fun h => Or.inr <| Or.inr <| Or.inr h)
      have all_vertices_reordered : ∀ x : V,
          x = v ∨ x = a₁ ∨ x = a₂ ∨ x = a₀ := by
        intro x
        rcases all_vertices_local x with h | h | h | h
        · exact Or.inl h
        · exact Or.inr <| Or.inr <| Or.inr h
        · exact Or.inr <| Or.inl h
        · exact Or.inr <| Or.inr <| Or.inl h
      let ψ : V ≃ W := equivOfFour v a₁ a₂ a₀ z w₁ w₀ t
        hv_ne_a₁ hv_ne_a₂ hv_ne_a₀ ha₁_ne_a₂ ha₀_ne_a₁.symm ha₀_ne_a₂.symm
        hz_ne_w₁ hw₀_ne_z.symm htz.symm hw₀_ne_w₁.symm htw₁.symm htw₀.symm
        all_vertices_reordered
        (fun x => by
          rcases all_H_vertices_local x with h | h | h | h
          · exact Or.inr <| Or.inr <| Or.inl h
          · exact Or.inr <| Or.inl h
          · exact Or.inl h
          · exact Or.inr <| Or.inr <| Or.inr h)
      have hψv : ψ v = z := by simp [ψ, equivOfFour]
      have hψa₁ : ψ a₁ = w₁ := by
        simp [ψ, equivOfFour, hv_ne_a₁.symm]
      have hψa₂ : ψ a₂ = w₀ := by
        simp [ψ, equivOfFour, hv_ne_a₂.symm, ha₁_ne_a₂.symm]
      have hψa₀ : ψ a₀ = t := by
        simp [ψ, equivOfFour, hv_ne_a₀.symm, ha₀_ne_a₁, ha₀_ne_a₂]
      have source_edge_maps_to_edge : ∀ e : G.edgeSet,
          Sym2.map ψ (e : Sym2 V) ∈ H.edgeSet := by
        intro e
        rcases all_edges_local e with h | h | h | h | h | h
        · rw [h, he₀_eq, Sym2.map_mk, hψv, hψa₀]
          have hm := (φ f).2
          rw [hφf] at hm
          exact hm
        · rw [h, he₁_eq, Sym2.map_mk, hψv, hψa₁, Sym2.eq_swap]
          have hm := (φ e₁).2
          rw [hφe₁_eq] at hm
          exact hm
        · rw [h, he₂_eq, Sym2.map_mk, hψv, hψa₂, Sym2.eq_swap]
          have hm := (φ e₂).2
          rw [hφe₂_eq] at hm
          exact hm
        · rw [h, Sym2.map_mk, hψa₀, hψa₁, Sym2.eq_swap]
          have hm := (φ e).2
          rw [image_chord₀₁ e h] at hm
          exact hm
        · rw [h, Sym2.map_mk, hψa₀, hψa₂, Sym2.eq_swap]
          have hm := (φ e).2
          rw [image_chord₀₂ e h] at hm
          exact hm
        · rw [h, Sym2.map_mk, hψa₁, hψa₂, Sym2.eq_swap]
          have hm := (φ e₀).2
          rw [hφe₀_eq] at hm
          exact hm
      have target_edge_has_source : ∀ d : H.edgeSet,
          ∃ e : G.edgeSet, Sym2.map ψ (e : Sym2 V) = (d : Sym2 W) := by
        intro d
        let g : G.edgeSet := φ.symm d
        have hdφ : ((φ g : H.edgeSet) : Sym2 W) = (d : Sym2 W) :=
          congrArg Subtype.val (φ.apply_symm_apply d)
        rcases all_edges_local g with h | h | h | h | h | h
        · refine ⟨f, ?_⟩
          rw [hf, Sym2.map_mk, hψa₁, hψa₂]
          rw [h] at hdφ
          exact Sym2.eq_swap.trans (hφe₀_eq.symm.trans hdφ)
        · refine ⟨e₁, ?_⟩
          rw [he₁_eq, Sym2.map_mk, hψv, hψa₁]
          rw [h] at hdφ
          exact Sym2.eq_swap.trans (hφe₁_eq.symm.trans hdφ)
        · refine ⟨e₂, ?_⟩
          rw [he₂_eq, Sym2.map_mk, hψv, hψa₂]
          rw [h] at hdφ
          exact Sym2.eq_swap.trans (hφe₂_eq.symm.trans hdφ)
        · refine ⟨g, ?_⟩
          rw [h, Sym2.map_mk, hψa₀, hψa₁]
          exact Sym2.eq_swap.trans ((image_chord₀₁ g h).symm.trans hdφ)
        · refine ⟨g, ?_⟩
          rw [h, Sym2.map_mk, hψa₀, hψa₂]
          exact Sym2.eq_swap.trans ((image_chord₀₂ g h).symm.trans hdφ)
        · refine ⟨e₀, ?_⟩
          rw [he₀_eq, Sym2.map_mk, hψv, hψa₀]
          have hg : g = f := chord₁₂_eq g h
          rw [hg] at hdφ
          exact hφf.symm.trans hdφ
      exact Or.inl ⟨graphIso_of_edge_transport ψ
        source_edge_maps_to_edge target_edge_has_source⟩

/-- Jung's star-preservation alternative in Whitney's proof.

Away from the exceptional common line graph `K3`, either the original graphs
are already isomorphic, or the chosen line-graph isomorphism and its inverse
preserve stars.  This formulation accounts for the small non-star-preserving
edge correspondences in Jung's proof: outside the `K3`/`K1,3` ambiguity, those
small exceptional configurations still pair isomorphic graphs. -/
theorem graphIso_or_lineIso_starPreserving_of_not_triangle
    {V : Type u} {W : Type v} {G : SimpleGraph V} {H : SimpleGraph W}
    (hG : G.Connected) (hH : H.Connected)
    (φ : GraphIso G.lineGraph H.lineGraph)
    (hNotTriangle : ¬ IsTriangleGraph G.lineGraph) :
    Nonempty (GraphIso G H) \/
      (LineIso.StarPreserving φ /\ LineIso.StarPreserving φ.symm) := by
  by_cases hφ : LineIso.StarPreserving φ
  · by_cases hφsymm : LineIso.StarPreserving φ.symm
    · exact Or.inr ⟨hφ, hφsymm⟩
    · rcases graphIso_or_triangle_of_not_starPreserving hH hG φ.symm hφsymm with
        hIso | hTriangle
      · rcases hIso with ⟨ψ⟩
        exact Or.inl ⟨ψ.symm⟩
      · exfalso
        rcases hTriangle with ⟨η⟩
        exact hNotTriangle ⟨φ.trans η⟩
  · rcases graphIso_or_triangle_of_not_starPreserving hG hH φ hφ with
      hIso | hTriangle
    · exact Or.inl hIso
    · exact False.elim (hNotTriangle hTriangle)

/-- Star preservation in both directions identifies corresponding full stars.

This is the point in Jung's proof where the original vertices are recovered
from the family of full stars in the line graph. -/
theorem exists_vertexEquiv_preservesFullStars_of_starPreserving
    {V : Type u} {W : Type v} {G : SimpleGraph V} {H : SimpleGraph W}
    (hG : G.Connected) (hH : H.Connected)
    (φ : GraphIso G.lineGraph H.lineGraph)
    (hφ : LineIso.StarPreserving φ)
    (hφsymm : LineIso.StarPreserving φ.symm) :
    exists ψ : V ≃ W, LineIso.PreservesFullStars φ ψ := by
  classical
  by_cases hGempty : G.edgeSet = ∅
  · have hHempty : H.edgeSet = ∅ :=
      edgeSet_eq_empty_of_lineIso_left φ hGempty
    obtain ⟨η⟩ := graphIso_of_connected_edgeSet_empty hG hH hGempty hHempty
    refine ⟨η.toEquiv, ?_⟩
    intro v e
    have : (e : Sym2 V) ∈ (∅ : Set (Sym2 V)) := by
      simpa [hGempty] using e.2
    exact False.elim this
  have hGEdge : G.edgeSet.Nonempty := Set.nonempty_iff_ne_empty.mpr hGempty
  by_cases hEdges : ∃ e f : G.edgeSet, e ≠ f
  · have hHEdge : H.edgeSet.Nonempty :=
      edgeSet_nonempty_of_lineIso_left φ hGEdge
    have hHEdges : ∃ e f : H.edgeSet, e ≠ f := by
      obtain ⟨e, f, hef⟩ := hEdges
      exact ⟨φ e, φ f, fun h => hef (φ.injective h)⟩
    choose F hF using hφ
    choose K hK using hφsymm
    have hFhigh : ∀ v : V, (edgeStar G v).Nontrivial →
        (edgeStar H (F v)).Nontrivial := by
      rintro v ⟨e, he, f, hf, hef⟩
      exact ⟨φ e, hF v e he, φ f, hF v f hf,
        fun h => hef (φ.injective h)⟩
    have hKhigh : ∀ w : W, (edgeStar H w).Nontrivial →
        (edgeStar G (K w)).Nontrivial := by
      rintro w ⟨e, he, f, hf, hef⟩
      exact ⟨φ.symm e, hK w e he, φ.symm f, hK w f hf,
        fun h => hef (φ.symm.injective h)⟩
    have hKF : ∀ v : V, (edgeStar G v).Nontrivial → K (F v) = v := by
      intro v hv
      apply (eq_of_edgeStar_subset_of_edgeStar_nontrivial hv ?_).symm
      intro e he
      have heF : φ e ∈ edgeStar H (F v) := hF v e he
      simpa using hK (F v) (φ e) heF
    have hFK : ∀ w : W, (edgeStar H w).Nontrivial → F (K w) = w := by
      intro w hw
      apply (eq_of_edgeStar_subset_of_edgeStar_nontrivial hw ?_).symm
      intro e he
      have heK : φ.symm e ∈ edgeStar G (K w) := hK w e he
      have := hF (K w) (φ.symm e) heK
      simpa using this
    have hStar : ∀ v : V, (edgeStar G v).Nonempty :=
      edgeStar_nonempty_of_connected_of_edgeSet_nonempty hG hGEdge
    choose edgeAt hedgeAt using hStar
    let neighbor : V → V := fun v =>
      Sym2.Mem.other (by simpa [edgeStar] using hedgeAt v)
    have hedgeAt_neighbor : ∀ v : V, edgeAt v ∈ edgeStar G (neighbor v) := by
      intro v
      have hmem : neighbor v ∈ ((edgeAt v : G.edgeSet) : Sym2 V) := by
        exact Sym2.other_mem (by simpa [edgeStar] using hedgeAt v)
      simpa [edgeStar] using hmem
    have hneighbor_high : ∀ v : V, ¬ (edgeStar G v).Nontrivial →
        (edgeStar G (neighbor v)).Nontrivial := by
      intro v hv
      exact edgeStar_other_nontrivial_of_not_nontrivial hG hEdges
        (hedgeAt v) hv
    have hcenterAt : ∀ v : V,
        F (neighbor v) ∈ (((φ (edgeAt v) : H.edgeSet) : Sym2 W)) := by
      intro v
      simpa [edgeStar] using hF (neighbor v) (edgeAt v) (hedgeAt_neighbor v)
    let ψ : V → W := fun v =>
      if hv : (edgeStar G v).Nontrivial then F v
      else Sym2.Mem.other (hcenterAt v)
    have hψ_high : ∀ v : V, (hv : (edgeStar G v).Nontrivial) →
        ψ v = F v := by
      intro v hv
      simp [ψ, hv]
    have hψ_low : ∀ v : V, (hv : ¬ (edgeStar G v).Nontrivial) →
        ψ v =
          Sym2.Mem.other (hcenterAt v) := by
      intro v hv
      simp [ψ, hv]
    have hψ_forward : ∀ v : V, ∀ e : G.edgeSet,
        e ∈ edgeStar G v → φ e ∈ edgeStar H (ψ v) := by
      intro v e he
      by_cases hv : (edgeStar G v).Nontrivial
      · simpa [hψ_high v hv] using hF v e he
      · have hvsub : (edgeStar G v).Subsingleton :=
          Set.not_nontrivial_iff.mp hv
        have he_eq : e = edgeAt v := hvsub he (hedgeAt v)
        subst e
        have hmem :
            Sym2.Mem.other (hcenterAt v) ∈
              (((φ (edgeAt v) : H.edgeSet) : Sym2 W)) :=
          Sym2.other_mem _
        simpa [edgeStar, hψ_low v hv] using hmem
    have hψ_low_target :
        ∀ v : V, ¬ (edgeStar G v).Nontrivial →
          ¬ (edgeStar H (ψ v)).Nontrivial := by
      intro v hv htarget
      have hnhigh := hneighbor_high v hv
      have hother_ne :
          Sym2.Mem.other (hcenterAt v) ≠ F (neighbor v) :=
        other_ne_of_mem_edge (G := H) (e := φ (edgeAt v)) (hcenterAt v)
      have hψ_ne_center : ψ v ≠ F (neighbor v) := by
        simpa [hψ_low v hv] using hother_ne
      have hpreimage :
          edgeAt v ∈ edgeStar G (K (ψ v)) := by
        have himage : φ (edgeAt v) ∈ edgeStar H (ψ v) :=
          hψ_forward v (edgeAt v) (hedgeAt v)
        simpa using hK (ψ v) (φ (edgeAt v)) himage
      have hK_high : (edgeStar G (K (ψ v))).Nontrivial :=
        hKhigh (ψ v) htarget
      have hK_ne_v : K (ψ v) ≠ v := by
        intro h
        exact hv (by simpa [h] using hK_high)
      have hedge_eq :
          ((edgeAt v : G.edgeSet) : Sym2 V) = s(v, neighbor v) :=
        sym2_eq_mk_other_of_mem (by simpa [edgeStar] using hedgeAt v)
      have hK_mem : K (ψ v) ∈ s(v, neighbor v) := by
        simpa [edgeStar, hedge_eq] using hpreimage
      rw [Sym2.mem_iff] at hK_mem
      have hK_eq_neighbor : K (ψ v) = neighbor v :=
        hK_mem.resolve_left hK_ne_v
      apply hψ_ne_center
      calc
        ψ v = F (K (ψ v)) := (hFK (ψ v) htarget).symm
        _ = F (neighbor v) := by rw [hK_eq_neighbor]
    have hPres : LineIso.PreservesFullStars φ ψ := by
      intro v e
      constructor
      · intro he
        by_cases hv : (edgeStar G v).Nontrivial
        · have heF : φ e ∈ edgeStar H (F v) := by
            simpa [hψ_high v hv] using he
          have heK := hK (F v) (φ e) heF
          simpa [hKF v hv] using heK
        · have htargetSub : (edgeStar H (ψ v)).Subsingleton :=
            Set.not_nontrivial_iff.mp (hψ_low_target v hv)
          have hbase : φ (edgeAt v) ∈ edgeStar H (ψ v) :=
            hψ_forward v (edgeAt v) (hedgeAt v)
          have hφeq : φ e = φ (edgeAt v) := htargetSub he hbase
          have heq : e = edgeAt v := φ.injective hφeq
          simpa [heq] using hedgeAt v
      · exact hψ_forward v e
    have hψinj : Function.Injective ψ := by
      intro a b hab
      apply eq_of_edgeStar_eq_of_connected_of_edgeSet_nontrivial hG hEdges
      ext e
      constructor
      · intro hea
        have hφea : φ e ∈ edgeStar H (ψ a) := (hPres a e).2 hea
        have hφeb : φ e ∈ edgeStar H (ψ b) := by simpa [hab] using hφea
        exact (hPres b e).1 hφeb
      · intro heb
        have hφeb : φ e ∈ edgeStar H (ψ b) := (hPres b e).2 heb
        have hφea : φ e ∈ edgeStar H (ψ a) := by simpa [hab] using hφeb
        exact (hPres a e).1 hφea
    have hψsurj : Function.Surjective ψ := by
      intro w
      obtain ⟨d, hd⟩ :=
        edgeStar_nonempty_of_connected_of_edgeSet_nonempty hH hHEdge w
      let e : G.edgeSet := φ.symm d
      let a : V := (e : Sym2 V).out.1
      let b : V := (e : Sym2 V).out.2
      have hab : a ≠ b := by
        intro h
        exact G.not_isDiag_of_mem_edgeSet e.2 (by
          rw [← (e : Sym2 V).out_eq, Sym2.mk_isDiag_iff]
          simpa [a, b] using h)
      have hea : e ∈ edgeStar G a := by
        simpa [edgeStar, a] using Sym2.out_fst_mem (e : Sym2 V)
      have heb : e ∈ edgeStar G b := by
        simpa [edgeStar, b] using Sym2.out_snd_mem (e : Sym2 V)
      have hda : d ∈ edgeStar H (ψ a) := by
        have := (hPres a e).2 hea
        simpa [e] using this
      have hdb : d ∈ edgeStar H (ψ b) := by
        have := (hPres b e).2 heb
        simpa [e] using this
      have hψab : ψ a ≠ ψ b := fun h => hab (hψinj h)
      have hd_eq : (d : Sym2 W) = s(ψ a, ψ b) := by
        have ha : ψ a ∈ (d : Sym2 W) := by simpa [edgeStar] using hda
        have hb : ψ b ∈ (d : Sym2 W) := by simpa [edgeStar] using hdb
        exact (Sym2.mem_and_mem_iff hψab).mp ⟨ha, hb⟩
      have hw : w ∈ s(ψ a, ψ b) := by
        simpa [edgeStar, hd_eq] using hd
      rw [Sym2.mem_iff] at hw
      rcases hw with hw | hw
      · exact ⟨a, hw.symm⟩
      · exact ⟨b, hw.symm⟩
    exact ⟨Equiv.ofBijective ψ ⟨hψinj, hψsurj⟩, hPres⟩
  · push Not at hEdges
    obtain ⟨eVal, heVal⟩ := hGEdge
    let e : G.edgeSet := ⟨eVal, heVal⟩
    have hGsingle : ∀ d : G.edgeSet, d = e := fun d => hEdges d e
    have hHEdge : H.edgeSet.Nonempty :=
      edgeSet_nonempty_of_lineIso_left φ ⟨e, e.2⟩
    have hHsingle : ∀ d : H.edgeSet, d = φ e := by
      intro d
      have hs : φ.symm d = e := hGsingle (φ.symm d)
      exact (φ.apply_symm_apply d).symm.trans (congrArg φ hs)
    let a : V := (e : Sym2 V).out.1
    let b : V := (e : Sym2 V).out.2
    let A : W := ((φ e : H.edgeSet) : Sym2 W).out.1
    let B : W := ((φ e : H.edgeSet) : Sym2 W).out.2
    have hab : a ≠ b := by
      intro h
      exact G.not_isDiag_of_mem_edgeSet e.2 (by
        rw [← (e : Sym2 V).out_eq]
        rw [Sym2.mk_isDiag_iff]
        simpa [a, b] using h)
    have hAB : A ≠ B := by
      intro h
      exact H.not_isDiag_of_mem_edgeSet (φ e).2 (by
        rw [← ((φ e : H.edgeSet) : Sym2 W).out_eq]
        rw [Sym2.mk_isDiag_iff]
        simpa [A, B] using h)
    have hV : ∀ x : V, x = a ∨ x = b := by
      intro x
      obtain ⟨d, hd⟩ :=
        edgeStar_nonempty_of_connected_of_edgeSet_nonempty hG ⟨e, e.2⟩ x
      have hx : x ∈ (e : Sym2 V) := by
        simpa [edgeStar, hGsingle d] using hd
      rw [← (e : Sym2 V).out_eq, Sym2.mem_iff] at hx
      simpa [a, b] using hx
    have hW : ∀ x : W, x = A ∨ x = B := by
      intro x
      obtain ⟨d, hd⟩ :=
        edgeStar_nonempty_of_connected_of_edgeSet_nonempty hH hHEdge x
      have hx : x ∈ ((φ e : H.edgeSet) : Sym2 W) := by
        simpa [edgeStar, hHsingle d] using hd
      rw [← ((φ e : H.edgeSet) : Sym2 W).out_eq, Sym2.mem_iff] at hx
      simpa [A, B] using hx
    let ψfun : V → W := fun x => if x = a then A else B
    have hψa : ψfun a = A := by simp [ψfun]
    have hψb : ψfun b = B := by simp [ψfun, hab.symm]
    have hψbij : Function.Bijective ψfun := by
      constructor
      · intro x y hxy
        rcases hV x with rfl | rfl <;> rcases hV y with rfl | rfl
        · rfl
        · exact False.elim (hAB (by simpa [hψa, hψb] using hxy))
        · exact False.elim (hAB (by simpa [hψa, hψb] using hxy.symm))
        · rfl
      · intro y
        rcases hW y with rfl | rfl
        · exact ⟨a, hψa⟩
        · exact ⟨b, hψb⟩
    let ψ : V ≃ W := Equiv.ofBijective ψfun hψbij
    refine ⟨ψ, ?_⟩
    intro x d
    have hd : d = e := hGsingle d
    subst d
    have hxV : x ∈ (e : Sym2 V) := by
      rcases hV x with rfl | rfl
      · simpa [a] using Sym2.out_fst_mem (e : Sym2 V)
      · simpa [b] using Sym2.out_snd_mem (e : Sym2 V)
    have hxW : ψ x ∈ ((φ e : H.edgeSet) : Sym2 W) := by
      rcases hW (ψ x) with h | h
      · simpa [h, A] using Sym2.out_fst_mem ((φ e : H.edgeSet) : Sym2 W)
      · simpa [h, B] using Sym2.out_snd_mem ((φ e : H.edgeSet) : Sym2 W)
    simpa [LineIso.PreservesFullStars, edgeStar] using Iff.intro (fun _ => hxV) (fun _ => hxW)

/-- A star-preserving line-graph isomorphism is induced by a vertex
equivalence.

This is the constructive reconstruction part of Jung's proof: stars of edges
identify the original vertices, and preservation in both directions gives a
bijection on those vertices. -/
theorem exists_vertexEquiv_inducing_lineIso_of_starPreserving
    {V : Type u} {W : Type v} {G : SimpleGraph V} {H : SimpleGraph W}
    (hG : G.Connected) (hH : H.Connected)
    (φ : GraphIso G.lineGraph H.lineGraph)
    (hφ : LineIso.StarPreserving φ)
    (hφsymm : LineIso.StarPreserving φ.symm) :
    exists ψ : V ≃ W, LineIso.IsInducedBy φ ψ := by
  obtain ⟨ψ, hψ⟩ :=
    exists_vertexEquiv_preservesFullStars_of_starPreserving hG hH φ hφ hφsymm
  exact ⟨ψ, lineIso_inducedBy_of_preservesFullStars φ ψ hψ⟩

/-- Reconstruction from a star-preserving edge bijection.

This is the formal target for the standard lemma: a bijection between edge sets
of connected graphs is induced by a graph isomorphism exactly when it and its
inverse preserve stars. -/
theorem graphIso_of_lineIso_starPreserving
    {V : Type u} {W : Type v} {G : SimpleGraph V} {H : SimpleGraph W}
    (hG : G.Connected) (hH : H.Connected)
    (φ : GraphIso G.lineGraph H.lineGraph)
    (hφ : LineIso.StarPreserving φ)
    (hφsymm : LineIso.StarPreserving φ.symm) :
    Nonempty (GraphIso G H) := by
  obtain ⟨ψ, hψ⟩ :=
    exists_vertexEquiv_inducing_lineIso_of_starPreserving hG hH φ hφ hφsymm
  exact ⟨graphIso_of_lineIso_inducedBy φ ψ hψ⟩

/-- Theorem 4.6 (Whitney).

If the line graphs of two connected graphs `G` and `H` are isomorphic, and the
common line graph is not isomorphic to the triangle graph `K3`, then `G` and
`H` are isomorphic. -/
theorem theorem4_6
    {V : Type u} {W : Type v} {G : SimpleGraph V} {H : SimpleGraph W}
    (hG : G.Connected) (hH : H.Connected)
    (hLine : Nonempty (GraphIso G.lineGraph H.lineGraph))
    (hNotTriangle : ¬ IsTriangleGraph G.lineGraph) :
    Nonempty (GraphIso G H) := by
  rcases hLine with ⟨φ⟩
  by_cases hGempty : G.edgeSet = ∅
  · exact graphIso_of_connected_edgeSet_empty hG hH hGempty
      (edgeSet_eq_empty_of_lineIso_left φ hGempty)
  rcases graphIso_or_lineIso_starPreserving_of_not_triangle hG hH φ hNotTriangle with
    hIso | hStars
  · exact hIso
  · exact graphIso_of_lineIso_starPreserving hG hH φ hStars.1 hStars.2

/-- Alias for Theorem 4.6 under Whitney's name. -/
theorem whitney
    {V : Type u} {W : Type v} {G : SimpleGraph V} {H : SimpleGraph W}
    (hG : G.Connected) (hH : H.Connected)
    (hLine : Nonempty (GraphIso G.lineGraph H.lineGraph))
    (hNotTriangle : ¬ IsTriangleGraph G.lineGraph) :
    Nonempty (GraphIso G H) :=
  theorem4_6 hG hH hLine hNotTriangle

end Theorem4_6

end SubcubicSpectralGap


==> anc/lean/SubcubicSpectralGap/Theorem2_14/Theorem4_7.lean <==
import SubcubicSpectralGap.Theorem2_14.Theorem4_7.Beineke
import SubcubicSpectralGap.Theorem2_14.Theorem4_7.BeinekeGraphs

/-!
# Theorem 4.7 compatibility interface

The reusable formalization lives in `SimpleGraph.Beineke`.  This file keeps the
paper-oriented names used by the rest of the project.
-/

namespace SubcubicSpectralGap

universe u

namespace Theorem4_7

/-- A graph is a line graph if it is isomorphic to the line graph of another
simple graph in the same universe. -/
def IsLineGraph {V : Type u} (G : SimpleGraph V) : Prop :=
  exists W : Type u, exists H : SimpleGraph W, Nonempty (G ≃g H.lineGraph)

/-- Compatibility name for containing one of the selected obstructions. -/
abbrev ContainsSelectedBeinekeGraph {V : Type u} (G : SimpleGraph V) : Prop :=
  SimpleGraph.Beineke.ContainsSelected G

/-- The direct line-graph form of the selected Beineke theorem. -/
theorem selected_beinekeGraph_not_indContained_lineGraph
    {V : Type u} (H : SimpleGraph V) (P : BeinekeGraph) :
    ¬ SimpleGraph.IsIndContained (BeinekeGraph.graph P) H.lineGraph :=
  SimpleGraph.Beineke.not_indContained_lineGraph H P

/-- Theorem 4.7, forward direction, restricted to the five selected graphs. -/
theorem theorem4_7_forward_selected
    {V : Type u} {G : SimpleGraph V} (hG : IsLineGraph G) :
    ¬ ContainsSelectedBeinekeGraph G := by
  rcases hG with ⟨W, H, ⟨e⟩⟩
  exact SimpleGraph.Beineke.not_contains_of_iso_lineGraph e

/-- Pointwise form of the selected forward direction of Beineke's theorem. -/
theorem theorem4_7_forward_selected_for
    {V : Type u} {G : SimpleGraph V} (hG : IsLineGraph G) (P : BeinekeGraph) :
    ¬ SimpleGraph.IsIndContained (BeinekeGraph.graph P) G := by
  intro hP
  exact theorem4_7_forward_selected hG ⟨P, hP⟩

/-- Alias for the restricted Beineke theorem under Beineke's name. -/
theorem beineke_forward_selected
    {V : Type u} {G : SimpleGraph V} (hG : IsLineGraph G) :
    ¬ ContainsSelectedBeinekeGraph G :=
  theorem4_7_forward_selected hG

end Theorem4_7

end SubcubicSpectralGap


==> anc/lean/SubcubicSpectralGap/Theorem2_14/Theorem4_7/Beineke.lean <==
import Mathlib.Combinatorics.SimpleGraph.LineGraph
import SubcubicSpectralGap.Theorem2_14.Theorem4_7.Graphs

/-!
# Selected Beineke obstructions for line graphs

This module provides a reusable forward direction of Beineke's theorem for the
five obstructions labelled (a), (b), (c), (e), and (h).  Its public statements
use only mathlib's `SimpleGraph` API and work across different universe levels.
-/

namespace SimpleGraph

universe u v

namespace Beineke

/-- Two unordered pairs intersect.  This is the adjacency predicate of a line
graph after forgetting the proof that each pair is an edge. -/
private def Intersects {V : Type u} (e f : Sym2 V) : Prop :=
  ∃ x, x ∈ e ∧ x ∈ f

private theorem Intersects.symm {V : Type u} {e f : Sym2 V} :
    Intersects e f -> Intersects f e := by
  rintro ⟨x, hx, hy⟩
  exact ⟨x, hy, hx⟩

/-- If a two-element set intersects both `{x,a}` and `{x,b}`, then it either
contains the common endpoint `x`, or it contains both other endpoints. -/
private theorem intersects_pair_pair_dichotomy
    {V : Type u} {x a b : V} {g : Sym2 V}
    (hga : Intersects g s(x, a)) (hgb : Intersects g s(x, b)) :
    x ∈ g ∨ (a ∈ g ∧ b ∈ g) := by
  unfold Intersects at *
  induction g using Sym2.ind with
  | h c d =>
      simp [Sym2.mem_iff] at *
      aesop

/-- A two-element set is determined by two distinct members. -/
private theorem sym2_eq_pair_of_mem_mem
    {V : Type u} {a b : V} {e : Sym2 V}
    (hab : a ≠ b) (ha : a ∈ e) (hb : b ∈ e) :
    e = s(a, b) :=
  (Sym2.mem_and_mem_iff hab).mp ⟨ha, hb⟩

/-- Obstruction (a) is the claw: three pairwise disjoint two-element
sets cannot all intersect a fourth two-element set. -/
private theorem no_pair_model_a
    {V : Type u} {e0 e1 e2 e3 : Sym2 V}
    (h01 : Intersects e0 e1) (h02 : Intersects e0 e2) (h03 : Intersects e0 e3)
    (hn12 : ¬ Intersects e1 e2) (hn13 : ¬ Intersects e1 e3)
    (hn23 : ¬ Intersects e2 e3) :
    False := by
  unfold Intersects at *
  induction e0 using Sym2.ind with
  | h a0 b0 =>
  induction e1 using Sym2.ind with
  | h a1 b1 =>
  induction e2 using Sym2.ind with
  | h a2 b2 =>
  induction e3 using Sym2.ind with
  | h a3 b3 =>
      simp [Sym2.mem_iff] at *
      aesop

/-- Helper for the mixed case in the four-clique endpoint lemma. -/
private theorem false_of_mem_common_and_intersects_pair
    {V : Type u} {x a b : V} {e : Sym2 V}
    (hxa : x ≠ a) (hxb : x ≠ b)
    (hxe : x ∈ e) (hi : Intersects e s(a, b))
    (hne0 : e ≠ s(x, a)) (hne1 : e ≠ s(x, b)) :
    False := by
  rcases hi with ⟨y, hye, hyab⟩
  have hy : y = a ∨ y = b := by
    simpa [Sym2.mem_iff] using hyab
  rcases hy with rfl | rfl
  · exact hne0 (sym2_eq_pair_of_mem_mem hxa hxe hye)
  · exact hne1 (sym2_eq_pair_of_mem_mem hxb hxe hye)

/-- Four distinct pairwise-intersecting graph edges share a common endpoint.

This is the local finite form of the standard line-graph fact that every
4-clique in a line graph is an edge-star. -/
private theorem common_endpoint_of_four_pairwise_intersects
    {V : Type u} {e0 e1 e2 e3 : Sym2 V}
    (hne01 : e0 ≠ e1) (hne02 : e0 ≠ e2) (hne03 : e0 ≠ e3)
    (hne12 : e1 ≠ e2) (hne13 : e1 ≠ e3) (hne23 : e2 ≠ e3)
    (hnd0 : ¬ e0.IsDiag) (hnd1 : ¬ e1.IsDiag)
    (h01 : Intersects e0 e1) (h02 : Intersects e0 e2)
    (h03 : Intersects e0 e3) (h12 : Intersects e1 e2)
    (h13 : Intersects e1 e3) (h23 : Intersects e2 e3) :
    ∃ x, x ∈ e0 ∧ x ∈ e1 ∧ x ∈ e2 ∧ x ∈ e3 := by
  obtain ⟨x, hx0, hx1⟩ := h01
  rcases Sym2.mem_iff_exists.mp hx0 with ⟨a, he0⟩
  rcases Sym2.mem_iff_exists.mp hx1 with ⟨b, he1⟩
  subst e0
  subst e1
  have hxa : x ≠ a := by
    intro h
    exact hnd0 (by simp [h])
  have hxb : x ≠ b := by
    intro h
    exact hnd1 (by simp [h])
  have hab : a ≠ b := by
    intro h
    apply hne01
    simp [h]
  have d2 := intersects_pair_pair_dichotomy (x := x) (a := a) (b := b)
    h02.symm h12.symm
  have d3 := intersects_pair_pair_dichotomy (x := x) (a := a) (b := b)
    h03.symm h13.symm
  rcases d2 with hx2 | hab2 <;> rcases d3 with hx3 | hab3
  · exact ⟨x, by simp [Sym2.mem_iff], by simp [Sym2.mem_iff], hx2, hx3⟩
  · exfalso
    have he3 : e3 = s(a, b) := sym2_eq_pair_of_mem_mem hab hab3.1 hab3.2
    exact false_of_mem_common_and_intersects_pair hxa hxb hx2
      (by simpa [he3] using h23) (fun h => hne02 h.symm) (fun h => hne12 h.symm)
  · exfalso
    have he2 : e2 = s(a, b) := sym2_eq_pair_of_mem_mem hab hab2.1 hab2.2
    exact false_of_mem_common_and_intersects_pair hxa hxb hx3
      (by simpa [he2] using h23.symm) (fun h => hne03 h.symm) (fun h => hne13 h.symm)
  · exfalso
    have he2 : e2 = s(a, b) := sym2_eq_pair_of_mem_mem hab hab2.1 hab2.2
    have he3 : e3 = s(a, b) := sym2_eq_pair_of_mem_mem hab hab3.1 hab3.2
    exact hne23 (he2.trans he3.symm)

/-- Obstruction (b) has no model as an intersection graph of distinct two-element
sets. -/
private theorem no_pair_model_b
    {V : Type u} {e0 e1 e2 e3 e4 : Sym2 V}
    (hne04 : e0 ≠ e4)
    (h02 : Intersects e0 e2) (h03 : Intersects e0 e3)
    (h04 : Intersects e0 e4) (h12 : Intersects e1 e2)
    (h13 : Intersects e1 e3) (h24 : Intersects e2 e4)
    (h34 : Intersects e3 e4) (hn01 : ¬ Intersects e0 e1)
    (hn14 : ¬ Intersects e1 e4) (hn23 : ¬ Intersects e2 e3) :
    False := by
  obtain ⟨x, hx0, hx4⟩ := h04
  rcases Sym2.mem_iff_exists.mp hx0 with ⟨a, he0⟩
  rcases Sym2.mem_iff_exists.mp hx4 with ⟨b, he4⟩
  subst e0
  subst e4
  have hab : a ≠ b := by
    intro hab
    apply hne04
    simp [hab]
  have d2 := intersects_pair_pair_dichotomy (x := x) (a := a) (b := b)
    h02.symm h24
  have d3 := intersects_pair_pair_dichotomy (x := x) (a := a) (b := b)
    h03.symm h34
  have hx1_not : x ∉ e1 := fun hx1 => hn01 ⟨x, by simp [Sym2.mem_iff], hx1⟩
  have ha1_not : a ∉ e1 := fun ha1 => hn01 ⟨a, by simp [Sym2.mem_iff], ha1⟩
  have hb1_not : b ∉ e1 := fun hb1 => hn14 ⟨b, hb1, by simp [Sym2.mem_iff]⟩
  rcases d2 with hx2 | hab2 <;> rcases d3 with hx3 | hab3
  · exact hn23 ⟨x, hx2, hx3⟩
  · have he3 : e3 = s(a, b) := sym2_eq_pair_of_mem_mem hab hab3.1 hab3.2
    rcases h13 with ⟨y, hy1, hy3⟩
    have hyab : y = a ∨ y = b := by
      simpa [he3, Sym2.mem_iff] using hy3
    rcases hyab with rfl | rfl
    · exact ha1_not hy1
    · exact hb1_not hy1
  · have he2 : e2 = s(a, b) := sym2_eq_pair_of_mem_mem hab hab2.1 hab2.2
    rcases h12 with ⟨y, hy1, hy2⟩
    have hyab : y = a ∨ y = b := by
      simpa [he2, Sym2.mem_iff] using hy2
    rcases hyab with rfl | rfl
    · exact ha1_not hy1
    · exact hb1_not hy1
  · exact hn23 ⟨a, hab2.1, hab3.1⟩

/-- Obstruction (e) has no model as an intersection graph of distinct two-element
sets.  The `K4` on vertices `2,3,4,5` must be an edge-star; then vertex `0`,
which meets two but not all of those star edges, is forced to be the edge
between the two other endpoints.  Vertex `1` cannot then meet `0` without also
meeting `2` or `3`. -/
private theorem no_pair_model_e
    {V : Type u} {e0 e1 e2 e3 e4 : Sym2 V} {x : V}
    (hnd2 : ¬ e2.IsDiag) (hnd3 : ¬ e3.IsDiag)
    (hx2 : x ∈ e2) (hx3 : x ∈ e3) (hx4 : x ∈ e4)
    (hne23 : e2 ≠ e3)
    (h01 : Intersects e0 e1) (h02 : Intersects e0 e2)
    (h03 : Intersects e0 e3) (hn04 : ¬ Intersects e0 e4)
    (hn12 : ¬ Intersects e1 e2) (hn13 : ¬ Intersects e1 e3) :
    False := by
  rcases Sym2.mem_iff_exists.mp hx2 with ⟨a, he2⟩
  rcases Sym2.mem_iff_exists.mp hx3 with ⟨b, he3⟩
  subst e2
  subst e3
  have hxa : x ≠ a := by
    intro h
    exact hnd2 (by simp [h])
  have hxb : x ≠ b := by
    intro h
    exact hnd3 (by simp [h])
  have hab : a ≠ b := by
    intro h
    apply hne23
    simp [h]
  have d0 := intersects_pair_pair_dichotomy (x := x) (a := a) (b := b) h02 h03
  rcases d0 with hx0 | hab0
  · exact hn04 ⟨x, hx0, hx4⟩
  · have he0 : e0 = s(a, b) := sym2_eq_pair_of_mem_mem hab hab0.1 hab0.2
    rcases h01 with ⟨y, hy0, hy1⟩
    have hyab : y = a ∨ y = b := by
      simpa [he0, Sym2.mem_iff] using hy0
    rcases hyab with hya | hyb
    · have ha1 : a ∈ e1 := hya ▸ hy1
      exact hn12 ⟨a, ha1, by simp [Sym2.mem_iff]⟩
    · have hb1 : b ∈ e1 := hyb ▸ hy1
      exact hn13 ⟨b, hb1, by simp [Sym2.mem_iff]⟩

/-- Obstruction (h) has no model as an intersection graph of distinct two-element
sets.  The proof follows the chain of triangles
`012`, `023`, `034`, `345`: the middle triangle is either an edge-star or a
root triangle, and both alternatives force one of the declared nonedges to
intersect. -/
private theorem no_pair_model_h
    {V : Type u} {e0 e1 e2 e3 e4 e5 : Sym2 V}
    (hnd0 : ¬ e0.IsDiag) (hnd2 : ¬ e2.IsDiag)
    (hnd3 : ¬ e3.IsDiag) (hnd4 : ¬ e4.IsDiag)
    (hne02 : e0 ≠ e2) (hne03 : e0 ≠ e3)
    (hne23 : e2 ≠ e3) (hne24 : e2 ≠ e4)
    (h01 : Intersects e0 e1) (h02 : Intersects e0 e2)
    (h03 : Intersects e0 e3) (h04 : Intersects e0 e4)
    (h12 : Intersects e1 e2) (h23 : Intersects e2 e3)
    (h34 : Intersects e3 e4) (h35 : Intersects e3 e5)
    (h45 : Intersects e4 e5) (hn05 : ¬ Intersects e0 e5)
    (hn13 : ¬ Intersects e1 e3) (hn14 : ¬ Intersects e1 e4)
    (hn24 : ¬ Intersects e2 e4) (hn25 : ¬ Intersects e2 e5) :
    False := by
  obtain ⟨x, hx0, hx2⟩ := h02
  rcases Sym2.mem_iff_exists.mp hx0 with ⟨a, he0⟩
  rcases Sym2.mem_iff_exists.mp hx2 with ⟨b, he2⟩
  subst e0
  subst e2
  have hxa : x ≠ a := by
    intro h
    exact hnd0 (by simp [h])
  have hxb : x ≠ b := by
    intro h
    exact hnd2 (by simp [h])
  have hab : a ≠ b := by
    intro h
    apply hne02
    simp [h]
  have d3 := intersects_pair_pair_dichotomy (x := x) (a := a) (b := b)
    h03.symm h23.symm
  rcases d3 with hx3 | hab3
  · rcases Sym2.mem_iff_exists.mp hx3 with ⟨c, he3⟩
    subst e3
    have hxc : x ≠ c := by
      intro h
      exact hnd3 (by simp [h])
    have hac : a ≠ c := by
      intro h
      apply hne03
      simp [h]
    have d1 := intersects_pair_pair_dichotomy (x := x) (a := a) (b := b)
      h01.symm h12
    have he1 : e1 = s(a, b) := by
      rcases d1 with hx1 | hab1
      · exfalso
        exact hn13 ⟨x, hx1, by simp [Sym2.mem_iff]⟩
      · exact sym2_eq_pair_of_mem_mem hab hab1.1 hab1.2
    have d4 := intersects_pair_pair_dichotomy (x := x) (a := a) (b := c)
      h04.symm h34.symm
    have he4 : e4 = s(a, c) := by
      rcases d4 with hx4 | hac4
      · exfalso
        exact hn24 ⟨x, by simp [Sym2.mem_iff], hx4⟩
      · exact sym2_eq_pair_of_mem_mem hac hac4.1 hac4.2
    exact hn14 ⟨a, by simp [he1, Sym2.mem_iff], by simp [he4, Sym2.mem_iff]⟩
  · have he3 : e3 = s(a, b) := sym2_eq_pair_of_mem_mem hab hab3.1 hab3.2
    subst e3
    have d4 := intersects_pair_pair_dichotomy (x := a) (a := x) (b := b)
      (by simpa [Sym2.eq_swap] using h04.symm) h34.symm
    have ha4 : a ∈ e4 := by
      rcases d4 with ha4 | hxb4
      · exact ha4
      · exfalso
        have he4 : e4 = s(x, b) := sym2_eq_pair_of_mem_mem hxb hxb4.1 hxb4.2
        exact hne24 he4.symm
    rcases Sym2.mem_iff_exists.mp ha4 with ⟨c, he4⟩
    subst e4
    have hac : a ≠ c := by
      intro h
      exact hnd4 (by simp [h])
    have d5 := intersects_pair_pair_dichotomy (x := a) (a := b) (b := c)
      h35.symm h45.symm
    rcases d5 with ha5 | hbc5
    · exact hn05 ⟨a, by simp [Sym2.mem_iff], ha5⟩
    · exact hn25 ⟨b, by simp [Sym2.mem_iff], hbc5.1⟩

/-- `G` contains one of the five selected Beineke obstructions as an induced
subgraph. -/
def ContainsSelected {V : Type u} (G : SimpleGraph V) : Prop :=
  exists P : Obstruction, SimpleGraph.IsIndContained (Obstruction.graph P) G

/-- Line-graph adjacency gives intersection of the corresponding original
edges. -/
private theorem intersects_of_lineGraph_adj
    {V : Type u} {H : SimpleGraph V} {e f : H.edgeSet}
    (h : H.lineGraph.Adj e f) :
    Intersects (e : Sym2 V) (f : Sym2 V) := by
  rw [SimpleGraph.lineGraph_adj_iff_exists] at h
  rcases h with ⟨_, x, hx, hy⟩
  exact ⟨x, hx, hy⟩

/-- If two distinct line-graph vertices are nonadjacent, then the corresponding
original edges do not intersect. -/
private theorem not_intersects_of_not_lineGraph_adj
    {V : Type u} {H : SimpleGraph V} {e f : H.edgeSet}
    (hne : e ≠ f) (h : ¬ H.lineGraph.Adj e f) :
    ¬ Intersects (e : Sym2 V) (f : Sym2 V) := by
  intro hint
  apply h
  rw [SimpleGraph.lineGraph_adj_iff_exists]
  exact ⟨hne, hint⟩

private theorem lineVertex_coe_ne
    {V : Type u} {H : SimpleGraph V} {e f : H.edgeSet} (hne : e ≠ f) :
    (e : Sym2 V) ≠ (f : Sym2 V) := by
  intro h
  exact hne (Subtype.ext h)

private theorem lineVertex_not_isDiag
    {V : Type u} {H : SimpleGraph V} (e : H.edgeSet) :
    ¬ (e : Sym2 V).IsDiag :=
  (Sym2.fromRel_irrefl (sym := H.symm)).mp H.loopless e.2

/-- None of the selected obstructions is an induced subgraph of a line graph.

The five cases are the graphs labelled (a), (b), (c), (e), and (h) in Figure 8,
with their finite definitions generated from `beineke_selected.csv`. -/
theorem not_indContained_lineGraph
    {V : Type u} (H : SimpleGraph V) (P : Obstruction) :
    ¬ SimpleGraph.IsIndContained (Obstruction.graph P) H.lineGraph := by
  intro hP
  rcases hP with ⟨φ⟩
  cases P with
  | a =>
      let v0 : Fin (Obstruction.vertexCount Obstruction.a) := ⟨0, by decide⟩
      let v1 : Fin (Obstruction.vertexCount Obstruction.a) := ⟨1, by decide⟩
      let v2 : Fin (Obstruction.vertexCount Obstruction.a) := ⟨2, by decide⟩
      let v3 : Fin (Obstruction.vertexCount Obstruction.a) := ⟨3, by decide⟩
      have h01 : Intersects (φ v0 : Sym2 V) (φ v1 : Sym2 V) :=
        intersects_of_lineGraph_adj
          ((SimpleGraph.Embedding.map_adj_iff φ).mpr
            (by decide : (Obstruction.graph Obstruction.a).Adj v0 v1))
      have h02 : Intersects (φ v0 : Sym2 V) (φ v2 : Sym2 V) :=
        intersects_of_lineGraph_adj
          ((SimpleGraph.Embedding.map_adj_iff φ).mpr
            (by decide : (Obstruction.graph Obstruction.a).Adj v0 v2))
      have h03 : Intersects (φ v0 : Sym2 V) (φ v3 : Sym2 V) :=
        intersects_of_lineGraph_adj
          ((SimpleGraph.Embedding.map_adj_iff φ).mpr
            (by decide : (Obstruction.graph Obstruction.a).Adj v0 v3))
      have hn12 : ¬ Intersects (φ v1 : Sym2 V) (φ v2 : Sym2 V) :=
        not_intersects_of_not_lineGraph_adj
          (φ.injective.ne (by decide : v1 ≠ v2))
          (by
            intro h
            have h' := (SimpleGraph.Embedding.map_adj_iff φ).mp h
            exact (by decide : ¬ (Obstruction.graph Obstruction.a).Adj v1 v2) h')
      have hn13 : ¬ Intersects (φ v1 : Sym2 V) (φ v3 : Sym2 V) :=
        not_intersects_of_not_lineGraph_adj
          (φ.injective.ne (by decide : v1 ≠ v3))
          (by
            intro h
            have h' := (SimpleGraph.Embedding.map_adj_iff φ).mp h
            exact (by decide : ¬ (Obstruction.graph Obstruction.a).Adj v1 v3) h')
      have hn23 : ¬ Intersects (φ v2 : Sym2 V) (φ v3 : Sym2 V) :=
        not_intersects_of_not_lineGraph_adj
          (φ.injective.ne (by decide : v2 ≠ v3))
          (by
            intro h
            have h' := (SimpleGraph.Embedding.map_adj_iff φ).mp h
            exact (by decide : ¬ (Obstruction.graph Obstruction.a).Adj v2 v3) h')
      exact no_pair_model_a h01 h02 h03 hn12 hn13 hn23
  | b =>
      let v0 : Fin (Obstruction.vertexCount Obstruction.b) := ⟨0, by decide⟩
      let v1 : Fin (Obstruction.vertexCount Obstruction.b) := ⟨1, by decide⟩
      let v2 : Fin (Obstruction.vertexCount Obstruction.b) := ⟨2, by decide⟩
      let v3 : Fin (Obstruction.vertexCount Obstruction.b) := ⟨3, by decide⟩
      let v4 : Fin (Obstruction.vertexCount Obstruction.b) := ⟨4, by decide⟩
      have h02 : Intersects (φ v0 : Sym2 V) (φ v2 : Sym2 V) :=
        intersects_of_lineGraph_adj
          ((SimpleGraph.Embedding.map_adj_iff φ).mpr
            (by decide : (Obstruction.graph Obstruction.b).Adj v0 v2))
      have h03 : Intersects (φ v0 : Sym2 V) (φ v3 : Sym2 V) :=
        intersects_of_lineGraph_adj
          ((SimpleGraph.Embedding.map_adj_iff φ).mpr
            (by decide : (Obstruction.graph Obstruction.b).Adj v0 v3))
      have h04 : Intersects (φ v0 : Sym2 V) (φ v4 : Sym2 V) :=
        intersects_of_lineGraph_adj
          ((SimpleGraph.Embedding.map_adj_iff φ).mpr
            (by decide : (Obstruction.graph Obstruction.b).Adj v0 v4))
      have h12 : Intersects (φ v1 : Sym2 V) (φ v2 : Sym2 V) :=
        intersects_of_lineGraph_adj
          ((SimpleGraph.Embedding.map_adj_iff φ).mpr
            (by decide : (Obstruction.graph Obstruction.b).Adj v1 v2))
      have h13 : Intersects (φ v1 : Sym2 V) (φ v3 : Sym2 V) :=
        intersects_of_lineGraph_adj
          ((SimpleGraph.Embedding.map_adj_iff φ).mpr
            (by decide : (Obstruction.graph Obstruction.b).Adj v1 v3))
      have h24 : Intersects (φ v2 : Sym2 V) (φ v4 : Sym2 V) :=
        intersects_of_lineGraph_adj
          ((SimpleGraph.Embedding.map_adj_iff φ).mpr
            (by decide : (Obstruction.graph Obstruction.b).Adj v2 v4))
      have h34 : Intersects (φ v3 : Sym2 V) (φ v4 : Sym2 V) :=
        intersects_of_lineGraph_adj
          ((SimpleGraph.Embedding.map_adj_iff φ).mpr
            (by decide : (Obstruction.graph Obstruction.b).Adj v3 v4))
      have hn01 : ¬ Intersects (φ v0 : Sym2 V) (φ v1 : Sym2 V) :=
        not_intersects_of_not_lineGraph_adj
          (φ.injective.ne (by decide : v0 ≠ v1))
          (by
            intro h
            have h' := (SimpleGraph.Embedding.map_adj_iff φ).mp h
            exact (by decide : ¬ (Obstruction.graph Obstruction.b).Adj v0 v1) h')
      have hn14 : ¬ Intersects (φ v1 : Sym2 V) (φ v4 : Sym2 V) :=
        not_intersects_of_not_lineGraph_adj
          (φ.injective.ne (by decide : v1 ≠ v4))
          (by
            intro h
            have h' := (SimpleGraph.Embedding.map_adj_iff φ).mp h
            exact (by decide : ¬ (Obstruction.graph Obstruction.b).Adj v1 v4) h')
      have hn23 : ¬ Intersects (φ v2 : Sym2 V) (φ v3 : Sym2 V) :=
        not_intersects_of_not_lineGraph_adj
          (φ.injective.ne (by decide : v2 ≠ v3))
          (by
            intro h
            have h' := (SimpleGraph.Embedding.map_adj_iff φ).mp h
            exact (by decide : ¬ (Obstruction.graph Obstruction.b).Adj v2 v3) h')
      exact no_pair_model_b
        (lineVertex_coe_ne (φ.injective.ne (by decide : v0 ≠ v4)))
        h02 h03 h04 h12 h13 h24 h34 hn01 hn14 hn23
  | c =>
      let v0 : Fin (Obstruction.vertexCount Obstruction.c) := ⟨0, by decide⟩
      let v1 : Fin (Obstruction.vertexCount Obstruction.c) := ⟨1, by decide⟩
      let v2 : Fin (Obstruction.vertexCount Obstruction.c) := ⟨2, by decide⟩
      let v3 : Fin (Obstruction.vertexCount Obstruction.c) := ⟨3, by decide⟩
      let v4 : Fin (Obstruction.vertexCount Obstruction.c) := ⟨4, by decide⟩
      have h01 : Intersects (φ v0 : Sym2 V) (φ v1 : Sym2 V) :=
        intersects_of_lineGraph_adj
          ((SimpleGraph.Embedding.map_adj_iff φ).mpr
            (by decide : (Obstruction.graph Obstruction.c).Adj v0 v1))
      have h02 : Intersects (φ v0 : Sym2 V) (φ v2 : Sym2 V) :=
        intersects_of_lineGraph_adj
          ((SimpleGraph.Embedding.map_adj_iff φ).mpr
            (by decide : (Obstruction.graph Obstruction.c).Adj v0 v2))
      have h03 : Intersects (φ v0 : Sym2 V) (φ v3 : Sym2 V) :=
        intersects_of_lineGraph_adj
          ((SimpleGraph.Embedding.map_adj_iff φ).mpr
            (by decide : (Obstruction.graph Obstruction.c).Adj v0 v3))
      have h04 : Intersects (φ v0 : Sym2 V) (φ v4 : Sym2 V) :=
        intersects_of_lineGraph_adj
          ((SimpleGraph.Embedding.map_adj_iff φ).mpr
            (by decide : (Obstruction.graph Obstruction.c).Adj v0 v4))
      have h12 : Intersects (φ v1 : Sym2 V) (φ v2 : Sym2 V) :=
        intersects_of_lineGraph_adj
          ((SimpleGraph.Embedding.map_adj_iff φ).mpr
            (by decide : (Obstruction.graph Obstruction.c).Adj v1 v2))
      have h13 : Intersects (φ v1 : Sym2 V) (φ v3 : Sym2 V) :=
        intersects_of_lineGraph_adj
          ((SimpleGraph.Embedding.map_adj_iff φ).mpr
            (by decide : (Obstruction.graph Obstruction.c).Adj v1 v3))
      have h23 : Intersects (φ v2 : Sym2 V) (φ v3 : Sym2 V) :=
        intersects_of_lineGraph_adj
          ((SimpleGraph.Embedding.map_adj_iff φ).mpr
            (by decide : (Obstruction.graph Obstruction.c).Adj v2 v3))
      have h24 : Intersects (φ v2 : Sym2 V) (φ v4 : Sym2 V) :=
        intersects_of_lineGraph_adj
          ((SimpleGraph.Embedding.map_adj_iff φ).mpr
            (by decide : (Obstruction.graph Obstruction.c).Adj v2 v4))
      have h34 : Intersects (φ v3 : Sym2 V) (φ v4 : Sym2 V) :=
        intersects_of_lineGraph_adj
          ((SimpleGraph.Embedding.map_adj_iff φ).mpr
            (by decide : (Obstruction.graph Obstruction.c).Adj v3 v4))
      have hn14 : ¬ Intersects (φ v1 : Sym2 V) (φ v4 : Sym2 V) :=
        not_intersects_of_not_lineGraph_adj
          (φ.injective.ne (by decide : v1 ≠ v4))
          (by
            intro h
            have h' := (SimpleGraph.Embedding.map_adj_iff φ).mp h
            exact (by decide : ¬ (Obstruction.graph Obstruction.c).Adj v1 v4) h')
      obtain ⟨x, hx0, hx1, hx2, hx3⟩ :=
        common_endpoint_of_four_pairwise_intersects
          (lineVertex_coe_ne (φ.injective.ne (by decide : v0 ≠ v1)))
          (lineVertex_coe_ne (φ.injective.ne (by decide : v0 ≠ v2)))
          (lineVertex_coe_ne (φ.injective.ne (by decide : v0 ≠ v3)))
          (lineVertex_coe_ne (φ.injective.ne (by decide : v1 ≠ v2)))
          (lineVertex_coe_ne (φ.injective.ne (by decide : v1 ≠ v3)))
          (lineVertex_coe_ne (φ.injective.ne (by decide : v2 ≠ v3)))
          (lineVertex_not_isDiag (φ v0)) (lineVertex_not_isDiag (φ v1))
          h01 h02 h03 h12 h13 h23
      obtain ⟨y, hy0, hy2, hy3, hy4⟩ :=
        common_endpoint_of_four_pairwise_intersects
          (lineVertex_coe_ne (φ.injective.ne (by decide : v0 ≠ v2)))
          (lineVertex_coe_ne (φ.injective.ne (by decide : v0 ≠ v3)))
          (lineVertex_coe_ne (φ.injective.ne (by decide : v0 ≠ v4)))
          (lineVertex_coe_ne (φ.injective.ne (by decide : v2 ≠ v3)))
          (lineVertex_coe_ne (φ.injective.ne (by decide : v2 ≠ v4)))
          (lineVertex_coe_ne (φ.injective.ne (by decide : v3 ≠ v4)))
          (lineVertex_not_isDiag (φ v0)) (lineVertex_not_isDiag (φ v2))
          h02 h03 h04 h23 h24 h34
      have hxy : x = y := by
        by_contra hne
        have he0 : (φ v0 : Sym2 V) = s(x, y) := sym2_eq_pair_of_mem_mem hne hx0 hy0
        have he2 : (φ v2 : Sym2 V) = s(x, y) := sym2_eq_pair_of_mem_mem hne hx2 hy2
        exact (lineVertex_coe_ne (φ.injective.ne (by decide : v0 ≠ v2)))
          (he0.trans he2.symm)
      exact hn14 ⟨x, hx1, hxy ▸ hy4⟩
  | e =>
      let v0 : Fin (Obstruction.vertexCount Obstruction.e) := ⟨0, by decide⟩
      let v1 : Fin (Obstruction.vertexCount Obstruction.e) := ⟨1, by decide⟩
      let v2 : Fin (Obstruction.vertexCount Obstruction.e) := ⟨2, by decide⟩
      let v3 : Fin (Obstruction.vertexCount Obstruction.e) := ⟨3, by decide⟩
      let v4 : Fin (Obstruction.vertexCount Obstruction.e) := ⟨4, by decide⟩
      let v5 : Fin (Obstruction.vertexCount Obstruction.e) := ⟨5, by decide⟩
      have h01 : Intersects (φ v0 : Sym2 V) (φ v1 : Sym2 V) :=
        intersects_of_lineGraph_adj
          ((SimpleGraph.Embedding.map_adj_iff φ).mpr
            (by decide : (Obstruction.graph Obstruction.e).Adj v0 v1))
      have h02 : Intersects (φ v0 : Sym2 V) (φ v2 : Sym2 V) :=
        intersects_of_lineGraph_adj
          ((SimpleGraph.Embedding.map_adj_iff φ).mpr
            (by decide : (Obstruction.graph Obstruction.e).Adj v0 v2))
      have h03 : Intersects (φ v0 : Sym2 V) (φ v3 : Sym2 V) :=
        intersects_of_lineGraph_adj
          ((SimpleGraph.Embedding.map_adj_iff φ).mpr
            (by decide : (Obstruction.graph Obstruction.e).Adj v0 v3))
      have h23 : Intersects (φ v2 : Sym2 V) (φ v3 : Sym2 V) :=
        intersects_of_lineGraph_adj
          ((SimpleGraph.Embedding.map_adj_iff φ).mpr
            (by decide : (Obstruction.graph Obstruction.e).Adj v2 v3))
      have h24 : Intersects (φ v2 : Sym2 V) (φ v4 : Sym2 V) :=
        intersects_of_lineGraph_adj
          ((SimpleGraph.Embedding.map_adj_iff φ).mpr
            (by decide : (Obstruction.graph Obstruction.e).Adj v2 v4))
      have h25 : Intersects (φ v2 : Sym2 V) (φ v5 : Sym2 V) :=
        intersects_of_lineGraph_adj
          ((SimpleGraph.Embedding.map_adj_iff φ).mpr
            (by decide : (Obstruction.graph Obstruction.e).Adj v2 v5))
      have h34 : Intersects (φ v3 : Sym2 V) (φ v4 : Sym2 V) :=
        intersects_of_lineGraph_adj
          ((SimpleGraph.Embedding.map_adj_iff φ).mpr
            (by decide : (Obstruction.graph Obstruction.e).Adj v3 v4))
      have h35 : Intersects (φ v3 : Sym2 V) (φ v5 : Sym2 V) :=
        intersects_of_lineGraph_adj
          ((SimpleGraph.Embedding.map_adj_iff φ).mpr
            (by decide : (Obstruction.graph Obstruction.e).Adj v3 v5))
      have h45 : Intersects (φ v4 : Sym2 V) (φ v5 : Sym2 V) :=
        intersects_of_lineGraph_adj
          ((SimpleGraph.Embedding.map_adj_iff φ).mpr
            (by decide : (Obstruction.graph Obstruction.e).Adj v4 v5))
      have hn04 : ¬ Intersects (φ v0 : Sym2 V) (φ v4 : Sym2 V) :=
        not_intersects_of_not_lineGraph_adj
          (φ.injective.ne (by decide : v0 ≠ v4))
          (by
            intro h
            have h' := (SimpleGraph.Embedding.map_adj_iff φ).mp h
            exact (by decide : ¬ (Obstruction.graph Obstruction.e).Adj v0 v4) h')
      have hn12 : ¬ Intersects (φ v1 : Sym2 V) (φ v2 : Sym2 V) :=
        not_intersects_of_not_lineGraph_adj
          (φ.injective.ne (by decide : v1 ≠ v2))
          (by
            intro h
            have h' := (SimpleGraph.Embedding.map_adj_iff φ).mp h
            exact (by decide : ¬ (Obstruction.graph Obstruction.e).Adj v1 v2) h')
      have hn13 : ¬ Intersects (φ v1 : Sym2 V) (φ v3 : Sym2 V) :=
        not_intersects_of_not_lineGraph_adj
          (φ.injective.ne (by decide : v1 ≠ v3))
          (by
            intro h
            have h' := (SimpleGraph.Embedding.map_adj_iff φ).mp h
            exact (by decide : ¬ (Obstruction.graph Obstruction.e).Adj v1 v3) h')
      obtain ⟨x, hx2, hx3, hx4, _hx5⟩ :=
        common_endpoint_of_four_pairwise_intersects
          (lineVertex_coe_ne (φ.injective.ne (by decide : v2 ≠ v3)))
          (lineVertex_coe_ne (φ.injective.ne (by decide : v2 ≠ v4)))
          (lineVertex_coe_ne (φ.injective.ne (by decide : v2 ≠ v5)))
          (lineVertex_coe_ne (φ.injective.ne (by decide : v3 ≠ v4)))
          (lineVertex_coe_ne (φ.injective.ne (by decide : v3 ≠ v5)))
          (lineVertex_coe_ne (φ.injective.ne (by decide : v4 ≠ v5)))
          (lineVertex_not_isDiag (φ v2)) (lineVertex_not_isDiag (φ v3))
          h23 h24 h25 h34 h35 h45
      exact no_pair_model_e
        (lineVertex_not_isDiag (φ v2)) (lineVertex_not_isDiag (φ v3))
        hx2 hx3 hx4
        (lineVertex_coe_ne (φ.injective.ne (by decide : v2 ≠ v3)))
        h01 h02 h03 hn04 hn12 hn13
  | h =>
      let v0 : Fin (Obstruction.vertexCount Obstruction.h) := ⟨0, by decide⟩
      let v1 : Fin (Obstruction.vertexCount Obstruction.h) := ⟨1, by decide⟩
      let v2 : Fin (Obstruction.vertexCount Obstruction.h) := ⟨2, by decide⟩
      let v3 : Fin (Obstruction.vertexCount Obstruction.h) := ⟨3, by decide⟩
      let v4 : Fin (Obstruction.vertexCount Obstruction.h) := ⟨4, by decide⟩
      let v5 : Fin (Obstruction.vertexCount Obstruction.h) := ⟨5, by decide⟩
      have h01 : Intersects (φ v0 : Sym2 V) (φ v1 : Sym2 V) :=
        intersects_of_lineGraph_adj
          ((SimpleGraph.Embedding.map_adj_iff φ).mpr
            (by decide : (Obstruction.graph Obstruction.h).Adj v0 v1))
      have h02 : Intersects (φ v0 : Sym2 V) (φ v2 : Sym2 V) :=
        intersects_of_lineGraph_adj
          ((SimpleGraph.Embedding.map_adj_iff φ).mpr
            (by decide : (Obstruction.graph Obstruction.h).Adj v0 v2))
      have h03 : Intersects (φ v0 : Sym2 V) (φ v3 : Sym2 V) :=
        intersects_of_lineGraph_adj
          ((SimpleGraph.Embedding.map_adj_iff φ).mpr
            (by decide : (Obstruction.graph Obstruction.h).Adj v0 v3))
      have h04 : Intersects (φ v0 : Sym2 V) (φ v4 : Sym2 V) :=
        intersects_of_lineGraph_adj
          ((SimpleGraph.Embedding.map_adj_iff φ).mpr
            (by decide : (Obstruction.graph Obstruction.h).Adj v0 v4))
      have h12 : Intersects (φ v1 : Sym2 V) (φ v2 : Sym2 V) :=
        intersects_of_lineGraph_adj
          ((SimpleGraph.Embedding.map_adj_iff φ).mpr
            (by decide : (Obstruction.graph Obstruction.h).Adj v1 v2))
      have h23 : Intersects (φ v2 : Sym2 V) (φ v3 : Sym2 V) :=
        intersects_of_lineGraph_adj
          ((SimpleGraph.Embedding.map_adj_iff φ).mpr
            (by decide : (Obstruction.graph Obstruction.h).Adj v2 v3))
      have h34 : Intersects (φ v3 : Sym2 V) (φ v4 : Sym2 V) :=
        intersects_of_lineGraph_adj
          ((SimpleGraph.Embedding.map_adj_iff φ).mpr
            (by decide : (Obstruction.graph Obstruction.h).Adj v3 v4))
      have h35 : Intersects (φ v3 : Sym2 V) (φ v5 : Sym2 V) :=
        intersects_of_lineGraph_adj
          ((SimpleGraph.Embedding.map_adj_iff φ).mpr
            (by decide : (Obstruction.graph Obstruction.h).Adj v3 v5))
      have h45 : Intersects (φ v4 : Sym2 V) (φ v5 : Sym2 V) :=
        intersects_of_lineGraph_adj
          ((SimpleGraph.Embedding.map_adj_iff φ).mpr
            (by decide : (Obstruction.graph Obstruction.h).Adj v4 v5))
      have hn05 : ¬ Intersects (φ v0 : Sym2 V) (φ v5 : Sym2 V) :=
        not_intersects_of_not_lineGraph_adj
          (φ.injective.ne (by decide : v0 ≠ v5))
          (by
            intro h
            have h' := (SimpleGraph.Embedding.map_adj_iff φ).mp h
            exact (by decide : ¬ (Obstruction.graph Obstruction.h).Adj v0 v5) h')
      have hn13 : ¬ Intersects (φ v1 : Sym2 V) (φ v3 : Sym2 V) :=
        not_intersects_of_not_lineGraph_adj
          (φ.injective.ne (by decide : v1 ≠ v3))
          (by
            intro h
            have h' := (SimpleGraph.Embedding.map_adj_iff φ).mp h
            exact (by decide : ¬ (Obstruction.graph Obstruction.h).Adj v1 v3) h')
      have hn14 : ¬ Intersects (φ v1 : Sym2 V) (φ v4 : Sym2 V) :=
        not_intersects_of_not_lineGraph_adj
          (φ.injective.ne (by decide : v1 ≠ v4))
          (by
            intro h
            have h' := (SimpleGraph.Embedding.map_adj_iff φ).mp h
            exact (by decide : ¬ (Obstruction.graph Obstruction.h).Adj v1 v4) h')
      have hn24 : ¬ Intersects (φ v2 : Sym2 V) (φ v4 : Sym2 V) :=
        not_intersects_of_not_lineGraph_adj
          (φ.injective.ne (by decide : v2 ≠ v4))
          (by
            intro h
            have h' := (SimpleGraph.Embedding.map_adj_iff φ).mp h
            exact (by decide : ¬ (Obstruction.graph Obstruction.h).Adj v2 v4) h')
      have hn25 : ¬ Intersects (φ v2 : Sym2 V) (φ v5 : Sym2 V) :=
        not_intersects_of_not_lineGraph_adj
          (φ.injective.ne (by decide : v2 ≠ v5))
          (by
            intro h
            have h' := (SimpleGraph.Embedding.map_adj_iff φ).mp h
            exact (by decide : ¬ (Obstruction.graph Obstruction.h).Adj v2 v5) h')
      exact no_pair_model_h
        (lineVertex_not_isDiag (φ v0)) (lineVertex_not_isDiag (φ v2))
        (lineVertex_not_isDiag (φ v3)) (lineVertex_not_isDiag (φ v4))
        (lineVertex_coe_ne (φ.injective.ne (by decide : v0 ≠ v2)))
        (lineVertex_coe_ne (φ.injective.ne (by decide : v0 ≠ v3)))
        (lineVertex_coe_ne (φ.injective.ne (by decide : v2 ≠ v3)))
        (lineVertex_coe_ne (φ.injective.ne (by decide : v2 ≠ v4)))
        h01 h02 h03 h04 h12 h23 h34 h35 h45 hn05 hn13 hn14 hn24 hn25

/-- A line graph contains none of the selected obstructions. -/
theorem not_contains_lineGraph {V : Type u} (H : SimpleGraph V) :
    ¬ ContainsSelected H.lineGraph := by
  rintro ⟨P, hP⟩
  exact not_indContained_lineGraph H P hP

/-- The selected obstruction theorem transported across a graph isomorphism.

The vertex types of `G` and the root graph `H` may live in different universe
levels.  This is the main entry point for a graph known to be a line graph only
up to isomorphism. -/
theorem not_contains_of_iso_lineGraph
    {V : Type u} {W : Type v} {G : SimpleGraph V} {H : SimpleGraph W}
    (e : G ≃g H.lineGraph) :
    ¬ ContainsSelected G := by
  rintro ⟨P, ⟨f⟩⟩
  exact not_indContained_lineGraph H P ⟨e.toEmbedding.comp f⟩

/-- Pointwise form of `not_contains_of_iso_lineGraph`. -/
theorem not_indContained_of_iso_lineGraph
    {V : Type u} {W : Type v} {G : SimpleGraph V} {H : SimpleGraph W}
    (e : G ≃g H.lineGraph) (P : Obstruction) :
    ¬ SimpleGraph.IsIndContained (Obstruction.graph P) G := by
  intro hP
  exact not_contains_of_iso_lineGraph e ⟨P, hP⟩

end Beineke

end SimpleGraph


==> anc/lean/SubcubicSpectralGap/Theorem2_14/Theorem4_7/BeinekeGraphs.lean <==
import SubcubicSpectralGap.Theorem2_14.Theorem4_7.Graphs

/-!
# Selected Beineke graph compatibility names

The generated, reusable definitions live in `SimpleGraph.Beineke`.  This file
preserves the original paper-oriented names within the Theorem 2.14 support tree.
-/

namespace SubcubicSpectralGap

namespace Theorem4_7

/-- Compatibility name for a selected Beineke obstruction. -/
abbrev BeinekeGraph := SimpleGraph.Beineke.Obstruction

namespace BeinekeGraph

abbrev a : BeinekeGraph := SimpleGraph.Beineke.Obstruction.a
abbrev b : BeinekeGraph := SimpleGraph.Beineke.Obstruction.b
abbrev c : BeinekeGraph := SimpleGraph.Beineke.Obstruction.c
abbrev e : BeinekeGraph := SimpleGraph.Beineke.Obstruction.e
abbrev h : BeinekeGraph := SimpleGraph.Beineke.Obstruction.h
abbrev vertexCount := SimpleGraph.Beineke.Obstruction.vertexCount
abbrev edgeList := SimpleGraph.Beineke.Obstruction.edgeList
abbrev adjNat := SimpleGraph.Beineke.Obstruction.adjNat
abbrev adj := SimpleGraph.Beineke.Obstruction.adj
abbrev graph := SimpleGraph.Beineke.Obstruction.graph

end BeinekeGraph

end Theorem4_7

end SubcubicSpectralGap


==> anc/lean/SubcubicSpectralGap/Theorem2_14/Theorem4_7/Graphs.lean <==
import Mathlib.Combinatorics.SimpleGraph.Basic

/-!
# Selected Beineke obstruction graphs

This file is generated from `data/beineke_selected.csv` by
`scripts/generate_beineke_selected.py`.  The labels are the labels from
Figure 8 in the paper.
-/

namespace SimpleGraph

namespace Beineke

/-- The five Beineke obstruction graphs needed in the paper. -/
inductive Obstruction where
  | a
  | b
  | c
  | e
  | h
deriving DecidableEq, Repr

namespace Obstruction

/-- The number of vertices in a selected Beineke graph. -/
def vertexCount : Obstruction -> Nat
  | a => 4
  | b => 5
  | c => 5
  | e => 6
  | h => 6

/-- The edge list copied from `data/beineke_selected.csv`. -/
def edgeList : Obstruction -> List (Nat × Nat)
  | a => [(0, 1), (0, 2), (0, 3)]
  | b => [(0, 2), (0, 3), (0, 4), (1, 2), (1, 3), (2, 4), (3, 4)]
  | c => [(0, 1), (0, 2), (0, 3), (0, 4), (1, 2), (1, 3), (2, 3), (2, 4), (3, 4)]
  | e => [(0, 1), (0, 2), (0, 3), (2, 3), (2, 4), (2, 5), (3, 4), (3, 5), (4, 5)]
  | h => [(0, 1), (0, 2), (0, 3), (0, 4), (1, 2), (2, 3), (3, 4), (3, 5), (4, 5)]

/-- Adjacency on natural-number vertex labels. -/
def adjNat (P : Obstruction) (i j : Nat) : Bool :=
  (edgeList P).any fun e =>
    (e.1 == i && e.2 == j) || (e.1 == j && e.2 == i)

/-- Adjacency on the finite vertex type of a selected Beineke graph. -/
def adj (P : Obstruction) (i j : Fin P.vertexCount) : Bool :=
  adjNat P i.val j.val

/-- The selected Beineke graph as a mathlib simple graph. -/
def graph (P : Obstruction) : SimpleGraph (Fin P.vertexCount) :=
  SimpleGraph.fromRel fun i j => adj P i j = true

/-- The selected Beineke graphs have decidable adjacency. -/
instance instDecidableRelGraphAdj (P : Obstruction) : DecidableRel (graph P).Adj :=
  fun i j => by
    unfold graph
    infer_instance

/-- Sanity check: the generated graph contains an edge from the CSV. -/
example : (graph a).Adj (⟨0, by decide⟩ : Fin (vertexCount a)) (⟨1, by decide⟩ : Fin (vertexCount a)) := by
  decide
/-- Sanity check: the generated graph omits a nonedge from the CSV. -/
example : ¬ (graph a).Adj (⟨1, by decide⟩ : Fin (vertexCount a)) (⟨2, by decide⟩ : Fin (vertexCount a)) := by
  decide
/-- Sanity check: the generated graph contains an edge from the CSV. -/
example : (graph b).Adj (⟨0, by decide⟩ : Fin (vertexCount b)) (⟨2, by decide⟩ : Fin (vertexCount b)) := by
  decide
/-- Sanity check: the generated graph omits a nonedge from the CSV. -/
example : ¬ (graph b).Adj (⟨0, by decide⟩ : Fin (vertexCount b)) (⟨1, by decide⟩ : Fin (vertexCount b)) := by
  decide
/-- Sanity check: the generated graph contains an edge from the CSV. -/
example : (graph c).Adj (⟨0, by decide⟩ : Fin (vertexCount c)) (⟨1, by decide⟩ : Fin (vertexCount c)) := by
  decide
/-- Sanity check: the generated graph omits a nonedge from the CSV. -/
example : ¬ (graph c).Adj (⟨1, by decide⟩ : Fin (vertexCount c)) (⟨4, by decide⟩ : Fin (vertexCount c)) := by
  decide
/-- Sanity check: the generated graph contains an edge from the CSV. -/
example : (graph e).Adj (⟨0, by decide⟩ : Fin (vertexCount e)) (⟨1, by decide⟩ : Fin (vertexCount e)) := by
  decide
/-- Sanity check: the generated graph omits a nonedge from the CSV. -/
example : ¬ (graph e).Adj (⟨0, by decide⟩ : Fin (vertexCount e)) (⟨4, by decide⟩ : Fin (vertexCount e)) := by
  decide
/-- Sanity check: the generated graph contains an edge from the CSV. -/
example : (graph h).Adj (⟨0, by decide⟩ : Fin (vertexCount h)) (⟨1, by decide⟩ : Fin (vertexCount h)) := by
  decide
/-- Sanity check: the generated graph omits a nonedge from the CSV. -/
example : ¬ (graph h).Adj (⟨0, by decide⟩ : Fin (vertexCount h)) (⟨5, by decide⟩ : Fin (vertexCount h)) := by
  decide

end Obstruction

end Beineke

end SimpleGraph


==> anc/lean/SubcubicSpectralGap/Theorem2_14/Transport.lean <==
import SubcubicSpectralGap.Theorem2_14.Lemma4_3.Setup

/-!
# Transport of rooted graphs and valid decompositions

These constructions connect the bipartition-side decomposition in Lemma 4.2
with a chosen line-graph representation. No graph labels are identified by
assumption: parts and their incidence relations are transported explicitly.
-/

namespace SubcubicSpectralGap

universe u v w

namespace RootedGraph.Iso

variable {V : Type u} {W : Type v} {X : Type w}
variable {G : RootedGraph V} {H : RootedGraph W} {K : RootedGraph X}

def refl (G : RootedGraph V) : G.Iso G where
  toGraphIso := SimpleGraph.Iso.refl
  map_roots _ := by rfl

def symm (e : G.Iso H) : H.Iso G where
  toGraphIso := e.toGraphIso.symm
  map_roots y := by simpa using (e.map_roots (e.toGraphIso.symm y)).symm

def trans (e : G.Iso H) (f : H.Iso K) : G.Iso K where
  toGraphIso := e.toGraphIso.trans f.toGraphIso
  map_roots x := (e.map_roots x).trans (f.map_roots (e.toGraphIso x))

theorem containsFigure5Induced [DecidableEq V] [DecidableEq W]
    (e : G.Iso H) (P : Figure5Obstruction)
    (h : G.ContainsFigure5Induced P) : H.ContainsFigure5Induced P := by
  obtain ⟨f, hf, ha, hr⟩ := h
  refine ⟨fun i => e.toGraphIso (f i), e.toGraphIso.injective.comp hf, ?_, ?_⟩
  · intro i j
    exact e.toGraphIso.map_rel_iff.trans (ha i j)
  · intro i
    specialize hr i
    cases hreq : P.rootRequirement i <;> simp only [hreq] at hr ⊢
    · exact (e.map_roots _).mp hr
    · exact fun hroot => hr ((e.map_roots _).mpr hroot)

theorem containsFigure5Induced_iff [DecidableEq V] [DecidableEq W]
    (e : G.Iso H) (P : Figure5Obstruction) :
    G.ContainsFigure5Induced P ↔ H.ContainsFigure5Induced P :=
  ⟨e.containsFigure5Induced P, e.symm.containsFigure5Induced P⟩

end RootedGraph.Iso

namespace TriangleEdgeDecomposition

variable {V : Type u} {W : Type v} [DecidableEq V] [DecidableEq W]
variable {G : SimpleGraph V} {H : SimpleGraph W}

/-- The embedding of finite parts induced by a graph isomorphism. -/
def partEmbedding (e : G ≃g H) : Finset V ↪ Finset W :=
  ⟨fun P => P.map e.toEquiv.toEmbedding, Finset.map_injective _⟩

omit [DecidableEq V] [DecidableEq W] in
@[simp] theorem mem_partEmbedding (e : G ≃g H) (P : Finset V) (x : V) :
    e x ∈ partEmbedding e P ↔ x ∈ P := by
  exact Finset.mem_map' _

omit [DecidableEq V] [DecidableEq W] in
@[simp] theorem card_partEmbedding (e : G ≃g H) (P : Finset V) :
    (partEmbedding e P).card = P.card := Finset.card_map _

omit [DecidableEq V] [DecidableEq W] in
theorem isCompletePart_partEmbedding (e : G ≃g H) {P : Finset V}
    (hP : IsCompletePart G P) : IsCompletePart H (partEmbedding e P) := by
  intro x hx y hy hxy
  obtain ⟨a, ha, rfl⟩ := Finset.mem_map.mp hx
  obtain ⟨b, hb, rfl⟩ := Finset.mem_map.mp hy
  exact e.map_rel_iff.mpr (hP ha hb (fun h => hxy (congrArg e h)))

omit [DecidableEq V] [DecidableEq W] in
theorem isPart_partEmbedding (e : G ≃g H) {P : Finset V}
    (hP : IsPart G P) : IsPart H (partEmbedding e P) := by
  rcases hP with hP | hP
  · exact Or.inl ⟨by simpa using hP.1, isCompletePart_partEmbedding e hP.2⟩
  · exact Or.inr ⟨by simpa using hP.1, isCompletePart_partEmbedding e hP.2⟩

/-- Relabel a triangle-edge decomposition along a graph isomorphism. -/
def transport (D : TriangleEdgeDecomposition G) (e : G ≃g H) :
    TriangleEdgeDecomposition H where
  parts := D.parts.map (partEmbedding e)
  isPart_of_mem := by
    intro Q hQ
    obtain ⟨P, hP, rfl⟩ := Finset.mem_map.mp hQ
    exact isPart_partEmbedding e (D.isPart_of_mem hP)
  existsUnique_part_of_adj := by
    intro x y hxy
    have hab : G.Adj (e.symm x) (e.symm y) := e.symm.map_rel_iff.mpr hxy
    obtain ⟨P, ⟨hP, hx, hy⟩, huniq⟩ := D.existsUnique_part_of_adj hab
    refine ⟨partEmbedding e P, ⟨Finset.mem_map.mpr ⟨P, hP, rfl⟩, ?_, ?_⟩, ?_⟩
    · simpa using (mem_partEmbedding e P (e.symm x)).mpr hx
    · simpa using (mem_partEmbedding e P (e.symm y)).mpr hy
    · intro Q hQ
      obtain ⟨P', hP', rfl⟩ := Finset.mem_map.mp hQ.1
      apply congrArg (partEmbedding e)
      apply huniq P'
      exact ⟨hP',
        (mem_partEmbedding e P' (e.symm x)).mp (by simpa using hQ.2.1),
        (mem_partEmbedding e P' (e.symm y)).mp (by simpa using hQ.2.2)⟩

@[simp] theorem mem_transport_parts (D : TriangleEdgeDecomposition G)
    (e : G ≃g H) (P : Finset V) :
    partEmbedding e P ∈ (D.transport e).parts ↔ P ∈ D.parts := by
  exact Finset.mem_map' _

/-- Transport preserves the collection of parts through a vertex. -/
theorem partsContaining_transport (D : TriangleEdgeDecomposition G)
    (e : G ≃g H) (x : V) :
    (D.transport e).partsContaining (e x) =
      (D.partsContaining x).map (partEmbedding e) := by
  ext Q
  simp only [partsContaining, transport, Finset.mem_filter, Finset.mem_map]
  constructor
  · rintro ⟨⟨P, hP, rfl⟩, hx⟩
    exact ⟨P, ⟨hP, (mem_partEmbedding e P x).mp hx⟩, rfl⟩
  · rintro ⟨P, ⟨hP, hx⟩, rfl⟩
    exact ⟨⟨P, hP, rfl⟩, (mem_partEmbedding e P x).mpr hx⟩

@[simp] theorem partDegree_transport (D : TriangleEdgeDecomposition G)
    (e : G ≃g H) (x : V) :
    (D.transport e).partDegree (e x) = D.partDegree x := by
  simp only [partDegree, partsContaining_transport, Finset.card_map]

/-- The induced bijection of the decomposition's parts. -/
noncomputable def transportPartEquiv (D : TriangleEdgeDecomposition G) (e : G ≃g H) :
    D.Part ≃ (D.transport e).Part :=
  Equiv.ofBijective
    (fun P => ⟨partEmbedding e P, (mem_transport_parts D e P).mpr P.property⟩)
    ⟨by
      intro P Q h
      apply Subtype.ext
      exact (partEmbedding e).injective (congrArg Subtype.val h), by
      intro Q
      obtain ⟨P, hP, heq⟩ := Finset.mem_map.mp Q.property
      exact ⟨⟨P, hP⟩, Subtype.ext heq⟩⟩

@[simp] theorem transportPartEquiv_val (D : TriangleEdgeDecomposition G)
    (e : G ≃g H) (P : D.Part) :
    (D.transportPartEquiv e P : Finset W) = partEmbedding e P := rfl

/-- The intersection graph does not depend on the choice of vertex labels. -/
noncomputable def transportIntersectionIso (D : TriangleEdgeDecomposition G) (e : G ≃g H) :
    D.intersectionGraph ≃g (D.transport e).intersectionGraph where
  toEquiv := D.transportPartEquiv e
  map_rel_iff' := by
    intro P Q
    simp only [intersectionGraph_adj_iff]
    constructor
    · rintro ⟨hne, y, hyP, hyQ⟩
      obtain ⟨x, hx, rfl⟩ := Finset.mem_map.mp hyP
      exact ⟨fun h => hne (congrArg (D.transportPartEquiv e) h),
        x, hx, (mem_partEmbedding e Q x).mp hyQ⟩
    · rintro ⟨hne, x, hxP, hxQ⟩
      exact ⟨fun h => hne ((D.transportPartEquiv e).injective h),
        e x, (mem_partEmbedding e P x).mpr hxP,
        (mem_partEmbedding e Q x).mpr hxQ⟩

end TriangleEdgeDecomposition

namespace ValidDecomposition

variable {V : Type u} {W : Type v} [DecidableEq V] [DecidableEq W]
variable {G : RootedGraph V} {H : RootedGraph W}

/-- A rooted graph isomorphism transports the root/non-root part counts. -/
def transport (D : ValidDecomposition G) (e : G.Iso H) : ValidDecomposition H where
  toTriangleEdgeDecomposition := D.decomposition.transport e.toGraphIso
  root_partDegree := by
    intro y hy
    obtain ⟨x, rfl⟩ := e.toGraphIso.surjective y
    rw [TriangleEdgeDecomposition.partDegree_transport]
    exact D.root_partDegree ((e.map_roots x).mpr hy)
  nonRoot_partDegree := by
    intro y hy
    obtain ⟨x, rfl⟩ := e.toGraphIso.surjective y
    rw [TriangleEdgeDecomposition.partDegree_transport]
    exact D.nonRoot_partDegree (fun hx => hy ((e.map_roots x).mp hx))

/-- The rooted intersection graph is unchanged by transport. -/
noncomputable def transportRootedIntersectionIso (D : ValidDecomposition G) (e : G.Iso H) :
    D.rootedIntersectionGraph.Iso (D.transport e).rootedIntersectionGraph where
  toGraphIso := D.decomposition.transportIntersectionIso e.toGraphIso
  map_roots := by
    intro P
    rw [mem_rootedIntersectionGraph_roots_iff, mem_rootedIntersectionGraph_roots_iff]
    simp only [TriangleEdgeDecomposition.mem_edgeParts]
    change (↑P ∈ D.parts ∧ (↑P : Finset V).card = 2) ↔
      (TriangleEdgeDecomposition.partEmbedding e.toGraphIso ↑P ∈
        (D.decomposition.transport e.toGraphIso).parts ∧
        (TriangleEdgeDecomposition.partEmbedding e.toGraphIso ↑P).card = 2)
    simp

/-- The incidence graph, hence the original bipartite graph, is preserved. -/
noncomputable def transportIncidenceIso (D : ValidDecomposition G) (e : G.Iso H) :
    D.incidenceGraph ≃g (D.transport e).incidenceGraph where
  toEquiv := Equiv.sumCongr
    (D.supportVertexEquiv.symm.trans
      (e.toGraphIso.toEquiv.trans (D.transport e).supportVertexEquiv))
    (D.decomposition.transportPartEquiv e.toGraphIso)
  map_rel_iff' := by
    intro x y
    cases x with
    | inl x =>
      cases y with
      | inl y => exact Iff.rfl
      | inr P =>
        change e.toGraphIso (x : V) ∈
          TriangleEdgeDecomposition.partEmbedding e.toGraphIso (P : Finset V) ↔
          (x : V) ∈ (P : Finset V)
        exact TriangleEdgeDecomposition.mem_partEmbedding _ _ _
    | inr P =>
      cases y with
      | inl x =>
        change e.toGraphIso (x : V) ∈
          TriangleEdgeDecomposition.partEmbedding e.toGraphIso (P : Finset V) ↔
          (x : V) ∈ (P : Finset V)
        exact TriangleEdgeDecomposition.mem_partEmbedding _ _ _
      | inr Q => exact Iff.rfl

end ValidDecomposition

end SubcubicSpectralGap


==> anc/lean/SubcubicSpectralGap/Theorem2_15.lean <==
import SubcubicSpectralGap.Theorem2_15.Main


==> anc/lean/SubcubicSpectralGap/Theorem2_15/FiniteObstructions.lean <==
import SubcubicSpectralGap.Theorem2_15.Lemma5_1
import Mathlib.Tactic

/-! # Finite obstructions to being a bipartite double -/

namespace SubcubicSpectralGap
namespace Theorem2_15

open SimpleGraph Lemma5_1

variable {V W : Type*}

/-- Edge parity is preserved by isomorphism: a bipartite double has an even
 number of edges. -/
theorem even_edge_card_of_doubleIso [Fintype V] [Fintype W]
    (G : SimpleGraph V) (H : SimpleGraph W) [DecidableRel G.Adj] [DecidableRel H.Adj]
    (e : G.bipartiteDoubleCover ≃g H) : Even H.edgeFinset.card := by
  rw [← e.card_edgeFinset_eq, card_edgeFinset_bipartiteDoubleCover]
  exact ⟨G.edgeFinset.card, by omega⟩

/-- The odd-edge sporadic graphs cannot be bipartite doubles. -/
theorem not_doubleIso_of_odd_edge_card [Fintype V] [Fintype W]
    (G : SimpleGraph V) (H : SimpleGraph W) [DecidableRel G.Adj] [DecidableRel H.Adj]
    (h : Odd H.edgeFinset.card) : ¬ Nonempty (G.bipartiteDoubleCover ≃g H) := by
  rintro ⟨e⟩
  obtain ⟨k, hk⟩ := h
  obtain ⟨m, hm⟩ := even_edge_card_of_doubleIso G H e
  omega

/-- An involution on a three-element type fixes a point. This small finite
 verification is checked by the Lean kernel. -/
theorem involution_fin_three_has_fixed :
    ∀ f : Fin 3 → Fin 3, (∀ i, f (f i) = i) → ∃ i, f i = i := by decide

/-- A covering involution fixes no edge, even as an unordered pair. -/
theorem CoverInvolution.edge_fixedPointFree {G : SimpleGraph V} (s : CoverInvolution G)
    (e : Sym2 V) (he : e ∈ G.edgeSet) : e.map s.automorphism ≠ e := by
  induction e using Sym2.ind with | _ x y =>
    intro h
    rw [Sym2.map_mk, Sym2.eq_iff] at h
    rcases h with h | h
    · exact s.fixedPointFree x h.1
    · apply s.nonadjacent x
      rw [h.1]
      exact he

/-- Three invariant edges rule out a covering involution. In the last sporadic
 graph these are exactly the edges with two degree-two endpoints. -/
theorem no_coverInvolution_of_three_invariant_edges [DecidableEq V]
    {G : SimpleGraph V} (S : Finset (Sym2 V)) (hcard : S.card = 3)
    (hedges : ∀ e ∈ S, e ∈ G.edgeSet)
    (hinvariant : ∀ s : CoverInvolution G, ∀ e ∈ S, e.map s.automorphism ∈ S) :
    ¬ Nonempty (CoverInvolution G) := by
  rintro ⟨s⟩
  let f : S → S := fun e => ⟨e.val.map s.automorphism, hinvariant s e e.property⟩
  have hf : Function.Involutive f := by
    intro e
    apply Subtype.ext
    change (e.val.map s.automorphism).map s.automorphism = e.val
    rw [Sym2.map_map]
    have hs : (s.automorphism ∘ s.automorphism) = id := funext s.involutive
    rw [hs, Sym2.map_id]
    rfl
  let c : S ≃ Fin 3 := Fintype.equivFinOfCardEq (by simpa using hcard)
  obtain ⟨i, hi⟩ := involution_fin_three_has_fixed (fun i => c (f (c.symm i))) (by
    intro i
    simp only [Equiv.symm_apply_apply]
    rw [hf, Equiv.apply_symm_apply])
  have hfix : f (c.symm i) = c.symm i := by simpa using congrArg c.symm hi
  exact CoverInvolution.edge_fixedPointFree s (c.symm i).val (hedges _ (c.symm i).property)
    (congrArg Subtype.val hfix)

/-- A neighbor in the original graph is precisely a neighbor of its left copy
 in the bipartite double. -/
def doubleNeighborEquiv (G : SimpleGraph V) (v : V) :
    G.neighborSet v ≃ G.bipartiteDoubleCover.neighborSet (Sum.inl v) where
  toFun w := ⟨Sum.inr w, w.property⟩
  invFun w := match w with
    | ⟨Sum.inl _, h⟩ => False.elim h
    | ⟨Sum.inr w, h⟩ => ⟨w, h⟩
  left_inv := by intro w; rfl
  right_inv := by
    rintro ⟨w, h⟩
    cases w with
    | inl _ => exact False.elim h
    | inr _ => rfl

/-- Passing to a bipartite double does not change vertex degrees. -/
theorem double_degree_inl [Fintype V] (G : SimpleGraph V) [DecidableRel G.Adj] (v : V) :
    G.bipartiteDoubleCover.degree (Sum.inl v) = G.degree v := by
  rw [← card_neighborSet_eq_degree, ← card_neighborSet_eq_degree]
  exact (Fintype.card_congr (doubleNeighborEquiv G v)).symm

/-- Any graph whose bipartite double is a six-vertex 2-regular graph is a
 triangle. This supplies the six-cycle case without choosing cycle labels. -/
noncomputable def triangleIsoOfDouble [Fintype V] [Fintype W]
    (G : SimpleGraph V) (H : SimpleGraph W) [DecidableRel G.Adj] [DecidableRel H.Adj]
    (e : G.bipartiteDoubleCover ≃g H) (hcard : Fintype.card W = 6)
    (hdegree : ∀ w, H.degree w = 2) : G ≃g completeGraph (Fin 3) := by
  have hc : Fintype.card V = 3 := by
    have hc := e.card_eq
    rw [Fintype.card_sum, hcard] at hc
    omega
  have hd (v : V) : G.degree v = 2 := by
    rw [← double_degree_inl G v, ← e.degree_eq]
    exact hdegree _
  have htop : G = ⊤ := by
    rw [eq_top_iff_forall_isUniversal]
    intro v
    exact (G.degree_eq_card_sub_one v).mp (by rw [hd, hc])
  let c := Fintype.equivFinOfCardEq hc
  exact {
    toEquiv := c
    map_rel_iff' := by intro x y; simp [htop, c.injective.eq_iff] }

end Theorem2_15
end SubcubicSpectralGap


==> anc/lean/SubcubicSpectralGap/Theorem2_15/HJCaps.lean <==
import SubcubicSpectralGap.Theorem2_15.HJDouble
import SubcubicSpectralGap.Theorem2_15.Lemma5_1

/-!
# Intrinsic recognition of the two HJ caps

For positive parameter, the two cap centers are precisely the degree-two
vertices all of whose neighbors have degree two. Thus every automorphism
permutes the caps, and a covering involution exchanges them.
-/

namespace SubcubicSpectralGap.Theorem2_15

open SimpleGraph

instance hjDecidableAdj (n : ℕ) : DecidableRel (HJ n).Adj := by
  unfold HJ
  infer_instance

/-- The two end vertices of the top row have degree two; the others have
degree three. -/
theorem hj_degree_top (n : ℕ) (i : Fin (2*n+2)) :
    (HJ n).degree (.top i) = if i.val = 0 ∨ i.val = 2*n+1 then 2 else 3 := by
  classical
  by_cases hi0 : i.val = 0
  · have hN : (HJ n).neighborFinset (.top i) =
        {HJVertex.top ⟨1, by omega⟩, HJVertex.bottom ⟨0, by omega⟩} := by
      ext v
      cases v with
      | top j =>
        simp only [mem_neighborFinset, hj_adj_top_top, hj_adj_top_bottom,
          hj_adj_bottom_top, hj_adj_bottom_bottom, Finset.mem_insert, Finset.mem_singleton,
          HJVertex.top.injEq, HJVertex.bottom.injEq, reduceCtorEq, Fin.ext_iff, or_false, false_or, iff_false, false_iff, not_false_eq_true, Fin.val_mk] <;> omega
      | bottom j =>
        simp only [mem_neighborFinset, hj_adj_top_top, hj_adj_top_bottom,
          hj_adj_bottom_top, hj_adj_bottom_bottom, Finset.mem_insert, Finset.mem_singleton,
          HJVertex.top.injEq, HJVertex.bottom.injEq, reduceCtorEq, Fin.ext_iff, or_false, false_or, iff_false, false_iff, not_false_eq_true, Fin.val_mk] <;> omega
    rw [← card_neighborFinset_eq_degree, hN]
    simp [hi0]
  by_cases hiLast : i.val = 2*n+1
  · have hN : (HJ n).neighborFinset (.top i) =
        {HJVertex.top ⟨2*n, by omega⟩, HJVertex.bottom ⟨2*n+3, by omega⟩} := by
      ext v
      cases v with
      | top j =>
        simp only [mem_neighborFinset, hj_adj_top_top, hj_adj_top_bottom,
          hj_adj_bottom_top, hj_adj_bottom_bottom, Finset.mem_insert, Finset.mem_singleton,
          HJVertex.top.injEq, HJVertex.bottom.injEq, reduceCtorEq, Fin.ext_iff, or_false, false_or, iff_false, false_iff, not_false_eq_true, Fin.val_mk] <;> omega
      | bottom j =>
        simp only [mem_neighborFinset, hj_adj_top_top, hj_adj_top_bottom,
          hj_adj_bottom_top, hj_adj_bottom_bottom, Finset.mem_insert, Finset.mem_singleton,
          HJVertex.top.injEq, HJVertex.bottom.injEq, reduceCtorEq, Fin.ext_iff, or_false, false_or, iff_false, false_iff, not_false_eq_true, Fin.val_mk] <;> omega
    rw [← card_neighborFinset_eq_degree, hN]
    simp [hiLast]
  have hip : 0 < i.val := by omega
  have hin : i.val + 1 < 2*n+2 := by omega
  by_cases hiOdd : i.val % 2 = 1
  · have hN : (HJ n).neighborFinset (.top i) =
        {HJVertex.top ⟨i.val-1, by omega⟩, HJVertex.top ⟨i.val+1, hin⟩,
          HJVertex.bottom ⟨i.val+2, by omega⟩} := by
      ext v
      cases v with
      | top j =>
        simp only [mem_neighborFinset, hj_adj_top_top, hj_adj_top_bottom,
          hj_adj_bottom_top, hj_adj_bottom_bottom, Finset.mem_insert, Finset.mem_singleton,
          HJVertex.top.injEq, HJVertex.bottom.injEq, reduceCtorEq, Fin.ext_iff, or_false, false_or, iff_false, false_iff, not_false_eq_true, Fin.val_mk] <;> omega
      | bottom j =>
        simp only [mem_neighborFinset, hj_adj_top_top, hj_adj_top_bottom,
          hj_adj_bottom_top, hj_adj_bottom_bottom, Finset.mem_insert, Finset.mem_singleton,
          HJVertex.top.injEq, HJVertex.bottom.injEq, reduceCtorEq, Fin.ext_iff, or_false, false_or, iff_false, false_iff, not_false_eq_true, Fin.val_mk] <;> omega
    rw [← card_neighborFinset_eq_degree, hN]
    simp [hi0, hiLast, Fin.ext_iff] <;> omega
  · have hiEven : i.val % 2 = 0 := by omega
    have hN : (HJ n).neighborFinset (.top i) =
        {HJVertex.top ⟨i.val-1, by omega⟩, HJVertex.top ⟨i.val+1, hin⟩,
          HJVertex.bottom ⟨i.val, by omega⟩} := by
      ext v
      cases v with
      | top j =>
        simp only [mem_neighborFinset, hj_adj_top_top, hj_adj_top_bottom,
          hj_adj_bottom_top, hj_adj_bottom_bottom, Finset.mem_insert, Finset.mem_singleton,
          HJVertex.top.injEq, HJVertex.bottom.injEq, reduceCtorEq, Fin.ext_iff, or_false, false_or, iff_false, false_iff, not_false_eq_true, Fin.val_mk] <;> omega
      | bottom j =>
        simp only [mem_neighborFinset, hj_adj_top_top, hj_adj_top_bottom,
          hj_adj_bottom_top, hj_adj_bottom_bottom, Finset.mem_insert, Finset.mem_singleton,
          HJVertex.top.injEq, HJVertex.bottom.injEq, reduceCtorEq, Fin.ext_iff, or_false, false_or, iff_false, false_iff, not_false_eq_true, Fin.val_mk] <;> omega
    rw [← card_neighborFinset_eq_degree, hN]
    simp [hi0, hiLast, Fin.ext_iff] <;> omega

/-- The bottom cap centers and the vertices immediately next to them have
degree two; all remaining bottom vertices have degree three. -/
theorem hj_degree_bottom (n : ℕ) (j : Fin (2*n+4)) :
    (HJ n).degree (.bottom j) = if j.val ≤ 1 ∨ 2*n+2 ≤ j.val then 2 else 3 := by
  classical
  by_cases hj0 : j.val = 0
  · have hN : (HJ n).neighborFinset (.bottom j) =
        {HJVertex.bottom ⟨1, by omega⟩, HJVertex.top ⟨0, by omega⟩} := by
      ext v
      cases v with
      | top i =>
        simp only [mem_neighborFinset, hj_adj_top_top, hj_adj_top_bottom,
          hj_adj_bottom_top, hj_adj_bottom_bottom, Finset.mem_insert, Finset.mem_singleton,
          HJVertex.top.injEq, HJVertex.bottom.injEq, reduceCtorEq, Fin.ext_iff, or_false, false_or, iff_false, false_iff, not_false_eq_true, Fin.val_mk] <;> omega
      | bottom i =>
        simp only [mem_neighborFinset, hj_adj_top_top, hj_adj_top_bottom,
          hj_adj_bottom_top, hj_adj_bottom_bottom, Finset.mem_insert, Finset.mem_singleton,
          HJVertex.top.injEq, HJVertex.bottom.injEq, reduceCtorEq, Fin.ext_iff, or_false, false_or, iff_false, false_iff, not_false_eq_true, Fin.val_mk] <;> omega
    rw [← card_neighborFinset_eq_degree, hN]
    simp [hj0]
  by_cases hjLast : j.val = 2*n+3
  · have hN : (HJ n).neighborFinset (.bottom j) =
        {HJVertex.bottom ⟨2*n+2, by omega⟩, HJVertex.top ⟨2*n+1, by omega⟩} := by
      ext v
      cases v with
      | top i =>
        simp only [mem_neighborFinset, hj_adj_top_top, hj_adj_top_bottom,
          hj_adj_bottom_top, hj_adj_bottom_bottom, Finset.mem_insert, Finset.mem_singleton,
          HJVertex.top.injEq, HJVertex.bottom.injEq, reduceCtorEq, Fin.ext_iff, or_false, false_or, iff_false, false_iff, not_false_eq_true, Fin.val_mk] <;> omega
      | bottom i =>
        simp only [mem_neighborFinset, hj_adj_top_top, hj_adj_top_bottom,
          hj_adj_bottom_top, hj_adj_bottom_bottom, Finset.mem_insert, Finset.mem_singleton,
          HJVertex.top.injEq, HJVertex.bottom.injEq, reduceCtorEq, Fin.ext_iff, or_false, false_or, iff_false, false_iff, not_false_eq_true, Fin.val_mk] <;> omega
    rw [← card_neighborFinset_eq_degree, hN]
    simp [hjLast]
  have hjp : 0 < j.val := by omega
  have hjn : j.val + 1 < 2*n+4 := by omega
  by_cases hjBoundary : j.val ≤ 1 ∨ 2*n+2 ≤ j.val
  · have hN : (HJ n).neighborFinset (.bottom j) =
        {HJVertex.bottom ⟨j.val-1, by omega⟩, HJVertex.bottom ⟨j.val+1, hjn⟩} := by
      ext v
      cases v with
      | top i =>
        simp only [mem_neighborFinset, hj_adj_top_top, hj_adj_top_bottom,
          hj_adj_bottom_top, hj_adj_bottom_bottom, Finset.mem_insert, Finset.mem_singleton,
          HJVertex.top.injEq, HJVertex.bottom.injEq, reduceCtorEq, Fin.ext_iff, or_false, false_or, iff_false, false_iff, not_false_eq_true, Fin.val_mk] <;> omega
      | bottom i =>
        simp only [mem_neighborFinset, hj_adj_top_top, hj_adj_top_bottom,
          hj_adj_bottom_top, hj_adj_bottom_bottom, Finset.mem_insert, Finset.mem_singleton,
          HJVertex.top.injEq, HJVertex.bottom.injEq, reduceCtorEq, Fin.ext_iff, or_false, false_or, iff_false, false_iff, not_false_eq_true, Fin.val_mk] <;> omega
    rw [← card_neighborFinset_eq_degree, hN]
    simp [hjBoundary, Fin.ext_iff] <;> omega
  by_cases hjEven : j.val % 2 = 0
  · have hjtop : j.val < 2*n+2 := by omega
    have hN : (HJ n).neighborFinset (.bottom j) =
        {HJVertex.bottom ⟨j.val-1, by omega⟩, HJVertex.bottom ⟨j.val+1, hjn⟩,
          HJVertex.top ⟨j.val, hjtop⟩} := by
      ext v
      cases v with
      | top i =>
        simp only [mem_neighborFinset, hj_adj_top_top, hj_adj_top_bottom,
          hj_adj_bottom_top, hj_adj_bottom_bottom, Finset.mem_insert, Finset.mem_singleton,
          HJVertex.top.injEq, HJVertex.bottom.injEq, reduceCtorEq, Fin.ext_iff, or_false, false_or, iff_false, false_iff, not_false_eq_true, Fin.val_mk] <;> omega
      | bottom i =>
        simp only [mem_neighborFinset, hj_adj_top_top, hj_adj_top_bottom,
          hj_adj_bottom_top, hj_adj_bottom_bottom, Finset.mem_insert, Finset.mem_singleton,
          HJVertex.top.injEq, HJVertex.bottom.injEq, reduceCtorEq, Fin.ext_iff, or_false, false_or, iff_false, false_iff, not_false_eq_true, Fin.val_mk] <;> omega
    rw [← card_neighborFinset_eq_degree, hN]
    simp [hjBoundary, Fin.ext_iff] <;> omega
  · have hjOdd : j.val % 2 = 1 := by omega
    have hN : (HJ n).neighborFinset (.bottom j) =
        {HJVertex.bottom ⟨j.val-1, by omega⟩, HJVertex.bottom ⟨j.val+1, hjn⟩,
          HJVertex.top ⟨j.val-2, by omega⟩} := by
      ext v
      cases v with
      | top i =>
        simp only [mem_neighborFinset, hj_adj_top_top, hj_adj_top_bottom,
          hj_adj_bottom_top, hj_adj_bottom_bottom, Finset.mem_insert, Finset.mem_singleton,
          HJVertex.top.injEq, HJVertex.bottom.injEq, reduceCtorEq, Fin.ext_iff, or_false, false_or, iff_false, false_iff, not_false_eq_true, Fin.val_mk] <;> omega
      | bottom i =>
        simp only [mem_neighborFinset, hj_adj_top_top, hj_adj_top_bottom,
          hj_adj_bottom_top, hj_adj_bottom_bottom, Finset.mem_insert, Finset.mem_singleton,
          HJVertex.top.injEq, HJVertex.bottom.injEq, reduceCtorEq, Fin.ext_iff, or_false, false_or, iff_false, false_iff, not_false_eq_true, Fin.val_mk] <;> omega
    rw [← card_neighborFinset_eq_degree, hN]
    simp [hjBoundary, Fin.ext_iff] <;> omega


@[simp] theorem hj_degree_top_eq_two_iff (n : ℕ) (i : Fin (2*n+2)) :
    (HJ n).degree (.top i) = 2 ↔ i.val = 0 ∨ i.val = 2*n+1 := by
  rw [hj_degree_top]
  split_ifs <;> simp_all

@[simp] theorem hj_degree_bottom_eq_two_iff (n : ℕ) (j : Fin (2*n+4)) :
    (HJ n).degree (.bottom j) = 2 ↔ j.val ≤ 1 ∨ 2*n+2 ≤ j.val := by
  rw [hj_degree_bottom]
  split_ifs <;> simp_all

/-- The left cap and both of its neighbors have degree two. -/
theorem hj_left_cap_intrinsic (n : ℕ) :
    (HJ n).degree (HJ.leftEndpoint n) = 2 ∧
      ∀ w, (HJ n).Adj (HJ.leftEndpoint n) w → (HJ n).degree w = 2 := by
  constructor
  · change (HJ n).degree (.bottom ⟨0, by omega⟩) = 2
    rw [hj_degree_bottom_eq_two_iff]
    exact Or.inl (by change 0 ≤ 1; omega)
  · intro w hw
    cases w with
    | top i =>
      change (HJ n).Adj (.bottom ⟨0, by omega⟩) (.top i) at hw
      rw [hj_adj_bottom_top] at hw
      rw [hj_degree_top_eq_two_iff]
      simp only [Fin.val_mk] at hw
      omega
    | bottom j =>
      change (HJ n).Adj (.bottom ⟨0, by omega⟩) (.bottom j) at hw
      rw [hj_adj_bottom_bottom] at hw
      rw [hj_degree_bottom_eq_two_iff]
      simp only [Fin.val_mk] at hw
      omega

/-- The right cap and both of its neighbors have degree two. -/
theorem hj_right_cap_intrinsic (n : ℕ) :
    (HJ n).degree (HJ.rightEndpoint n) = 2 ∧
      ∀ w, (HJ n).Adj (HJ.rightEndpoint n) w → (HJ n).degree w = 2 := by
  constructor
  · change (HJ n).degree (.bottom ⟨2*n+3, by omega⟩) = 2
    rw [hj_degree_bottom_eq_two_iff]
    exact Or.inr (by dsimp; omega)
  · intro w hw
    cases w with
    | top i =>
      change (HJ n).Adj (.bottom ⟨2*n+3, by omega⟩) (.top i) at hw
      rw [hj_adj_bottom_top] at hw
      rw [hj_degree_top_eq_two_iff]
      simp only [Fin.val_mk] at hw
      omega
    | bottom j =>
      change (HJ n).Adj (.bottom ⟨2*n+3, by omega⟩) (.bottom j) at hw
      rw [hj_adj_bottom_bottom] at hw
      rw [hj_degree_bottom_eq_two_iff]
      simp only [Fin.val_mk] at hw
      omega

/-- For positive parameter, the cap centers are exactly the degree-two
vertices whose neighbors all have degree two. Parameter zero is excluded
because its six-cycle has this property at every vertex. -/
theorem hj_cap_iff (n : ℕ) (hn : 1 ≤ n) (v : HJVertex n) :
    ((HJ n).degree v = 2 ∧ ∀ w, (HJ n).Adj v w → (HJ n).degree w = 2) ↔
      v = HJ.leftEndpoint n ∨ v = HJ.rightEndpoint n := by
  constructor
  · rintro ⟨hv, hneighbors⟩
    cases v with
    | top i =>
      rcases (hj_degree_top_eq_two_iff n i).mp hv with hi0 | hiLast
      · have hAdj : (HJ n).Adj (.top i) (.top ⟨1, by omega⟩) := by
          rw [hj_adj_top_top]
          simp only [Fin.val_mk]
          exact Or.inl (by omega)
        have hd := hneighbors (.top ⟨1, by omega⟩) hAdj
        rw [hj_degree_top_eq_two_iff] at hd
        simp only [Fin.val_mk] at hd
        omega
      · have hAdj : (HJ n).Adj (.top i) (.top ⟨2*n, by omega⟩) := by
          rw [hj_adj_top_top]
          simp only [Fin.val_mk]
          exact Or.inr (by omega)
        have hd := hneighbors (.top ⟨2*n, by omega⟩) hAdj
        rw [hj_degree_top_eq_two_iff] at hd
        simp only [Fin.val_mk] at hd
        omega
    | bottom j =>
      have hj := (hj_degree_bottom_eq_two_iff n j).mp hv
      by_cases hj0 : j.val = 0
      · left
        simp only [HJ.leftEndpoint, HJVertex.bottom.injEq, Fin.ext_iff]
        exact hj0
      by_cases hjLast : j.val = 2*n+3
      · right
        simp only [HJ.rightEndpoint, HJVertex.bottom.injEq, Fin.ext_iff]
        exact hjLast
      rcases hj with hj | hj
      · have hj1 : j.val = 1 := by omega
        have hAdj : (HJ n).Adj (.bottom j) (.bottom ⟨2, by omega⟩) := by
          rw [hj_adj_bottom_bottom]
          simp only [Fin.val_mk]
          exact Or.inl (by omega)
        have hd := hneighbors (.bottom ⟨2, by omega⟩) hAdj
        rw [hj_degree_bottom_eq_two_iff] at hd
        simp only [Fin.val_mk] at hd
        omega
      · have hj2 : j.val = 2*n+2 := by omega
        have hAdj : (HJ n).Adj (.bottom j) (.bottom ⟨2*n+1, by omega⟩) := by
          rw [hj_adj_bottom_bottom]
          simp only [Fin.val_mk]
          exact Or.inr (by omega)
        have hd := hneighbors (.bottom ⟨2*n+1, by omega⟩) hAdj
        rw [hj_degree_bottom_eq_two_iff] at hd
        simp only [Fin.val_mk] at hd
        omega
  · rintro (rfl | rfl)
    · exact hj_left_cap_intrinsic n
    · exact hj_right_cap_intrinsic n

/-- Every automorphism permutes the two cap centers. -/
theorem hj_automorphism_maps_caps (n : ℕ) (hn : 1 ≤ n) (e : HJ n ≃g HJ n)
    (v : HJVertex n) (hv : v = HJ.leftEndpoint n ∨ v = HJ.rightEndpoint n) :
    e v = HJ.leftEndpoint n ∨ e v = HJ.rightEndpoint n := by
  obtain ⟨hdegree, hneighbors⟩ := (hj_cap_iff n hn v).mpr hv
  apply (hj_cap_iff n hn (e v)).mp
  refine ⟨(e.degree_eq v).trans hdegree, ?_⟩
  intro w hw
  have hadj : (HJ n).Adj v (e.symm w) := by
    apply e.map_rel_iff.mp
    simpa using hw
  calc
    (HJ n).degree w = (HJ n).degree (e.symm w) := by simpa using e.degree_eq (e.symm w)
    _ = 2 := hneighbors _ hadj

/-- A covering involution cannot fix a cap, and therefore exchanges them. -/
theorem coverInvolution_swaps_caps (n : ℕ) (hn : 1 ≤ n)
    (s : Lemma5_1.CoverInvolution (HJ n)) :
    s.automorphism (HJ.leftEndpoint n) = HJ.rightEndpoint n := by
  exact (hj_automorphism_maps_caps n hn s.automorphism (HJ.leftEndpoint n)
    (Or.inl rfl)).resolve_left (s.fixedPointFree (HJ.leftEndpoint n))

/-- The right-to-left version of cap exchange. -/
theorem coverInvolution_swaps_caps_right (n : ℕ) (hn : 1 ≤ n)
    (s : Lemma5_1.CoverInvolution (HJ n)) :
    s.automorphism (HJ.rightEndpoint n) = HJ.leftEndpoint n := by
  have h := congrArg s.automorphism (coverInvolution_swaps_caps n hn s)
  rw [s.involutive] at h
  exact h.symm

end SubcubicSpectralGap.Theorem2_15


==> anc/lean/SubcubicSpectralGap/Theorem2_15/HJDouble.lean <==
import SubcubicSpectralGap.Theorem2_15.HJPrime

/-! # The bipartite double of HJ'_n -/

namespace SubcubicSpectralGap.Theorem2_15

open SimpleGraph

/-- Eliminate the finite list search in HJ's diagonal predicate. -/
theorem hj_crossedDiagonal_iff (n : ℕ) (i : Fin (2*n+2)) (j : Fin (2*n+4)) :
    HJ.crossedDiagonal n i.val j.val = true ↔
      (i.val % 2 = 1 ∧ j.val = i.val + 2 ∧ i.val < 2*n) ∨
      (0 < i.val ∧ i.val % 2 = 0 ∧ j.val = i.val) := by
  simp only [HJ.crossedDiagonal, List.any_eq_true, List.mem_finRange, Bool.or_eq_true,
    Bool.and_eq_true, beq_iff_eq, true_and]
  constructor
  · rintro ⟨k, h | h⟩ <;> omega
  · rintro (⟨hi,hj,hlt⟩ | ⟨hpos,hi,hj⟩)
    · refine ⟨⟨i.val / 2, by omega⟩, Or.inl ?_⟩
      dsimp only
      omega
    · refine ⟨⟨i.val / 2 - 1, by omega⟩, Or.inr ?_⟩
      dsimp only
      omega

/-- Left-half representatives of the involution orbits in HJ_(2n). -/
def hjEmbed (n : ℕ) : HJPrimeVertex n → HJVertex (2*n)
  | Sum.inl i => HJVertex.top ⟨i.val, by omega⟩
  | Sum.inr j => HJVertex.bottom ⟨j.val, by omega⟩

/-- The opposite-half partner; row swapping is essential at the central cut. -/
def hjMate (n : ℕ) : HJPrimeVertex n → HJVertex (2*n)
  | Sum.inl i => HJVertex.bottom ⟨4*n+2-i.val, by omega⟩
  | Sum.inr j => if h : j.val = 0 then HJVertex.bottom ⟨4*n+3, by omega⟩
      else HJVertex.top ⟨4*n+2-j.val, by omega⟩

/-- Coordinates in the two halves of HJ_(2n). -/
def hjHalvesEquiv (n : ℕ) :
    (HJPrimeVertex n ⊕ HJPrimeVertex n) ≃ HJVertex (2*n) where
  toFun := Sum.elim (hjEmbed n) (hjMate n)
  invFun x := match x with
    | HJVertex.top i => if h : i.val < 2*n+1 then
        Sum.inl (Sum.inl ⟨i.val, h⟩)
      else Sum.inr (Sum.inr ⟨4*n+2-i.val, by omega⟩)
    | HJVertex.bottom j => if h : j.val < 2*n+2 then
        Sum.inl (Sum.inr ⟨j.val, h⟩)
      else if h' : j.val = 4*n+3 then
        Sum.inr (Sum.inr ⟨0, by omega⟩)
      else Sum.inr (Sum.inl ⟨4*n+2-j.val, by omega⟩)
  left_inv := by
    intro x
    rcases x with (i | j) | (i | j)
    all_goals dsimp only [Sum.elim_inl, Sum.elim_inr, hjEmbed, hjMate]
    all_goals split_ifs
    all_goals try dsimp only
    all_goals try split_ifs
    all_goals try simp only [Sum.inl.injEq, Sum.inr.injEq, Fin.ext_iff]
    all_goals omega
  right_inv := by
    intro x
    cases x with
    | top i =>
      dsimp only
      split_ifs <;> dsimp only [Sum.elim_inl, Sum.elim_inr, hjEmbed, hjMate]
      all_goals try split_ifs
      all_goals simp_all [Fin.ext_iff] <;> omega
    | bottom j =>
      dsimp only
      split_ifs <;> dsimp only [Sum.elim_inl, Sum.elim_inr, hjEmbed, hjMate]
      all_goals try split_ifs
      all_goals simp_all [Fin.ext_iff] <;> omega

/-- Same-row adjacency in the concrete HJ model. -/
theorem hj_adj_top_top (n : ℕ) (i j : Fin (2*n+2)) :
    (HJ n).Adj (.top i) (.top j) ↔ i.val + 1 = j.val ∨ j.val + 1 = i.val := by
  simp [HJ, HJ.adj, HJ.consecutive, Fin.ext_iff]
  omega

theorem hj_adj_bottom_bottom (n : ℕ) (i j : Fin (2*n+4)) :
    (HJ n).Adj (.bottom i) (.bottom j) ↔ i.val + 1 = j.val ∨ j.val + 1 = i.val := by
  simp [HJ, HJ.adj, HJ.consecutive, Fin.ext_iff]
  omega

theorem hj_adj_top_bottom (n : ℕ) (i : Fin (2*n+2)) (j : Fin (2*n+4)) :
    (HJ n).Adj (.top i) (.bottom j) ↔
      (i.val = 0 ∧ j.val = 0) ∨ (i.val = 2*n+1 ∧ j.val = 2*n+3) ∨
      (i.val % 2 = 1 ∧ j.val = i.val + 2 ∧ i.val < 2*n) ∨
      (0 < i.val ∧ i.val % 2 = 0 ∧ j.val = i.val) := by
  simp [HJ, HJ.adj, HJ.topBottomAdj, HJ.endDiagonal, hj_crossedDiagonal_iff, or_assoc]

theorem hj_adj_bottom_top (n : ℕ) (i : Fin (2*n+4)) (j : Fin (2*n+2)) :
    (HJ n).Adj (.bottom i) (.top j) ↔
      (j.val = 0 ∧ i.val = 0) ∨ (j.val = 2*n+1 ∧ i.val = 2*n+3) ∨
      (j.val % 2 = 1 ∧ i.val = j.val + 2 ∧ j.val < 2*n) ∨
      (0 < j.val ∧ j.val % 2 = 0 ∧ i.val = j.val) := by
  rw [adj_comm, hj_adj_top_bottom]

/-- Switch the two copies independently over each vertex. -/
def copySwitch {X : Type*} (side : X → Bool) : X ⊕ X ≃ X ⊕ X where
  toFun x := match x with
    | Sum.inl v => if side v then Sum.inl v else Sum.inr v
    | Sum.inr v => if side v then Sum.inr v else Sum.inl v
  invFun x := match x with
    | Sum.inl v => if side v then Sum.inl v else Sum.inr v
    | Sum.inr v => if side v then Sum.inr v else Sum.inl v
  left_inv := by
    intro x
    cases x with
    | inl v => by_cases h : side v = true <;> simp [h]
    | inr v => by_cases h : side v = true <;> simp [h]
  right_inv := by
    intro x
    cases x with
    | inl v => by_cases h : side v = true <;> simp [h]
    | inr v => by_cases h : side v = true <;> simp [h]

/-- Alternating colors on the open ladder; its closing edge joins equal colors. -/
def hjPrimeSide (n : ℕ) : HJPrimeVertex n → Bool
  | Sum.inl i => decide (i.val % 2 = 0)
  | Sum.inr j => decide (j.val % 2 = 1)

/-- The underlying vertex equivalence for the double of HJ'_n. -/
def hjDoubleEquiv (n : ℕ) :
    (HJPrimeVertex n ⊕ HJPrimeVertex n) ≃ HJVertex (2*n) :=
  (copySwitch (hjPrimeSide n)).trans (hjHalvesEquiv n)

set_option maxHeartbeats 2000000 in
/-- The graph in Figure 4 has bipartite double HJ_(2n), with the parameter
 corrected to match the actual vertex counts. -/
def hjPrimeDoubleIso (n : ℕ) : (HJPrime n).bipartiteDoubleCover ≃g HJ (2*n) where
  toEquiv := hjDoubleEquiv n
  map_rel_iff' := by
    intro x y
    rcases x with (i | i) | (i | i) <;> rcases y with (j | j) | (j | j)
    all_goals simp only [hjDoubleEquiv, Equiv.trans_apply, copySwitch, hjPrimeSide,
      hjHalvesEquiv, Sum.elim, hjEmbed, hjMate, Equiv.coe_fn_mk]
    all_goals by_cases hi : i.val % 2 = 0 <;> by_cases hj : j.val % 2 = 0
    all_goals have hi1 : (i.val % 2 = 1) ↔ ¬ i.val % 2 = 0 := by omega
    all_goals have hj1 : (j.val % 2 = 1) ↔ ¬ j.val % 2 = 0 := by omega
    all_goals simp_all only [decide_eq_true_eq, if_true, if_false,
      not_true_eq_false, not_false_eq_true]
    all_goals try split_ifs
    all_goals simp_all only [hj_adj_top_top, hj_adj_bottom_bottom, hj_adj_top_bottom,
      hj_adj_bottom_top, bipartiteDoubleCover, HJPrime, HJPrime.adj, HJPrime.crossAdj]
    all_goals aesop (config := { warnOnNonterminal := false }) (add safe tactic (by omega))
    all_goals simp only [Fin.ext_iff, Fin.lt_def, Fin.val_zero] at *
    all_goals omega

end SubcubicSpectralGap.Theorem2_15


==> anc/lean/SubcubicSpectralGap/Theorem2_15/HJLayers.lean <==
import SubcubicSpectralGap.Theorem2_15.HJDouble
import Mathlib.Combinatorics.SimpleGraph.Metric
import Mathlib.Combinatorics.SimpleGraph.Walk.Maps

/-!
# Intrinsic layers of the capped HJ family

The layers run from the left cap (0) to the right cap (2n+3). Every internal
layer consists of two vertices. Shortest-path lengths from the cap centers
recover this coordinate, independently of the chosen row labels.
-/

namespace SubcubicSpectralGap.Theorem2_15

open SimpleGraph

def hjLayer (n : ℕ) : HJVertex n → ℕ
  | .top i => i.val + 1
  | .bottom j => j.val

theorem hjLayer_le (n : ℕ) (v : HJVertex n) : hjLayer n v ≤ 2*n+3 := by
  cases v <;> dsimp [hjLayer] <;> omega

@[simp] theorem hjLayer_left (n : ℕ) : hjLayer n (HJ.leftEndpoint n) = 0 := rfl
@[simp] theorem hjLayer_right (n : ℕ) : hjLayer n (HJ.rightEndpoint n) = 2*n+3 := rfl

theorem hjLayer_eq_zero_iff (n : ℕ) (v : HJVertex n) :
    hjLayer n v = 0 ↔ v = HJ.leftEndpoint n := by
  cases v with
  | top i => simp [hjLayer, HJ.leftEndpoint]
  | bottom j =>
    change j.val = 0 ↔ HJVertex.bottom j = HJVertex.bottom ⟨0, by omega⟩
    rw [HJVertex.bottom.injEq]
    constructor
    · exact fun h => Fin.ext h
    · exact fun h => congrArg Fin.val h

theorem hjLayer_eq_last_iff (n : ℕ) (v : HJVertex n) :
    hjLayer n v = 2*n+3 ↔ v = HJ.rightEndpoint n := by
  cases v <;> simp [hjLayer, HJ.rightEndpoint, Fin.ext_iff]
  omega

/-- Edges join consecutive layers, including all cap edges. -/
theorem hj_adj_layer_step (n : ℕ) {v w : HJVertex n} (h : (HJ n).Adj v w) :
    hjLayer n v + 1 = hjLayer n w ∨ hjLayer n w + 1 = hjLayer n v := by
  cases v <;> cases w <;>
    simp only [hj_adj_top_top, hj_adj_bottom_bottom, hj_adj_top_bottom,
      hj_adj_bottom_top, hjLayer] at * <;> omega

/-- Every vertex except the left cap has a neighbor one layer closer to it. -/
theorem hj_predecessor (n : ℕ) (v : HJVertex n) (h : 0 < hjLayer n v) :
    ∃ w, (HJ n).Adj w v ∧ hjLayer n w + 1 = hjLayer n v := by
  cases v with
  | top i =>
    by_cases hi : i.val = 0
    · refine ⟨HJ.leftEndpoint n, ?_, ?_⟩
      · simp [HJ.leftEndpoint, hj_adj_bottom_top, hi]
      · simp [hjLayer, hi, HJ.leftEndpoint]
    · refine ⟨.top ⟨i.val-1, by omega⟩, ?_, ?_⟩
      · rw [hj_adj_top_top]
        dsimp only
        omega
      · dsimp [hjLayer]
        omega
  | bottom j =>
    refine ⟨.bottom ⟨j.val-1, by omega⟩, ?_, ?_⟩
    · rw [hj_adj_bottom_bottom]
      dsimp only [hjLayer] at *
      omega
    · dsimp [hjLayer] at *
      omega

/-- Every vertex except the right cap has a neighbor one layer closer to it. -/
theorem hj_successor (n : ℕ) (v : HJVertex n) (h : hjLayer n v < 2*n+3) :
    ∃ w, (HJ n).Adj v w ∧ hjLayer n w = hjLayer n v + 1 := by
  cases v with
  | top i =>
    by_cases hi : i.val = 2*n+1
    · refine ⟨HJ.rightEndpoint n, ?_, ?_⟩
      · simp [HJ.rightEndpoint, hj_adj_top_bottom, hi]
      · simp [hjLayer, hi, HJ.rightEndpoint]
    · refine ⟨.top ⟨i.val+1, by omega⟩, ?_, ?_⟩
      · rw [hj_adj_top_top]
        exact Or.inl rfl
      · rfl
  | bottom j =>
    refine ⟨.bottom ⟨j.val+1, by dsimp [hjLayer] at h; omega⟩, ?_, ?_⟩
    · rw [hj_adj_bottom_bottom]
      exact Or.inl rfl
    · rfl

/-- A shortest walk from the left cap has exactly the layer length. -/
theorem hj_left_walk (n : ℕ) (v : HJVertex n) :
    ∃ p : (HJ n).Walk (HJ.leftEndpoint n) v, p.length = hjLayer n v := by
  generalize hk : hjLayer n v = k
  induction k using Nat.strong_induction_on generalizing v with
  | h k ih =>
    by_cases hzero : k = 0
    · have hv := (hjLayer_eq_zero_iff n v).mp (hk.trans hzero)
      subst v
      exact ⟨.nil, by simp_all⟩
    · obtain ⟨w, hw, hl⟩ := hj_predecessor n v (by omega)
      obtain ⟨p, hp⟩ := ih (hjLayer n w) (by omega) w rfl
      exact ⟨p.concat hw, by rw [Walk.length_concat, hp]; omega⟩

/-- The right-cap analogue. -/
theorem hj_right_walk (n : ℕ) (v : HJVertex n) :
    ∃ p : (HJ n).Walk (HJ.rightEndpoint n) v, p.length = 2*n+3-hjLayer n v := by
  generalize hk : 2*n+3-hjLayer n v = k
  induction k using Nat.strong_induction_on generalizing v with
  | h k ih =>
    have hb := hjLayer_le n v
    by_cases hzero : k = 0
    · have hv := (hjLayer_eq_last_iff n v).mp (by omega)
      subst v
      exact ⟨.nil, by simp_all⟩
    · obtain ⟨w, hw, hl⟩ := hj_successor n v (by omega)
      have hb' := hjLayer_le n w
      obtain ⟨p, hp⟩ := ih (2*n+3-hjLayer n w) (by omega) w rfl
      exact ⟨p.concat hw.symm, by rw [Walk.length_concat, hp]; omega⟩

/-- The layer coordinate can change by at most one per edge. -/
theorem hj_layer_le_walk (n : ℕ) {v w : HJVertex n} (p : (HJ n).Walk v w) :
    hjLayer n w ≤ hjLayer n v + p.length := by
  induction p with
  | nil => simp
  | @cons v u w h p ih =>
    have hs := hj_adj_layer_step n h
    rw [Walk.length_cons]
    omega

/-- HJ_n is connected, including its limiting six-cycle at parameter zero. -/
theorem hj_connected (n : ℕ) : (HJ n).Connected := by
  let : Nonempty (HJVertex n) := ⟨HJ.leftEndpoint n⟩
  refine ⟨?_⟩
  intro v w
  obtain ⟨p, _⟩ := hj_left_walk n v
  obtain ⟨q, _⟩ := hj_left_walk n w
  exact ⟨p.reverse.append q⟩

/-- The layer is the intrinsic graph distance from the left cap. -/
theorem hj_dist_left (n : ℕ) (v : HJVertex n) :
    (HJ n).dist (HJ.leftEndpoint n) v = hjLayer n v := by
  obtain ⟨p, hp⟩ := hj_left_walk n v
  apply Nat.le_antisymm
  · simpa [hp] using SimpleGraph.dist_le p
  · obtain ⟨q, hq⟩ := (hj_connected n).exists_walk_length_eq_dist (HJ.leftEndpoint n) v
    simpa [hq] using hj_layer_le_walk n q

/-- The complementary layer is the graph distance from the right cap. -/
theorem hj_dist_right (n : ℕ) (v : HJVertex n) :
    (HJ n).dist (HJ.rightEndpoint n) v = 2*n+3-hjLayer n v := by
  obtain ⟨p, hp⟩ := hj_right_walk n v
  apply Nat.le_antisymm
  · simpa [hp] using SimpleGraph.dist_le p
  · obtain ⟨q, hq⟩ := (hj_connected n).exists_walk_length_eq_dist (HJ.rightEndpoint n) v
    have h := hj_layer_le_walk n q.reverse
    simp only [hjLayer_right, Walk.length_reverse, hq] at h
    omega

/-- Graph automorphisms preserve the intrinsic distance. -/
theorem hj_automorphism_dist (n : ℕ) (e : HJ n ≃g HJ n) (u v : HJVertex n) :
    (HJ n).dist (e u) (e v) = (HJ n).dist u v := by
  apply Nat.le_antisymm
  · obtain ⟨p, hp⟩ := (hj_connected n).exists_walk_length_eq_dist u v
    have h := SimpleGraph.dist_le (p.map e.toHom)
    simpa [Walk.length_map, hp] using h
  · obtain ⟨p, hp⟩ := (hj_connected n).exists_walk_length_eq_dist (e u) (e v)
    have h := SimpleGraph.dist_le (p.map e.symm.toHom)
    simpa [Walk.length_map, hp] using h

/-- Exchanging the actual cap centers reverses every layer. -/
theorem hj_layer_reversal (n : ℕ) (e : HJ n ≃g HJ n)
    (hcap : e (HJ.leftEndpoint n) = HJ.rightEndpoint n) (v : HJVertex n) :
    hjLayer n (e v) + hjLayer n v = 2*n+3 := by
  have h := hj_automorphism_dist n e (HJ.leftEndpoint n) v
  rw [hcap, hj_dist_right, hj_dist_left] at h
  have hb := hjLayer_le n (e v)
  omega

/-- For an odd parameter the middle two layers induce K₂,₂. -/
theorem hj_middle_complete_of_odd (n : ℕ) (hn : Odd n) (v w : HJVertex n)
    (hv : hjLayer n v = n+1) (hw : hjLayer n w = n+2) : (HJ n).Adj v w := by
  obtain ⟨k, hk⟩ := hn
  cases v <;> cases w <;>
    simp only [hj_adj_top_top, hj_adj_bottom_bottom, hj_adj_top_bottom,
      hj_adj_bottom_top, hjLayer] at * <;> omega

/-- Once intrinsic cap recognition is supplied, nonadjacency of involution
 partners rules out every odd parameter. -/
theorem hj_even_of_cap_exchange (n : ℕ) (s : Lemma5_1.CoverInvolution (HJ n))
    (hcap : s.automorphism (HJ.leftEndpoint n) = HJ.rightEndpoint n) : Even n := by
  by_contra h
  have hn : Odd n := Nat.not_even_iff_odd.mp h
  let v : HJVertex n := .top ⟨n, by omega⟩
  have hv : hjLayer n v = n+1 := rfl
  have hw := hj_layer_reversal n s.automorphism hcap v
  exact s.nonadjacent v (hj_middle_complete_of_odd n hn v (s.automorphism v) hv (by omega))

end SubcubicSpectralGap.Theorem2_15


==> anc/lean/SubcubicSpectralGap/Theorem2_15/HJPrime.lean <==
import SubcubicSpectralGap.Common.GraphFamilies
import SubcubicSpectralGap.Theorem2_15.Lemma5_1

/-!
# The HJ' family in Figure 4

The two displayed rows have lengths `2n+1` and `2n+2`. The left end has
one cap vertex; the right end is closed by an edge. Consequently HJ'_n
has `4n+3` vertices, and its double has the same order as HJ_(2n).
The paper's target uses `n ≥ 1`; the harmless parameter `0` gives a triangle.
-/

namespace SubcubicSpectralGap

/-- Vertices of the HJ' family, in the row convention used by `HJVertex`. -/
abbrev HJPrimeVertex (n : ℕ) := Fin (2 * n + 1) ⊕ Fin (2 * n + 2)

namespace HJPrime

/-- The diagonals, the left cap, and the closing edge of HJ'_n. -/
def crossAdj (n i j : ℕ) : Prop :=
  (i = 0 ∧ j = 0) ∨ (i % 2 = 1 ∧ j = i + 2) ∨
  (0 < i ∧ i % 2 = 0 ∧ j = i) ∨ (i = 2 * n ∧ j = 2 * n + 1)

instance (n i j : ℕ) : Decidable (crossAdj n i j) := by
  unfold crossAdj
  infer_instance

/-- Adjacency read directly from the figure. -/
def adj (n : ℕ) : HJPrimeVertex n → HJPrimeVertex n → Prop
  | Sum.inl i, Sum.inl j => i.val + 1 = j.val ∨ j.val + 1 = i.val
  | Sum.inr i, Sum.inr j => i.val + 1 = j.val ∨ j.val + 1 = i.val
  | Sum.inl i, Sum.inr j => crossAdj n i.val j.val
  | Sum.inr i, Sum.inl j => crossAdj n j.val i.val

instance (n : ℕ) : DecidableRel (adj n) := by
  intro x y
  cases x <;> cases y <;> dsimp [adj] <;> infer_instance

end HJPrime

/-- The non-bipartite HJ'_n graph from Figure 4. -/
def HJPrime (n : ℕ) : SimpleGraph (HJPrimeVertex n) where
  Adj := HJPrime.adj n
  symm := ⟨by intro x y; cases x <;> cases y <;> simp [HJPrime.adj, or_comm]⟩
  loopless := ⟨by intro x; cases x <;> simp [HJPrime.adj]⟩

instance (n : ℕ) : DecidableRel (HJPrime n).Adj := by
  unfold HJPrime
  infer_instance

namespace HJPrime

open SimpleGraph

@[simp] theorem vertex_card (n : ℕ) : Fintype.card (HJPrimeVertex n) = 4 * n + 3 := by
  simp [HJPrimeVertex]
  omega

/-- The parameter of the bipartite family must be doubled. -/
theorem double_vertex_card (n : ℕ) :
    Fintype.card (HJPrimeVertex n ⊕ HJPrimeVertex n) = Fintype.card (HJVertex (2 * n)) := by
  rw [Fintype.card_sum, vertex_card, HJ.vertex_card]
  omega

/-- The top vertex of the closing triangle. -/
def triangleTop (n : ℕ) : HJPrimeVertex n := Sum.inl ⟨2 * n, by omega⟩

/-- The penultimate lower-row vertex. -/
def triangleLower (n : ℕ) : HJPrimeVertex n := Sum.inr ⟨2 * n, by omega⟩

/-- The last lower-row vertex. -/
def triangleEnd (n : ℕ) : HJPrimeVertex n := Sum.inr ⟨2 * n + 1, by omega⟩

theorem triangle_top_lower (n : ℕ) : (HJPrime n).Adj (triangleTop n) (triangleLower n) := by
  by_cases h : n = 0
  · subst n
    simp [HJPrime, adj, crossAdj, triangleTop, triangleLower]
  · simp [HJPrime, adj, crossAdj, triangleTop, triangleLower]
    omega

theorem triangle_lower_end (n : ℕ) : (HJPrime n).Adj (triangleLower n) (triangleEnd n) := by
  simp [HJPrime, adj, triangleLower, triangleEnd]

theorem triangle_end_top (n : ℕ) : (HJPrime n).Adj (triangleEnd n) (triangleTop n) := by
  simp [HJPrime, adj, crossAdj, triangleEnd, triangleTop]

/-- Every member of the family is non-bipartite, including the degenerate
 parameter zero. -/
theorem not_isBipartite (n : ℕ) : ¬ (HJPrime n).IsBipartite := by
  intro h
  obtain ⟨A, B, h⟩ := isBipartite_iff_exists_isBipartiteWith.mp h
  have hab := h.mem_of_adj (triangle_top_lower n)
  have hbc := h.mem_of_adj (triangle_lower_end n)
  have hca := h.mem_of_adj (triangle_end_top n)
  have hd := Set.disjoint_left.mp h.disjoint
  aesop

end HJPrime
end SubcubicSpectralGap


==> anc/lean/SubcubicSpectralGap/Theorem2_15/HJQuotient.lean <==
import SubcubicSpectralGap.Theorem2_15.HJLayers

/-! # The quotient of a cap-exchanging HJ involution -/

namespace SubcubicSpectralGap.Theorem2_15

open SimpleGraph Lemma5_1

/-- Adjacency between two involution orbits can be tested on either lift of
 the second vertex. -/
theorem quotient_adj_iff {V : Type*} {G : SimpleGraph V} (s : CoverInvolution G) (x y : V) :
    s.quotient.Adj (Quotient.mk _ x) (Quotient.mk _ y) ↔
      G.Adj x y ∨ G.Adj x (s.automorphism y) := by
  rw [CoverInvolution.quotient, SimpleGraph.map_adj']
  constructor
  · rintro ⟨_, a, b, hab, ha, hb⟩
    have ha' := Quotient.exact ha
    have hb' := Quotient.exact hb
    change x = a ∨ x = s.automorphism a at ha'
    change y = b ∨ y = s.automorphism b at hb'
    rcases ha' with rfl | rfl <;> rcases hb' with rfl | rfl
    · exact Or.inl hab
    · exact Or.inr (by simpa only [s.involutive _] using hab)
    · exact Or.inr (s.automorphism.map_adj_iff.mpr hab)
    · exact Or.inl (s.automorphism.map_adj_iff.mpr hab)
  · intro h
    have hne : Quotient.mk s.orbitSetoid x ≠ Quotient.mk s.orbitSetoid y := by
      intro he
      have he' := Quotient.exact he
      change y = x ∨ y = s.automorphism x at he'
      rcases he' with rfl | rfl <;> rcases h with h | h
      · exact G.irrefl h
      · exact s.nonadjacent _ h
      · exact s.nonadjacent _ h
      · exact G.irrefl (by simpa only [s.involutive _] using h)
    refine ⟨hne, ?_⟩
    rcases h with h | h
    · exact ⟨x, y, h, rfl, rfl⟩
    · refine ⟨x, s.automorphism y, h, rfl, ?_⟩
      exact Quotient.sound (Or.inr (s.involutive y).symm)

theorem hjEmbed_injective (n : ℕ) : Function.Injective (hjEmbed n) := by
  intro x y h
  cases x <;> cases y <;> simp_all [hjEmbed, Fin.ext_iff]

theorem hjEmbed_layer_le (n : ℕ) (v : HJPrimeVertex n) :
    hjLayer (2*n) (hjEmbed n v) ≤ 2*n+1 := by
  cases v <;> dsimp [hjEmbed, hjLayer] <;> omega

theorem hjEmbed_of_layer_le (n : ℕ) (v : HJVertex (2*n))
    (h : hjLayer (2*n) v ≤ 2*n+1) : ∃ w, hjEmbed n w = v := by
  cases v with
  | top i =>
    refine ⟨Sum.inl ⟨i.val, by dsimp [hjLayer] at h; omega⟩, rfl⟩
  | bottom j =>
    refine ⟨Sum.inr ⟨j.val, by dsimp [hjLayer] at h; omega⟩, rfl⟩

/-- Every orbit has exactly one representative in the left half. -/
theorem hj_orbit_has_left_representative (n : ℕ) (s : CoverInvolution (HJ (2*n)))
    (hcap : s.automorphism (HJ.leftEndpoint (2*n)) = HJ.rightEndpoint (2*n))
    (v : HJVertex (2*n)) : ∃ w, v = hjEmbed n w ∨ v = s.automorphism (hjEmbed n w) := by
  by_cases h : hjLayer (2*n) v ≤ 2*n+1
  · obtain ⟨w, hw⟩ := hjEmbed_of_layer_le n v h
    exact ⟨w, Or.inl hw.symm⟩
  · have hs := hj_layer_reversal (2*n) s.automorphism hcap v
    obtain ⟨w, hw⟩ := hjEmbed_of_layer_le n (s.automorphism v) (by omega)
    refine ⟨w, Or.inr ?_⟩
    rw [hw, s.involutive]

/-- The orbit set is identified with the vertex set of HJ'_n. -/
noncomputable def hjQuotientEquiv (n : ℕ) (s : CoverInvolution (HJ (2*n)))
    (hcap : s.automorphism (HJ.leftEndpoint (2*n)) = HJ.rightEndpoint (2*n)) :
    HJPrimeVertex n ≃ Quotient s.orbitSetoid :=
  Equiv.ofBijective (fun v => Quotient.mk _ (hjEmbed n v)) (by
    constructor
    · intro v w h
      have h' := Quotient.exact h
      change hjEmbed n w = hjEmbed n v ∨ hjEmbed n w = s.automorphism (hjEmbed n v) at h'
      rcases h' with h' | h'
      · exact (hjEmbed_injective n h').symm
      · have hv := hjEmbed_layer_le n v
        have hw := hjEmbed_layer_le n w
        have hr := hj_layer_reversal (2*n) s.automorphism hcap (hjEmbed n v)
        rw [← h'] at hr
        omega
    · intro q
      induction q using Quotient.inductionOn with | h v =>
        obtain ⟨w, hw⟩ := hj_orbit_has_left_representative n s hcap v
        exact ⟨w, Quotient.sound hw⟩)

/-- The two central representatives are the top and bottom closing vertices. -/
theorem hjEmbed_central_iff (n : ℕ) (v : HJPrimeVertex n) :
    hjLayer (2*n) (hjEmbed n v) = 2*n+1 ↔
      v = HJPrime.triangleTop n ∨ v = HJPrime.triangleEnd n := by
  cases v <;> simp [hjEmbed, hjLayer, HJPrime.triangleTop, HJPrime.triangleEnd, Fin.ext_iff]

/-- Nonadjacency forces the central top representative to pair with the
 opposite bottom vertex. -/
theorem hj_central_top_partner (n : ℕ) (s : CoverInvolution (HJ (2*n)))
    (hcap : s.automorphism (HJ.leftEndpoint (2*n)) = HJ.rightEndpoint (2*n)) :
    s.automorphism (hjEmbed n (HJPrime.triangleTop n)) =
      HJVertex.bottom ⟨2*n+2, by omega⟩ := by
  have hr := hj_layer_reversal (2*n) s.automorphism hcap (hjEmbed n (HJPrime.triangleTop n))
  have hn := s.nonadjacent (hjEmbed n (HJPrime.triangleTop n))
  generalize he : s.automorphism (hjEmbed n (HJPrime.triangleTop n)) = w at *
  cases w with
  | top i =>
    simp only [hjEmbed, HJPrime.triangleTop, hjLayer] at hr
    exfalso
    apply hn
    dsimp only [hjEmbed, HJPrime.triangleTop]
    rw [hj_adj_top_top]
    dsimp only
    omega
  | bottom j =>
    simp only [hjEmbed, HJPrime.triangleTop, hjLayer] at hr
    congr 1
    apply Fin.ext
    dsimp only
    omega

theorem hj_central_bottom_partner (n : ℕ) (s : CoverInvolution (HJ (2*n)))
    (hcap : s.automorphism (HJ.leftEndpoint (2*n)) = HJ.rightEndpoint (2*n)) :
    s.automorphism (hjEmbed n (HJPrime.triangleEnd n)) =
      HJVertex.top ⟨2*n+1, by omega⟩ := by
  have hr := hj_layer_reversal (2*n) s.automorphism hcap (hjEmbed n (HJPrime.triangleEnd n))
  have hn := s.nonadjacent (hjEmbed n (HJPrime.triangleEnd n))
  generalize he : s.automorphism (hjEmbed n (HJPrime.triangleEnd n)) = w at *
  cases w with
  | top i =>
    simp only [hjEmbed, HJPrime.triangleEnd, hjLayer] at hr
    congr 1
    apply Fin.ext
    dsimp only
    omega
  | bottom j =>
    simp only [hjEmbed, HJPrime.triangleEnd, hjLayer] at hr
    exfalso
    apply hn
    dsimp only [hjEmbed, HJPrime.triangleEnd]
    rw [hj_adj_bottom_bottom]
    dsimp only
    omega

/-- Crossing the half boundary creates exactly the closing edge of HJ'. -/
theorem hj_cross_half_adj_iff (n : ℕ) (s : CoverInvolution (HJ (2*n)))
    (hcap : s.automorphism (HJ.leftEndpoint (2*n)) = HJ.rightEndpoint (2*n))
    (v w : HJPrimeVertex n) :
    (HJ (2*n)).Adj (hjEmbed n v) (s.automorphism (hjEmbed n w)) ↔
      (v = HJPrime.triangleTop n ∧ w = HJPrime.triangleEnd n) ∨
      (v = HJPrime.triangleEnd n ∧ w = HJPrime.triangleTop n) := by
  constructor
  · intro h
    have hs := hj_adj_layer_step (2*n) h
    have hv := hjEmbed_layer_le n v
    have hw := hjEmbed_layer_le n w
    have hr := hj_layer_reversal (2*n) s.automorphism hcap (hjEmbed n w)
    have hv' : hjLayer (2*n) (hjEmbed n v) = 2*n+1 := by omega
    have hw' : hjLayer (2*n) (hjEmbed n w) = 2*n+1 := by omega
    have hv'' := (hjEmbed_central_iff n v).mp hv'
    have hw'' := (hjEmbed_central_iff n w).mp hw'
    rcases hv'' with rfl | rfl <;> rcases hw'' with rfl | rfl
    · exact False.elim (s.nonadjacent _ h)
    · exact Or.inl ⟨rfl, rfl⟩
    · exact Or.inr ⟨rfl, rfl⟩
    · exact False.elim (s.nonadjacent _ h)
  · rintro (⟨rfl,rfl⟩ | ⟨rfl,rfl⟩)
    · rw [hj_central_bottom_partner n s hcap]
      simp [hjEmbed, HJPrime.triangleTop, hj_adj_top_top]
    · rw [hj_central_top_partner n s hcap]
      simp [hjEmbed, HJPrime.triangleEnd, hj_adj_bottom_bottom]

/-- Every cap-exchanging covering involution on HJ_(2n) has quotient HJ'_n;
 arbitrary row interchanges away from the middle do not affect its quotient. -/
noncomputable def hjQuotientIso (n : ℕ) (s : CoverInvolution (HJ (2*n)))
    (hcap : s.automorphism (HJ.leftEndpoint (2*n)) = HJ.rightEndpoint (2*n)) :
    HJPrime n ≃g s.quotient where
  toEquiv := hjQuotientEquiv n s hcap
  map_rel_iff' := by
    intro v w
    change s.quotient.Adj (Quotient.mk _ (hjEmbed n v)) (Quotient.mk _ (hjEmbed n w)) ↔ _
    rw [quotient_adj_iff, hj_cross_half_adj_iff n s hcap]
    cases v <;> cases w <;>
      simp only [hjEmbed, hj_adj_top_top, hj_adj_bottom_bottom, hj_adj_top_bottom,
        hj_adj_bottom_top, HJPrime, HJPrime.adj, HJPrime.crossAdj,
        HJPrime.triangleTop, HJPrime.triangleEnd, Sum.inl.injEq, Sum.inr.injEq,
        Sum.inl_ne_inr, Sum.inr_ne_inl, Fin.ext_iff] <;>
      aesop (add safe tactic (by omega))

/-- The HJ family conclusion once the two caps are identified intrinsically. -/
theorem hj_family_of_cap_exchange {V : Type*} (G : SimpleGraph V) (n : ℕ) (hn : 1 ≤ n)
    (e : G.bipartiteDoubleCover ≃g HJ n)
    (hcap : (involutionOfIso G e).automorphism (HJ.leftEndpoint n) = HJ.rightEndpoint n) :
    ∃ m, 1 ≤ m ∧ Nonempty (G ≃g HJPrime m) := by
  have heven := hj_even_of_cap_exchange n (involutionOfIso G e) hcap
  obtain ⟨m, hm⟩ := heven
  have hn' : n = 2*m := by omega
  clear hm
  subst n
  refine ⟨m, by omega, ⟨?_⟩⟩
  exact ((hjQuotientIso m (involutionOfIso G e) hcap).trans (quotientIsoOfIso G e)).symm

end SubcubicSpectralGap.Theorem2_15


==> anc/lean/SubcubicSpectralGap/Theorem2_15/Lemma5_1.lean <==
import Mathlib.Combinatorics.SimpleGraph.Bipartite

/-!
# Lemma 5.1: the involution of a bipartite double

The construction works for every simple graph; connectivity and non-bipartiteness
are unnecessary for the involution and quotient assertions themselves.
-/

namespace SubcubicSpectralGap
namespace Lemma5_1

open SimpleGraph

variable {V W : Type*}

/-- An automorphism exchanging a specified bipartition, with no vertex adjacent
 to its partner. The coloring is included so this property transports through
 an arbitrary graph isomorphism. -/
structure CoverInvolution (G : SimpleGraph V) where
  automorphism : G ≃g G
  involutive : Function.Involutive automorphism
  side : V → Bool
  proper : ∀ ⦃v w⦄, G.Adj v w → side v ≠ side w
  swaps : ∀ v, side (automorphism v) = !(side v)
  nonadjacent : ∀ v, ¬ G.Adj v (automorphism v)

namespace CoverInvolution

variable {G : SimpleGraph V} (s : CoverInvolution G)

theorem fixedPointFree (v : V) : s.automorphism v ≠ v := by
  intro h
  have hs := s.swaps v
  rw [h] at hs
  cases s.side v <;> simp_all

/-- The equivalence relation whose classes are the two-element involution orbits. -/
def orbitSetoid : Setoid V where
  r x y := y = x ∨ y = s.automorphism x
  iseqv := {
    refl := fun _ => Or.inl rfl
    symm := by
      intro x y h
      rcases h with rfl | rfl
      · exact Or.inl rfl
      · exact Or.inr (s.involutive x).symm
    trans := by
      intro x y z hxy hyz
      rcases hxy with rfl | rfl
      · exact hyz
      · rcases hyz with rfl | rfl
        · exact Or.inr rfl
        · exact Or.inl (s.involutive x) }

/-- The graph on involution orbits, with edges induced from the original graph. -/
def quotient : SimpleGraph (Quotient s.orbitSetoid) :=
  G.map (Quotient.mk s.orbitSetoid)

/-- Conjugate a covering involution along a graph isomorphism. -/
def transport {H : SimpleGraph W} (e : G ≃g H) : CoverInvolution H where
  automorphism := (e.symm.trans s.automorphism).trans e
  involutive := by
    intro w
    change e (s.automorphism (e.symm (e (s.automorphism (e.symm w))))) = w
    rw [RelIso.symm_apply_apply, s.involutive, RelIso.apply_symm_apply]
  side := fun w => s.side (e.symm w)
  proper := by
    intro v w h
    exact s.proper (e.symm.map_adj_iff.mpr h)
  swaps := by
    intro w
    change s.side (e.symm (e (s.automorphism (e.symm w)))) = !(s.side (e.symm w))
    simpa using s.swaps (e.symm w)
  nonadjacent := by
    intro w h
    apply s.nonadjacent (e.symm w)
    have := e.symm.map_adj_iff.mpr h
    simpa using this

/-- Transport also identifies the graphs on involution orbits. -/
def quotientTransportIso {H : SimpleGraph W} (e : G ≃g H) :
    s.quotient ≃g (s.transport e).quotient where
  toFun := Quotient.map e (by
    intro x y h
    change y = x ∨ y = s.automorphism x at h
    change e y = e x ∨ e y = e (s.automorphism (e.symm (e x)))
    simpa using h.imp (congrArg e) (congrArg e))
  invFun := Quotient.map e.symm (by
    intro x y h
    change y = x ∨ y = e (s.automorphism (e.symm x)) at h
    change e.symm y = e.symm x ∨ e.symm y = s.automorphism (e.symm x)
    simpa using h.imp (congrArg e.symm) (congrArg e.symm))
  left_inv := by
    intro q
    induction q using Quotient.inductionOn with | h x =>
      change Quotient.mk _ (e.symm (e x)) = Quotient.mk _ x
      simp
  right_inv := by
    intro q
    induction q using Quotient.inductionOn with | h x =>
      change Quotient.mk _ (e (e.symm x)) = Quotient.mk _ x
      simp
  map_rel_iff' := by
    intro q r
    induction q using Quotient.inductionOn with | h x =>
      induction r using Quotient.inductionOn with | h y =>
        simp only [quotient, SimpleGraph.map_adj']
        constructor
        · rintro ⟨hne, a, b, hab, ha, hb⟩
          refine ⟨?_, e.symm a, e.symm b, e.symm.map_adj_iff.mpr hab, ?_, ?_⟩
          · intro he
            apply hne
            exact congrArg (Quotient.map e (by
              intro u v h
              change v = u ∨ v = s.automorphism u at h
              change e v = e u ∨ e v = e (s.automorphism (e.symm (e u)))
              simpa using h.imp (congrArg e) (congrArg e))) he
          · apply Quotient.sound
            have h := Quotient.exact ha
            change e x = a ∨ e x = e (s.automorphism (e.symm a)) at h
            change x = e.symm a ∨ x = s.automorphism (e.symm a)
            simpa using h.imp (congrArg e.symm) (congrArg e.symm)
          · apply Quotient.sound
            have h := Quotient.exact hb
            change e y = b ∨ e y = e (s.automorphism (e.symm b)) at h
            change y = e.symm b ∨ y = s.automorphism (e.symm b)
            simpa using h.imp (congrArg e.symm) (congrArg e.symm)
        · rintro ⟨hne, a, b, hab, ha, hb⟩
          refine ⟨?_, e a, e b, e.map_adj_iff.mpr hab, ?_, ?_⟩
          · intro he
            apply hne
            apply Quotient.sound
            have h := Quotient.exact he
            change e y = e x ∨ e y = e (s.automorphism (e.symm (e x))) at h
            change y = x ∨ y = s.automorphism x
            simpa using h.imp (congrArg e.symm) (congrArg e.symm)
          · apply Quotient.sound
            have h := Quotient.exact ha
            change x = a ∨ x = s.automorphism a at h
            change e x = e a ∨ e x = e (s.automorphism (e.symm (e a)))
            simpa using h.imp (congrArg e) (congrArg e)
          · apply Quotient.sound
            have h := Quotient.exact hb
            change y = b ∨ y = s.automorphism b at h
            change e y = e b ∨ e y = e (s.automorphism (e.symm (e b)))
            simpa using h.imp (congrArg e) (congrArg e)

end CoverInvolution

/-- Exchange the two copies of each vertex in the bipartite double. -/
def doubleSwap (G : SimpleGraph V) : CoverInvolution G.bipartiteDoubleCover where
  automorphism := {
    __ := Equiv.sumComm V V
    map_rel_iff' := by intro x y; cases x <;> cases y <;> rfl }
  involutive := by intro x; cases x <;> rfl
  side := Sum.isLeft
  proper := by intro x y h; cases x <;> cases y <;> simp_all
  swaps := by intro x; cases x <;> rfl
  nonadjacent := by intro x; cases x <;> exact G.irrefl

/-- Forget which copy of a vertex occurs in the double. -/
def projection : V ⊕ V → V := Sum.elim id id

@[simp] theorem projection_inl (v : V) : projection (Sum.inl v : V ⊕ V) = v := rfl
@[simp] theorem projection_inr (v : V) : projection (Sum.inr v : V ⊕ V) = v := rfl

/-- The projection fibers are exactly the orbits of the swap. -/
theorem projection_eq_iff (G : SimpleGraph V) (x y : V ⊕ V) :
    projection x = projection y ↔ (doubleSwap G).orbitSetoid.r x y := by
  change projection x = projection y ↔ y = x ∨ y = Sum.swap x
  cases x <;> cases y <;> simp [projection, eq_comm]

/-- Identify the swap orbits with the vertices of the original graph. -/
def quotientEquiv (G : SimpleGraph V) :
    Quotient (doubleSwap G).orbitSetoid ≃ V where
  toFun := Quotient.lift projection (fun x y h => (projection_eq_iff G x y).mpr h)
  invFun := fun v => Quotient.mk _ (Sum.inl v)
  left_inv := by
    intro q
    induction q using Quotient.inductionOn with | h x =>
      apply Quotient.sound
      exact (projection_eq_iff G _ _).mp (by cases x <;> rfl)
  right_inv := by intro v; rfl

/-- Lemma 5.1: the quotient of the double by the canonical involution recovers
 the original graph. -/
def quotientIso (G : SimpleGraph V) : (doubleSwap G).quotient ≃g G where
  __ := quotientEquiv G
  map_rel_iff' := by
    intro q r
    induction q using Quotient.inductionOn with | h x =>
      induction r using Quotient.inductionOn with | h y =>
        change G.Adj (projection x) (projection y) ↔ _
        rw [CoverInvolution.quotient, SimpleGraph.map_adj']
        constructor
        · intro h
          refine ⟨?_, Sum.inl (projection x), Sum.inr (projection y), h, ?_, ?_⟩
          · intro he
            have hp := congrArg (quotientEquiv G) he
            exact h.ne hp
          · apply Quotient.sound
            exact (projection_eq_iff G _ _).mp rfl
          · apply Quotient.sound
            exact (projection_eq_iff G _ _).mp rfl
        · rintro ⟨_, a, b, hab, ha, hb⟩
          have hpa := congrArg (quotientEquiv G) ha
          have hpb := congrArg (quotientEquiv G) hb
          change projection a = projection x at hpa
          change projection b = projection y at hpb
          rw [← hpa, ← hpb]
          cases a <;> cases b <;> simp_all

/-- Every graph isomorphic to a bipartite double has a covering involution. -/
def involutionOfIso (G : SimpleGraph V) {H : SimpleGraph W}
    (e : G.bipartiteDoubleCover ≃g H) : CoverInvolution H :=
  (doubleSwap G).transport e

/-- Quotient recovery after transporting the double to an isomorphic graph. -/
def quotientIsoOfIso (G : SimpleGraph V) {H : SimpleGraph W}
    (e : G.bipartiteDoubleCover ≃g H) : (involutionOfIso G e).quotient ≃g G :=
  ((doubleSwap G).quotientTransportIso e).symm.trans (quotientIso G)

end Lemma5_1
end SubcubicSpectralGap


==> anc/lean/SubcubicSpectralGap/Theorem2_15/Main.lean <==
import SubcubicSpectralGap.Theorem2_15.SporadicCases
import SubcubicSpectralGap.Theorem2_15.HJQuotient
import SubcubicSpectralGap.Theorem2_15.HJCaps

/-!
# Theorem 2.15: classification through the bipartite double

This file states and proves `SubcubicSpectralGap.theorem_2_15`: if a graph's
bipartite double is `HJ n` for some `n ≥ 1`, `HJOnePlus`, or one of
`figureG6a` through `figureG6d`, the graph is a triangle or `HJPrime m` for
some `m ≥ 1`. No finiteness, connectedness, or non-bipartiteness hypothesis
is added. Recognizing the ends of the HJ models and using graph distances
gives the layer reversal used in the proof.

The root README states the theorem in mathematical language, and
`Common/README.md` specifies all graph models by edge or incidence data.
-/

namespace SubcubicSpectralGap
namespace Theorem2_15

open SimpleGraph

variable {V : Type*}

/-- The five finite possibilities for the bipartite double in Theorem 2.15. -/
def SporadicDouble (G : SimpleGraph V) : Prop :=
  Nonempty (G.bipartiteDoubleCover ≃g HJOnePlus) ∨
  Nonempty (G.bipartiteDoubleCover ≃g Lemma4_12.figureG6a) ∨
  Nonempty (G.bipartiteDoubleCover ≃g Lemma4_12.figureG6b) ∨
  Nonempty (G.bipartiteDoubleCover ≃g Lemma4_11.figureG6c) ∨
  Nonempty (G.bipartiteDoubleCover ≃g Lemma4_10.figureG6d)

/-- The precise graph list in the hypothesis of Theorem 2.15. -/
def Hypotheses (G : SimpleGraph V) : Prop :=
  (∃ n, 1 ≤ n ∧ Nonempty (G.bipartiteDoubleCover ≃g HJ n)) ∨ SporadicDouble G

/-- The triangle or a positive-parameter member of the HJ' family. -/
def Conclusion (G : SimpleGraph V) : Prop :=
  Nonempty (G ≃g completeGraph (Fin 3)) ∨ ∃ n, 1 ≤ n ∧ Nonempty (G ≃g HJPrime n)

/-- Finiteness need not be an additional hypothesis in Theorem 2.15. -/
theorem finite_of_doubleIso {W : Type*} [Finite W] (G : SimpleGraph V) (H : SimpleGraph W)
    (e : G.bipartiteDoubleCover ≃g H) : Finite V :=
  Finite.of_injective (fun v : V => e (Sum.inl v)) (e.injective.comp Sum.inl_injective)

/-- Finite sporadic classification with no ambient finiteness assumption. -/
theorem triangle_of_sporadic_double_general (G : SimpleGraph V) (h : SporadicDouble G) :
    Nonempty (G ≃g completeGraph (Fin 3)) := by
  classical
  have hfinite : Finite V := by
    rcases h with h | h | h | h | h
    all_goals obtain ⟨e⟩ := h
    all_goals exact finite_of_doubleIso G _ e
  let : Fintype V := Fintype.ofFinite V
  exact triangle_of_sporadic_double G h

/-- The infinite-family case, with the parameter relation n=2m. -/
theorem hj_family_of_double (G : SimpleGraph V) (n : ℕ) (hn : 1 ≤ n)
    (e : G.bipartiteDoubleCover ≃g HJ n) :
    ∃ m, 1 ≤ m ∧ Nonempty (G ≃g HJPrime m) :=
  hj_family_of_cap_exchange G n hn e
    (coverInvolution_swaps_caps n hn (Lemma5_1.involutionOfIso G e))

end Theorem2_15

/-- Theorem 2.15: a graph whose bipartite double is HJ_n (n≥1), HJ₁⁺,
or one of the four girth-six sporadic graphs is a triangle or HJ'_m (m≥1). -/
theorem theorem_2_15 {V : Type*} (G : SimpleGraph V)
    (h : Theorem2_15.Hypotheses G) : Theorem2_15.Conclusion G := by
  rcases h with h | h
  · obtain ⟨n, hn, ⟨e⟩⟩ := h
    exact Or.inr (Theorem2_15.hj_family_of_double G n hn e)
  · exact Or.inl (Theorem2_15.triangle_of_sporadic_double_general G h)

end SubcubicSpectralGap


==> anc/lean/SubcubicSpectralGap/Theorem2_15/README.md <==
# Theorem 2.15 — classification through the bipartite double

Public import: `SubcubicSpectralGap.Theorem2_15`.
Final declaration: `SubcubicSpectralGap.theorem_2_15` in [Main.lean](Main.lean).

## Statement

Let `G` be a graph. If its bipartite double is isomorphic to `HJ_n` for
some `n ≥ 1`, `HJ₁⁺`, or one of `figureG6a` through `figureG6d`, then `G`
is isomorphic to the triangle `K₃` or `HJ'_m` for some `m ≥ 1`.

The bipartite double has two copies of the vertex set of `G`; its edges
join opposite copies exactly when the original vertices are adjacent.
The [graph catalog](../Common/README.md) defines all graphs in the statement.
No finiteness, connectedness, or non-bipartiteness assumption is added.
Finiteness follows from the graph list for the double. In the family case,
the parameters satisfy `n = 2m`.

Paper cross-reference: Theorem 2.15 (`thm:non-bipartite`), proved in Section 5.

## Proof map

| Module | Role |
| --- | --- |
| [Lemma5_1.lean](Lemma5_1.lean) | Canonical involution of mathlib's bipartite double; actual two-element orbit quotient; quotient recovery; transport of involutions and quotient graphs through isomorphisms. |
| [FiniteObstructions.lean](FiniteObstructions.lean) | Even edge count; exclusion by three invariant edges; triangle recovery from a six-vertex 2-regular double. |
| [SporadicCases.lean](SporadicCases.lean) | All five finite cases. HJ₁⁺ has 13 edges, `g6-b` has 9, and `g6-c` has 17. The three edges whose endpoints are of degree two exclude `g6-d`. The six-cycle `g6-a` gives K₃. |
| [HJPrime.lean](HJPrime.lean) | Explicit HJ' models, their `4n+3` vertices, closing triangle, and non-bipartiteness. |
| [HJDouble.lean](HJDouble.lean) | Explicit isomorphism `(HJPrime n).bipartiteDoubleCover ≃g HJ (2*n)`, with cap vertices included. |
| [HJCaps.lean](HJCaps.lean) | Vertex degrees; intrinsic recognition of the two cap centers; any covering involution exchanges them. |
| [HJLayers.lean](HJLayers.lean) | Connectedness and exact distances from the caps; cap exchange reverses layers; odd parameters are excluded by the central K₂,₂. |
| [HJQuotient.lean](HJQuotient.lean) | Unique left-half orbit representatives; the central partner is forced because a vertex and its partner are not adjacent; every admissible quotient of HJ_(2n) is HJ'_n. |
| [Main.lean](Main.lean) | Complete assembly of Theorem 2.15, including derivation of ambient finiteness. |

## Relation to the manuscript

The files use "caps" for the two paths of length four at the ends of HJ_n.
The formal proof recognizes their middle vertices as the vertices of degree
two whose neighbors are also of degree two. Distances from these vertices
justify the reversal of layers used in Section 5.

The parameter relation is **HJ'_m doubled = HJ_(2m)**: when n=2m, the quotient
is HJ'_m. The explicit double isomorphism and quotient classification both
verify this relation. For HJ₁⁺, the formal proof uses a shorter exclusion:
its 13 edges prevent it from being a bipartite double.

## Verification

Run `lake build SubcubicSpectralGap.Theorem2_15`. The root-level
[verification instructions](../../README.md#checking-the-formalization) also
cover the axiom checks. There are no proof placeholders or additional axioms.


==> anc/lean/SubcubicSpectralGap/Theorem2_15/SporadicCases.lean <==
import SubcubicSpectralGap.Theorem2_15.FiniteObstructions
import SubcubicSpectralGap.Common.GraphFamilies
import SubcubicSpectralGap.Theorem2_14.Lemma4_10
import SubcubicSpectralGap.Theorem2_14.Lemma4_11.Models
import SubcubicSpectralGap.Theorem2_14.Lemma4_12.Models

/-!
# The sporadic cases of Theorem 2.15

All five finite cases are settled here: HJ₁⁺ and Figures 6(b),(c),(d)
cannot be bipartite doubles, and Figure 6(a) gives the triangle.
-/

namespace SubcubicSpectralGap.Theorem2_15

open SimpleGraph Lemma5_1

variable {V : Type*} [Fintype V] (G : SimpleGraph V) [DecidableRel G.Adj]

instance hjOnePlusDecidableAdj : DecidableRel HJOnePlus.Adj := by
  unfold HJOnePlus
  infer_instance

/-- A simpler exclusion than the automorphism argument: HJ₁⁺ has 13 edges. -/
theorem hjOnePlus_edge_card : HJOnePlus.edgeFinset.card = 13 := by decide

theorem not_doubleIso_hjOnePlus : ¬ Nonempty (G.bipartiteDoubleCover ≃g HJOnePlus) := by
  apply not_doubleIso_of_odd_edge_card
  rw [hjOnePlus_edge_card]
  decide

theorem not_doubleIso_figureG6b :
    ¬ Nonempty (G.bipartiteDoubleCover ≃g Lemma4_12.figureG6b) := by
  apply not_doubleIso_of_odd_edge_card
  rw [Lemma4_12.figureG6b_edge_card]
  decide

theorem not_doubleIso_figureG6c :
    ¬ Nonempty (G.bipartiteDoubleCover ≃g Lemma4_11.figureG6c) :=
  not_doubleIso_of_odd_edge_card G _ Lemma4_11.figureG6c_odd_edge_card

/-- The distinguished three edges in Figure 6(d). -/
def g6dDegreeTwoEdges : Finset (Sym2 (Fin 9 ⊕ Fin 9)) :=
  {s(Sum.inl 6, Sum.inr 6), s(Sum.inl 7, Sum.inr 7), s(Sum.inl 8, Sum.inr 8)}

theorem g6dDegreeTwoEdges_card : g6dDegreeTwoEdges.card = 3 := by decide

set_option maxRecDepth 10000 in
set_option maxHeartbeats 800000 in
/-- These three edges are characterized intrinsically by their endpoint degrees. -/
theorem g6dDegreeTwoEdges_pair_iff : ∀ x y : Fin 9 ⊕ Fin 9,
    s(x, y) ∈ g6dDegreeTwoEdges ↔
      Lemma4_10.figureG6d.Adj x y ∧
      Lemma4_10.figureG6d.degree x = 2 ∧ Lemma4_10.figureG6d.degree y = 2 := by
  decide

/-- Figure 6(d) has no covering involution: its three degree-two edges would
 carry a fixed-point-free involution. -/
theorem no_coverInvolution_figureG6d : ¬ Nonempty (CoverInvolution Lemma4_10.figureG6d) := by
  apply no_coverInvolution_of_three_invariant_edges g6dDegreeTwoEdges g6dDegreeTwoEdges_card
  · intro e
    induction e using Sym2.ind with | _ x y =>
      intro h
      exact (g6dDegreeTwoEdges_pair_iff x y).mp h |>.1
  · intro s e
    induction e using Sym2.ind with | _ x y =>
      intro h
      obtain ⟨ha, hx, hy⟩ := (g6dDegreeTwoEdges_pair_iff x y).mp h
      apply (g6dDegreeTwoEdges_pair_iff _ _).mpr
      exact ⟨s.automorphism.map_adj_iff.mpr ha,
        (s.automorphism.degree_eq x).trans hx, (s.automorphism.degree_eq y).trans hy⟩

omit [Fintype V] [DecidableRel G.Adj] in
theorem not_doubleIso_figureG6d :
    ¬ Nonempty (G.bipartiteDoubleCover ≃g Lemma4_10.figureG6d) := by
  rintro ⟨e⟩
  exact no_coverInvolution_figureG6d ⟨involutionOfIso G e⟩

/-- The six-cycle case of Theorem 2.15. -/
noncomputable def triangleIsoOfDoubleFigureG6a
    (e : G.bipartiteDoubleCover ≃g Lemma4_12.figureG6a) :
    G ≃g completeGraph (Fin 3) :=
  triangleIsoOfDouble G _ e (by decide) (by decide)

/-- The classification when the double belongs to the finite sporadic list. -/
theorem triangle_of_sporadic_double
    (h : Nonempty (G.bipartiteDoubleCover ≃g HJOnePlus) ∨
      Nonempty (G.bipartiteDoubleCover ≃g Lemma4_12.figureG6a) ∨
      Nonempty (G.bipartiteDoubleCover ≃g Lemma4_12.figureG6b) ∨
      Nonempty (G.bipartiteDoubleCover ≃g Lemma4_11.figureG6c) ∨
      Nonempty (G.bipartiteDoubleCover ≃g Lemma4_10.figureG6d)) :
    Nonempty (G ≃g completeGraph (Fin 3)) := by
  rcases h with h | h | h | h | h
  · exact False.elim (not_doubleIso_hjOnePlus G h)
  · obtain ⟨e⟩ := h
    exact ⟨triangleIsoOfDoubleFigureG6a G e⟩
  · exact False.elim (not_doubleIso_figureG6b G h)
  · exact False.elim (not_doubleIso_figureG6c G h)
  · exact False.elim (not_doubleIso_figureG6d G h)

end SubcubicSpectralGap.Theorem2_15


==> anc/lean/SubcubicSpectralGap/Theorem2_8.lean <==
import SubcubicSpectralGap.Theorem2_8.Main


==> anc/lean/SubcubicSpectralGap/Theorem2_8/Case1.lean <==
import SubcubicSpectralGap.Theorem2_8.LadderGeometry

/-!
# Theorem 2.8, Case 1

This module collects formal lemmas for the case where one of the right endpoint
vertices of the maximal twisted ladder is a third neighbor of one of the left
endpoint vertices.
-/

namespace SubcubicSpectralGap

universe u

namespace Theorem2_8

/-- Case 1 reduces to the reusable Figure 5(c)/(d) obstruction once the three
rooted distance-two multiplicities have been computed. -/
theorem case1_contradiction_from_distanceTwo_c_or_d
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H) {a b x : V}
    (hab : a ≠ b) (hax : a ≠ x) (hbx : b ≠ x)
    (hmab : H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity a b = 2)
    (hda : H.degree a = 3) (_hdb : H.degree b = 3)
    (hcase :
      (H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity a x = 1 ∧
        H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity b x = 0) ∨
      (H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity a x = 2 ∧
        H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity b x = 1)) :
    False := by
  exact false_of_distanceTwo_figure5_c_or_d_labeled h hab hax hbx hmab hda hcase

namespace Case1

/-- Case 1 expressed using the named third neighbors `c,d` of the left endpoint
pair: one of the right endpoint vertices is exactly one of `c,d`. -/
def EndpointHit
    {V : Type u} [Fintype V] [DecidableEq V]
    (H : SimpleGraph V) [DecidableRel H.Adj] (L : MaximalTwistedLadder H) (c d : V) : Prop :=
  c = L.rightA ∨ c = L.rightB ∨ d = L.rightA ∨ d = L.rightB

/-- The literal first case in the prose proof: one of the right endpoint
vertices of the maximal ladder is a third neighbor of one of the left endpoint
vertices, i.e. adjacent to that endpoint and not one of the two common
distance-two centers already in the ladder. -/
def RawAssumptions
    {V : Type u} [Fintype V] [DecidableEq V]
    (H : SimpleGraph V) [DecidableRel H.Adj] (L : MaximalTwistedLadder H) : Prop :=
  (H.Adj L.leftA L.rightA ∧
      L.rightA ≠ L.copy (TwistedLadder.leftCenterA L.n L.positive) ∧
      L.rightA ≠ L.copy (TwistedLadder.leftCenterB L.n L.positive)) ∨
    (H.Adj L.leftA L.rightB ∧
      L.rightB ≠ L.copy (TwistedLadder.leftCenterA L.n L.positive) ∧
      L.rightB ≠ L.copy (TwistedLadder.leftCenterB L.n L.positive)) ∨
    (H.Adj L.leftB L.rightA ∧
      L.rightA ≠ L.copy (TwistedLadder.leftCenterA L.n L.positive) ∧
      L.rightA ≠ L.copy (TwistedLadder.leftCenterB L.n L.positive)) ∨
    (H.Adj L.leftB L.rightB ∧
      L.rightB ≠ L.copy (TwistedLadder.leftCenterA L.n L.positive) ∧
      L.rightB ≠ L.copy (TwistedLadder.leftCenterB L.n L.positive))

/-- The assumption for Case 1 in the theorem-level case split. -/
abbrev Assumptions
    {V : Type u} [Fintype V] [DecidableEq V]
    (H : SimpleGraph V) [DecidableRel H.Adj] (L : MaximalTwistedLadder H) : Prop :=
  RawAssumptions H L

/-- Once the third neighbors `c,d` of the left endpoint pair have been named,
the raw Case 1 condition says exactly that one of these named third neighbors is
one of the two right endpoint vertices. -/
theorem endpointHit_of_raw
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] {L : MaximalTwistedLadder H} {c d : V}
    (leftData : LeftEndpointData H L c d)
    (hraw : RawAssumptions H L) : EndpointHit H L c d := by
  classical
  let leftCenterA := L.copy (TwistedLadder.leftCenterA L.n L.positive)
  let leftCenterB := L.copy (TwistedLadder.leftCenterB L.n L.positive)
  have rightA_is_c
      (hadj : H.Adj L.leftA L.rightA)
      (hneA : L.rightA ≠ leftCenterA) (hneB : L.rightA ≠ leftCenterB) :
      c = L.rightA := by
    have hmem : L.rightA ∈ H.neighborFinset L.leftA := by
      simpa [SimpleGraph.mem_neighborFinset] using hadj
    have hmem' : L.rightA ∈ ({leftCenterA, leftCenterB, c} : Finset V) := by
      simpa [leftCenterA, leftCenterB, leftData.neighbors_leftA] using hmem
    simp only [Finset.mem_insert, Finset.mem_singleton] at hmem'
    rcases hmem' with hcenterA | hcenterB | hc
    · exact False.elim (hneA hcenterA)
    · exact False.elim (hneB hcenterB)
    · exact hc.symm
  have rightB_is_c
      (hadj : H.Adj L.leftA L.rightB)
      (hneA : L.rightB ≠ leftCenterA) (hneB : L.rightB ≠ leftCenterB) :
      c = L.rightB := by
    have hmem : L.rightB ∈ H.neighborFinset L.leftA := by
      simpa [SimpleGraph.mem_neighborFinset] using hadj
    have hmem' : L.rightB ∈ ({leftCenterA, leftCenterB, c} : Finset V) := by
      simpa [leftCenterA, leftCenterB, leftData.neighbors_leftA] using hmem
    simp only [Finset.mem_insert, Finset.mem_singleton] at hmem'
    rcases hmem' with hcenterA | hcenterB | hc
    · exact False.elim (hneA hcenterA)
    · exact False.elim (hneB hcenterB)
    · exact hc.symm
  have rightA_is_d
      (hadj : H.Adj L.leftB L.rightA)
      (hneA : L.rightA ≠ leftCenterA) (hneB : L.rightA ≠ leftCenterB) :
      d = L.rightA := by
    have hmem : L.rightA ∈ H.neighborFinset L.leftB := by
      simpa [SimpleGraph.mem_neighborFinset] using hadj
    have hmem' : L.rightA ∈ ({leftCenterA, leftCenterB, d} : Finset V) := by
      simpa [leftCenterA, leftCenterB, leftData.neighbors_leftB] using hmem
    simp only [Finset.mem_insert, Finset.mem_singleton] at hmem'
    rcases hmem' with hcenterA | hcenterB | hd
    · exact False.elim (hneA hcenterA)
    · exact False.elim (hneB hcenterB)
    · exact hd.symm
  have rightB_is_d
      (hadj : H.Adj L.leftB L.rightB)
      (hneA : L.rightB ≠ leftCenterA) (hneB : L.rightB ≠ leftCenterB) :
      d = L.rightB := by
    have hmem : L.rightB ∈ H.neighborFinset L.leftB := by
      simpa [SimpleGraph.mem_neighborFinset] using hadj
    have hmem' : L.rightB ∈ ({leftCenterA, leftCenterB, d} : Finset V) := by
      simpa [leftCenterA, leftCenterB, leftData.neighbors_leftB] using hmem
    simp only [Finset.mem_insert, Finset.mem_singleton] at hmem'
    rcases hmem' with hcenterA | hcenterB | hd
    · exact False.elim (hneA hcenterA)
    · exact False.elim (hneB hcenterB)
    · exact hd.symm
  rcases hraw with
    ⟨ha_y, hy_ne_leftCenterA, hy_ne_leftCenterB⟩ |
    ⟨ha_z, hz_ne_leftCenterA, hz_ne_leftCenterB⟩ |
    ⟨hb_y, hy_ne_leftCenterA, hy_ne_leftCenterB⟩ |
    ⟨hb_z, hz_ne_leftCenterA, hz_ne_leftCenterB⟩
  · exact Or.inl (rightA_is_c ha_y (by simpa [leftCenterA] using hy_ne_leftCenterA)
      (by simpa [leftCenterB] using hy_ne_leftCenterB))
  · exact Or.inr (Or.inl (rightB_is_c ha_z (by simpa [leftCenterA] using hz_ne_leftCenterA)
      (by simpa [leftCenterB] using hz_ne_leftCenterB)))
  · exact Or.inr (Or.inr (Or.inl (rightA_is_d hb_y
      (by simpa [leftCenterA] using hy_ne_leftCenterA)
      (by simpa [leftCenterB] using hy_ne_leftCenterB))))
  · exact Or.inr (Or.inr (Or.inr (rightB_is_d hb_z
      (by simpa [leftCenterA] using hz_ne_leftCenterA)
      (by simpa [leftCenterB] using hz_ne_leftCenterB))))

/-- The paper's "Clearly `n >= 2`" in Case 1.  For `n = 1`, the right endpoint
vertices coincide with the two left distance-two centers, contradicting the
raw third-neighbor condition. -/
theorem two_le_n_of_raw
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] {L : MaximalTwistedLadder H}
    (hraw : RawAssumptions H L) : 2 <= L.n := by
  by_contra hnot
  have hpos : 1 <= L.n := L.positive
  have hn : L.n = 1 := by omega
  rcases hraw with
    ⟨_ha_y, hy_ne_leftCenterA, _hy_ne_leftCenterB⟩ |
    ⟨_ha_z, _hz_ne_leftCenterA, hz_ne_leftCenterB⟩ |
    ⟨_hb_y, hy_ne_leftCenterA, _hy_ne_leftCenterB⟩ |
    ⟨_hb_z, _hz_ne_leftCenterA, hz_ne_leftCenterB⟩
  · exact hy_ne_leftCenterA (by
      simp [MaximalTwistedLadder.rightA, TwistedLadder.rightA,
        TwistedLadder.leftCenterA, hn])
  · exact hz_ne_leftCenterB (by
      simp [MaximalTwistedLadder.rightB, TwistedLadder.rightB,
        TwistedLadder.leftCenterB, hn])
  · exact hy_ne_leftCenterA (by
      simp [MaximalTwistedLadder.rightA, TwistedLadder.rightA,
        TwistedLadder.leftCenterA, hn])
  · exact hz_ne_leftCenterB (by
      simp [MaximalTwistedLadder.rightB, TwistedLadder.rightB,
        TwistedLadder.leftCenterB, hn])

/-- If both right endpoints close back to the left endpoint pair, the prose
identifies the resulting graph as a cubic Guo-Mohar graph.  We do not need to
define that family here: once the local closure argument proves that every
vertex of `H` has degree three, this contradicts the theorem's exact
minimum-degree-two hypothesis. -/
theorem contradiction_of_closing_to_cubic
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    (hcubic : forall v, H.degree v = 3) : False := by
  exact false_of_all_degrees_three h.minimumDegree_two hcubic

/-- The connectivity/saturation version of the preceding cubic contradiction:
if the displayed configuration is closed under adjacency and every displayed
vertex has degree three, then the whole connected graph is cubic, contradicting
the exact minimum-degree-two hypothesis. -/
theorem contradiction_of_saturated_cubic_display
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H) {s : Finset V}
    (hne : s.Nonempty)
    (hsat : forall u, u ∈ s -> H.neighborFinset u ⊆ s)
    (hdeg : forall u, u ∈ s -> H.degree u = 3) : False := by
  exact contradiction_of_closing_to_cubic h
    (forall_degree_eq_of_connected_of_saturated_display h.connected hne hsat hdeg)

/-- If the two named third neighbors close the left endpoint pair onto the two
right endpoints, every copied ladder vertex is saturated.  Connectivity then
makes the whole host cubic. -/
theorem contradiction_of_complementary_endpoint_closure
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    (L : MaximalTwistedLadder H) {c d w x : V}
    (leftData : LeftEndpointData H L c d)
    (rightData : RightEndpointData H L w x)
    (hclosure :
      (c = L.rightA ∧ d = L.rightB) ∨
        (c = L.rightB ∧ d = L.rightA)) : False := by
  classical
  let displayed : Finset V := Finset.univ.image L.copy
  have hn : 2 <= L.n := by
    have hpos := L.positive
    rcases hclosure with hc | hc
    · by_contra hnot
      have hn1 : L.n = 1 := by omega
      apply leftData.c_ne_leftCenterA
      simpa [hc.1, MaximalTwistedLadder.rightA, TwistedLadder.rightA,
        TwistedLadder.leftCenterA, hn1]
    · by_contra hnot
      have hn1 : L.n = 1 := by omega
      apply leftData.c_ne_leftCenterB
      simpa [hc.1, MaximalTwistedLadder.rightB, TwistedLadder.rightB,
        TwistedLadder.leftCenterB, hn1]
  have hla_ne_rca : L.leftA ≠ L.rightCenterA := by
    intro heq
    apply L.copy.injective at heq
    simp [MaximalTwistedLadder.leftA, MaximalTwistedLadder.rightCenterA,
      TwistedLadder.leftA, TwistedLadder.rightCenterA] at heq
    omega
  have hla_ne_rcb : L.leftA ≠ L.rightCenterB := by
    intro heq
    apply L.copy.injective at heq
    simp [MaximalTwistedLadder.leftA, MaximalTwistedLadder.rightCenterB,
      TwistedLadder.leftA, TwistedLadder.rightCenterB] at heq
  have hlb_ne_rca : L.leftB ≠ L.rightCenterA := by
    intro heq
    apply L.copy.injective at heq
    simp [MaximalTwistedLadder.leftB, MaximalTwistedLadder.rightCenterA,
      TwistedLadder.leftB, TwistedLadder.rightCenterA] at heq
  have hlb_ne_rcb : L.leftB ≠ L.rightCenterB := by
    intro heq
    apply L.copy.injective at heq
    simp [MaximalTwistedLadder.leftB, MaximalTwistedLadder.rightCenterB,
      TwistedLadder.leftB, TwistedLadder.rightCenterB] at heq
    omega
  have hmem_copy (t : TwistedLadderVertex L.n) : L.copy t ∈ displayed := by
    exact Finset.mem_image.2 ⟨t, Finset.mem_univ t, rfl⟩
  have hrightA_third_mem : w ∈ displayed := by
    rcases hclosure with hc | hc
    · have hw : w = L.leftA := by
        have hm : L.leftA ∈ H.neighborFinset L.rightA := by
          rw [SimpleGraph.mem_neighborFinset]
          simpa [hc.1] using leftData.adj_leftA_c.symm
        rw [rightData.neighbors_rightA] at hm
        simp only [Finset.mem_insert, Finset.mem_singleton] at hm
        rcases hm with hm | hm | hm
        · exact False.elim (hla_ne_rca hm)
        · exact False.elim (hla_ne_rcb hm)
        · exact hm.symm
      rw [hw]
      change L.copy (TwistedLadder.leftA L.n L.positive) ∈ displayed
      exact hmem_copy _
    · have hw : w = L.leftB := by
        have hm : L.leftB ∈ H.neighborFinset L.rightA := by
          rw [SimpleGraph.mem_neighborFinset]
          simpa [hc.2] using leftData.adj_leftB_d.symm
        rw [rightData.neighbors_rightA] at hm
        simp only [Finset.mem_insert, Finset.mem_singleton] at hm
        rcases hm with hm | hm | hm
        · exact False.elim (hlb_ne_rca hm)
        · exact False.elim (hlb_ne_rcb hm)
        · exact hm.symm
      rw [hw]
      change L.copy (TwistedLadder.leftB L.n L.positive) ∈ displayed
      exact hmem_copy _
  have hrightB_third_mem : x ∈ displayed := by
    rcases hclosure with hc | hc
    · have hx : x = L.leftB := by
        have hm : L.leftB ∈ H.neighborFinset L.rightB := by
          rw [SimpleGraph.mem_neighborFinset]
          simpa [hc.2] using leftData.adj_leftB_d.symm
        rw [rightData.neighbors_rightB] at hm
        simp only [Finset.mem_insert, Finset.mem_singleton] at hm
        rcases hm with hm | hm | hm
        · exact False.elim (hlb_ne_rca hm)
        · exact False.elim (hlb_ne_rcb hm)
        · exact hm.symm
      rw [hx]
      change L.copy (TwistedLadder.leftB L.n L.positive) ∈ displayed
      exact hmem_copy _
    · have hx : x = L.leftA := by
        have hm : L.leftA ∈ H.neighborFinset L.rightB := by
          rw [SimpleGraph.mem_neighborFinset]
          simpa [hc.1] using leftData.adj_leftA_c.symm
        rw [rightData.neighbors_rightB] at hm
        simp only [Finset.mem_insert, Finset.mem_singleton] at hm
        rcases hm with hm | hm | hm
        · exact False.elim (hla_ne_rca hm)
        · exact False.elim (hla_ne_rcb hm)
        · exact hm.symm
      rw [hx]
      change L.copy (TwistedLadder.leftA L.n L.positive) ∈ displayed
      exact hmem_copy _
  have hsat : forall u, u ∈ displayed -> H.neighborFinset u ⊆ displayed := by
    intro u hu
    obtain ⟨t, _ht, rfl⟩ := Finset.mem_image.1 hu
    by_cases hla : t = TwistedLadder.leftA L.n L.positive
    · subst t
      change H.neighborFinset L.leftA ⊆ displayed
      rw [leftData.neighbors_leftA]
      intro z hz
      simp only [Finset.mem_insert, Finset.mem_singleton] at hz
      rcases hz with rfl | rfl | rfl
      · exact hmem_copy _
      · exact hmem_copy _
      · rcases hclosure with hc | hc
        · rw [hc.1]
          change L.copy (TwistedLadder.rightA L.n L.positive) ∈ displayed
          exact hmem_copy _
        · rw [hc.1]
          change L.copy (TwistedLadder.rightB L.n L.positive) ∈ displayed
          exact hmem_copy _
    · by_cases hlb : t = TwistedLadder.leftB L.n L.positive
      · subst t
        change H.neighborFinset L.leftB ⊆ displayed
        rw [leftData.neighbors_leftB]
        intro z hz
        simp only [Finset.mem_insert, Finset.mem_singleton] at hz
        rcases hz with rfl | rfl | rfl
        · exact hmem_copy _
        · exact hmem_copy _
        · rcases hclosure with hc | hc
          · rw [hc.2]
            change L.copy (TwistedLadder.rightB L.n L.positive) ∈ displayed
            exact hmem_copy _
          · rw [hc.2]
            change L.copy (TwistedLadder.rightA L.n L.positive) ∈ displayed
            exact hmem_copy _
      · by_cases hra : t = TwistedLadder.rightA L.n L.positive
        · subst t
          change H.neighborFinset L.rightA ⊆ displayed
          rw [rightData.neighbors_rightA]
          intro z hz
          simp only [Finset.mem_insert, Finset.mem_singleton] at hz
          rcases hz with rfl | rfl | rfl
          · exact hmem_copy _
          · exact hmem_copy _
          · exact hrightA_third_mem
        · by_cases hrb : t = TwistedLadder.rightB L.n L.positive
          · subst t
            change H.neighborFinset L.rightB ⊆ displayed
            rw [rightData.neighbors_rightB]
            intro z hz
            simp only [Finset.mem_insert, Finset.mem_singleton] at hz
            rcases hz with rfl | rfl | rfl
            · exact hmem_copy _
            · exact hmem_copy _
            · exact hrightB_third_mem
          · exact LadderGeometry.neighborFinset_copy_internal_subset_image
              h.subcubic L t hla hlb hra hrb
  have hdeg : forall u, u ∈ displayed -> H.degree u = 3 := by
    intro u hu
    obtain ⟨t, _ht, rfl⟩ := Finset.mem_image.1 hu
    by_cases hla : t = TwistedLadder.leftA L.n L.positive
    · subst t
      change H.degree L.leftA = 3
      exact leftData.degree_leftA
    · by_cases hlb : t = TwistedLadder.leftB L.n L.positive
      · subst t
        change H.degree L.leftB = 3
        exact leftData.degree_leftB
      · by_cases hra : t = TwistedLadder.rightA L.n L.positive
        · subst t
          change H.degree L.rightA = 3
          exact rightData.degree_rightA
        · by_cases hrb : t = TwistedLadder.rightB L.n L.positive
          · subst t
            change H.degree L.rightB = 3
            exact rightData.degree_rightB
          · exact LadderGeometry.degree_copy_internal h.subcubic L t hla hlb hra hrb
  exact contradiction_of_saturated_cubic_display h
    ⟨L.leftA, hmem_copy (TwistedLadder.leftA L.n L.positive)⟩ hsat hdeg

/-- Case 1 data after the paper's short local analysis has computed the rooted
distance-two graph induced by the three vertices `{a,b,x}`.  The first conjunct
records the raw case split: one of the right endpoint vertices is adjacent to
one of the left endpoint vertices.  The final disjunction records the two
possibilities shown in the paper: with the endpoint convention used here, the
longer-ladder case gives the Figure 5(d) pattern, while `n = 2` gives the
Figure 5(c) pattern. -/
def ComputedAssumptions
    {V : Type u} [Fintype V] [DecidableEq V]
    (H : SimpleGraph V) [DecidableRel H.Adj] (L : MaximalTwistedLadder H) : Prop :=
  exists p q x : V,
    ((p = L.leftA ∧ q = L.leftB) ∨ (p = L.leftB ∧ q = L.leftA)) ∧
    RawAssumptions H L ∧
    p ≠ q ∧
    p ≠ x ∧
    q ≠ x ∧
    H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity p q = 2 ∧
    H.degree p = 3 ∧
    H.degree q = 3 ∧
    ((2 < L.n ∧
        H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity p x = 1 ∧
        H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity q x = 0) ∨
      (L.n = 2 ∧
        H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity p x = 2 ∧
        H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity q x = 1))

/-- If the raw Case 1 condition fails, then Case 1 does not hold. -/
theorem not_assumptions_of_not_raw
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] {L : MaximalTwistedLadder H}
    (hnot_raw : ¬ RawAssumptions H L) : ¬ Assumptions H L := by
  exact hnot_raw

/-- If the raw Case 1 condition fails, then the computed Case 1 payload cannot
hold either. -/
theorem not_computedAssumptions_of_not_raw
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] {L : MaximalTwistedLadder H}
    (hnot_raw : ¬ RawAssumptions H L) : ¬ ComputedAssumptions H L := by
  intro hcase
  rcases hcase with ⟨_p, _q, _x, _horient, hraw, _⟩
  exact hnot_raw hraw

/-- The computed Case 1 payload gives a forbidden induced rooted distance-two
subgraph, hence contradiction. -/
theorem contradiction_of_computed
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    (L : MaximalTwistedLadder H)
    (hcase : ComputedAssumptions H L) : False := by
  rcases hcase with
    ⟨p, q, x, _orientation, _endpoint_hits, hpq, hpx, hqx,
      mult_pq, degree_p, degree_q, obstruction_case⟩
  have obstruction_case' :
      (H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity p x = 1 ∧
        H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity q x = 0) ∨
      (H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity p x = 2 ∧
        H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity q x = 1) := by
    rcases obstruction_case with
      ⟨_two_lt_n, mult_leftA_x, mult_leftB_x⟩ |
      ⟨_n_eq_two, mult_leftA_x, mult_leftB_x⟩
    · exact Or.inl ⟨mult_leftA_x, mult_leftB_x⟩
    · exact Or.inr ⟨mult_leftA_x, mult_leftB_x⟩
  exact case1_contradiction_from_distanceTwo_c_or_d h
    hpq hpx hqx mult_pq degree_p degree_q obstruction_case'

/-- A named third neighbor at the left cannot also meet the upper right
center unless it is one of the two right endpoints. -/
theorem not_adj_third_rightCenterA
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    (L : MaximalTwistedLadder H) (hn : 2 <= L.n)
    (p t : V) (lp : TwistedLadderVertex L.n)
    (hp : p = L.copy lp) (hpt : H.Adj p t)
    (ht_ne_ra : t ≠ L.rightA) (ht_ne_rb : t ≠ L.rightB)
    (ht_ne_prev : t ≠ L.copy (LadderGeometry.rightPrevA L hn)) :
    ¬ H.Adj t L.rightCenterA := by
  intro htcenter
  have hm : t ∈ H.neighborFinset L.rightCenterA := by
    rw [SimpleGraph.mem_neighborFinset]
    exact htcenter.symm
  rw [LadderGeometry.neighbors_rightCenterA h.subcubic L hn] at hm
  simp only [Finset.mem_insert, Finset.mem_singleton] at hm
  rcases hm with hm | hm | hm
  · exact ht_ne_prev hm
  · exact ht_ne_ra hm
  · exact ht_ne_rb hm

theorem not_adj_third_rightCenterB
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    (L : MaximalTwistedLadder H) (hn : 2 <= L.n)
    (p t : V) (lp : TwistedLadderVertex L.n)
    (hp : p = L.copy lp) (hpt : H.Adj p t)
    (ht_ne_ra : t ≠ L.rightA) (ht_ne_rb : t ≠ L.rightB)
    (ht_ne_prev : t ≠ L.copy (LadderGeometry.rightPrevB L hn)) :
    ¬ H.Adj t L.rightCenterB := by
  intro htcenter
  have hm : t ∈ H.neighborFinset L.rightCenterB := by
    rw [SimpleGraph.mem_neighborFinset]
    exact htcenter.symm
  rw [LadderGeometry.neighbors_rightCenterB h.subcubic L hn] at hm
  simp only [Finset.mem_insert, Finset.mem_singleton] at hm
  rcases hm with hm | hm | hm
  · exact ht_ne_prev hm
  · exact ht_ne_ra hm
  · exact ht_ne_rb hm

/-- A neighbor named outside the copied ladder cannot equal an internal copied
vertex which is not adjacent to its copied endpoint. -/
theorem third_ne_copy_internal_of_not_adj
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    (L : MaximalTwistedLadder H) (p t : V)
    (lp u : TwistedLadderVertex L.n)
    (hp : p = L.copy lp) (hpt : H.Adj p t)
    (hu_la : u ≠ TwistedLadder.leftA L.n L.positive)
    (hu_lb : u ≠ TwistedLadder.leftB L.n L.positive)
    (hu_ra : u ≠ TwistedLadder.rightA L.n L.positive)
    (hu_rb : u ≠ TwistedLadder.rightB L.n L.positive)
    (hnot : ¬ (TwistedLadder L.n).Adj lp u) :
    t ≠ L.copy u := by
  intro htu
  apply hnot
  have hhost : H.Adj (L.copy u) (L.copy lp) := by
    simpa [hp, htu] using hpt.symm
  exact ((LadderGeometry.adj_copy_internal_iff h.subcubic L u lp
    hu_la hu_lb hu_ra hu_rb).mp hhost).symm

/-- The local Figure 5(c)/(d) computation, shared by all four orientations of
Case 1. -/
theorem contradiction_from_oriented_witness
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    {p q x y t s e : V}
    (hpq : p ≠ q) (hpe : p ≠ e) (hqe : q ≠ e)
    (htx : t ≠ x) (hty : t ≠ y) (hxy : x ≠ y)
    (hxs : x ≠ s) (hys : y ≠ s)
    (hdegp : H.degree p = 3) (hdegq : H.degree q = 3)
    (hpx : H.Adj p x) (hpy : H.Adj p y) (hpt : H.Adj p t)
    (hqx : H.Adj q x) (hqy : H.Adj q y) (hqs : H.Adj q s)
    (hnqt : ¬ H.Adj q t) (hte : H.Adj t e) (hnse : ¬ H.Adj s e) :
    False := by
  have hm_pq := distanceTwo_multiplicity_eq_two_of_degree_three_neighbors
    hpq hxy (fun hxt => htx hxt.symm) (fun hyt => hty hyt.symm)
    hdegp hpx hpy hpt hqx.symm hqy.symm (by
      intro htq
      exact hnqt htq.symm)
  by_cases hxe : H.Adj x e
  · by_cases hye : H.Adj y e
    · have hdeg_e := degree_eq_three_of_three_distinct_neighbors h.subcubic
        hte.symm hxe.symm hye.symm htx hty hxy
      have hm_pe := distanceTwo_multiplicity_eq_three_of_degree_three_common_neighbors
        hpe htx hty hxy hdegp hpt hpx hpy hte hxe hye
      exact distanceTwo_edgeMultiplicity_ne_three_of_degree_three_pair
        h hpe hdegp hdeg_e hm_pe
    · have hm_pe := distanceTwo_multiplicity_eq_two_of_degree_three_neighbors
        hpe htx hty hxy hdegp hpt hpx hpy hte hxe hye
      have hm_qe := distanceTwo_multiplicity_eq_one_of_degree_three_neighbors
        hqe hxy hxs hys hdegq hqx hqy hqs hxe hye hnse
      exact case1_contradiction_from_distanceTwo_c_or_d h
        hpq hpe hqe hm_pq hdegp hdegq (Or.inr ⟨hm_pe, hm_qe⟩)
  · by_cases hye : H.Adj y e
    · have hm_pe := distanceTwo_multiplicity_eq_two_of_degree_three_neighbors
        hpe hty htx (fun hxy' => hxy hxy'.symm) hdegp hpt hpy hpx hte hye hxe
      have hm_qe := distanceTwo_multiplicity_eq_one_of_degree_three_neighbors
        hqe (fun hyx => hxy hyx.symm) hys hxs hdegq hqy hqx hqs hye hxe hnse
      exact case1_contradiction_from_distanceTwo_c_or_d h
        hpq hpe hqe hm_pq hdegp hdegq (Or.inr ⟨hm_pe, hm_qe⟩)
    · have hm_pe := distanceTwo_multiplicity_eq_one_of_degree_three_neighbors
        hpe htx hty hxy hdegp hpt hpx hpy hte hxe hye
      have hm_qe := distanceTwo_multiplicity_eq_zero_of_degree_three_neighbors
        hqe hxy hxs hys hdegq hqx hqy hqs hxe hye hnse
      exact case1_contradiction_from_distanceTwo_c_or_d h
        hpq hpe hqe hm_pq hdegp hdegq (Or.inl ⟨hm_pe, hm_qe⟩)

/-- Case 1 of the paper's proof gives a forbidden induced rooted
distance-two subgraph, hence contradiction.  The remaining work here is the
short local computation from the raw endpoint-hit condition to the
Figure 5(c)/(d) payload in `ComputedAssumptions`. -/
theorem contradiction
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    (L : MaximalTwistedLadder H) {c d w x : V}
    (leftData : LeftEndpointData H L c d)
    (rightData : RightEndpointData H L w x)
    (hcase : Assumptions H L) : False := by
  have hn := two_le_n_of_raw hcase
  have hhit := endpointHit_of_raw leftData hcase
  let ca := L.copy (TwistedLadder.leftCenterA L.n L.positive)
  let cb := L.copy (TwistedLadder.leftCenterB L.n L.positive)
  have hab : L.leftA ≠ L.leftB := by
    intro heq
    exact TwistedLadder.leftA_ne_leftB L.n L.positive (L.copy.injective heq)
  have hca_cb : ca ≠ cb := by
    intro heq
    exact TwistedLadder.leftCenterA_ne_leftCenterB L.n L.positive
      (L.copy.injective heq)
  have ha_ca : H.Adj L.leftA ca :=
    L.copy.toHom.map_adj (TwistedLadder.adj_leftA_leftCenterA L.n L.positive)
  have ha_cb : H.Adj L.leftA cb :=
    L.copy.toHom.map_adj (TwistedLadder.adj_leftA_leftCenterB L.n L.positive)
  have hb_ca : H.Adj L.leftB ca :=
    (L.copy.toHom.map_adj
      (TwistedLadder.adj_leftCenterA_leftB L.n L.positive)).symm
  have hb_cb : H.Adj L.leftB cb :=
    (L.copy.toHom.map_adj
      (TwistedLadder.adj_leftCenterB_leftB L.n L.positive)).symm
  have ha_ne_rca : L.leftA ≠ L.rightCenterA := by
    intro heq
    apply L.copy.injective at heq
    simp [MaximalTwistedLadder.leftA, MaximalTwistedLadder.rightCenterA,
      TwistedLadder.leftA, TwistedLadder.rightCenterA] at heq
    omega
  have ha_ne_rcb : L.leftA ≠ L.rightCenterB := by
    intro heq
    apply L.copy.injective at heq
    simp [MaximalTwistedLadder.leftA, MaximalTwistedLadder.rightCenterB,
      TwistedLadder.leftA, TwistedLadder.rightCenterB] at heq
  have hb_ne_rca : L.leftB ≠ L.rightCenterA := by
    intro heq
    apply L.copy.injective at heq
    simp [MaximalTwistedLadder.leftB, MaximalTwistedLadder.rightCenterA,
      TwistedLadder.leftB, TwistedLadder.rightCenterA] at heq
  have hb_ne_rcb : L.leftB ≠ L.rightCenterB := by
    intro heq
    apply L.copy.injective at heq
    simp [MaximalTwistedLadder.leftB, MaximalTwistedLadder.rightCenterB,
      TwistedLadder.leftB, TwistedLadder.rightCenterB] at heq
    omega
  rcases hhit with hc_ra | hc_rb | hd_ra | hd_rb
  · by_cases hd_rb' : d = L.rightB
    · exact contradiction_of_complementary_endpoint_closure h L leftData rightData
        (Or.inl ⟨hc_ra, hd_rb'⟩)
    · apply contradiction_from_oriented_witness h
        (p := L.leftA) (q := L.leftB) (x := ca) (y := cb)
        (t := c) (s := d) (e := L.rightCenterB)
      · exact hab
      · exact ha_ne_rcb
      · exact hb_ne_rcb
      · simpa [ca] using leftData.c_ne_leftCenterA
      · simpa [cb] using leftData.c_ne_leftCenterB
      · exact hca_cb
      · simpa [ca] using leftData.d_ne_leftCenterA.symm
      · simpa [cb] using leftData.d_ne_leftCenterB.symm
      · exact leftData.degree_leftA
      · exact leftData.degree_leftB
      · exact ha_ca
      · exact ha_cb
      · exact leftData.adj_leftA_c
      · exact hb_ca
      · exact hb_cb
      · exact leftData.adj_leftB_d
      · exact leftData.not_adj_leftB_c
      · rw [hc_ra]
        change H.Adj (L.copy (TwistedLadder.rightA L.n L.positive))
          (L.copy (TwistedLadder.rightCenterB L.n L.positive))
        exact L.copy.toHom.map_adj
          (TwistedLadder.adj_rightA_rightCenterB L.n L.positive)
      · apply not_adj_third_rightCenterB h L hn L.leftB d
          (TwistedLadder.leftB L.n L.positive)
          (by rfl) leftData.adj_leftB_d
          (fun heq => leftData.c_ne_d (hc_ra.trans heq.symm)) hd_rb'
        by_cases hn2 : L.n = 2
        · intro heq
          apply leftData.d_ne_leftCenterB
          simpa [LadderGeometry.rightPrevB, TwistedLadder.leftCenterB, hn2] using heq
        · apply third_ne_copy_internal_of_not_adj h L L.leftB d
            (TwistedLadder.leftB L.n L.positive)
            (LadderGeometry.rightPrevB L hn) (by rfl) leftData.adj_leftB_d
          · simp [LadderGeometry.rightPrevB, TwistedLadder.leftA]
          · simp [LadderGeometry.rightPrevB, TwistedLadder.leftB]; omega
          · simp [LadderGeometry.rightPrevB, TwistedLadder.rightA]
          · simp [LadderGeometry.rightPrevB, TwistedLadder.rightB]; omega
          · simp [LadderGeometry.rightPrevB, TwistedLadder.leftB,
              TwistedLadder, TwistedLadder.adj, TwistedLadder.consecutive,
              TwistedLadder.crossedDiagonal]
            omega
  · by_cases hd_ra' : d = L.rightA
    · exact contradiction_of_complementary_endpoint_closure h L leftData rightData
        (Or.inr ⟨hc_rb, hd_ra'⟩)
    · apply contradiction_from_oriented_witness h
        (p := L.leftA) (q := L.leftB) (x := ca) (y := cb)
        (t := c) (s := d) (e := L.rightCenterA)
      · exact hab
      · exact ha_ne_rca
      · exact hb_ne_rca
      · simpa [ca] using leftData.c_ne_leftCenterA
      · simpa [cb] using leftData.c_ne_leftCenterB
      · exact hca_cb
      · simpa [ca] using leftData.d_ne_leftCenterA.symm
      · simpa [cb] using leftData.d_ne_leftCenterB.symm
      · exact leftData.degree_leftA
      · exact leftData.degree_leftB
      · exact ha_ca
      · exact ha_cb
      · exact leftData.adj_leftA_c
      · exact hb_ca
      · exact hb_cb
      · exact leftData.adj_leftB_d
      · exact leftData.not_adj_leftB_c
      · rw [hc_rb]
        change H.Adj (L.copy (TwistedLadder.rightB L.n L.positive))
          (L.copy (TwistedLadder.rightCenterA L.n L.positive))
        exact (L.copy.toHom.map_adj
          (TwistedLadder.adj_rightCenterA_rightB L.n L.positive)).symm
      · apply not_adj_third_rightCenterA h L hn L.leftB d
          (TwistedLadder.leftB L.n L.positive)
          (by rfl) leftData.adj_leftB_d hd_ra'
          (fun heq => leftData.c_ne_d (hc_rb.trans heq.symm))
        by_cases hn2 : L.n = 2
        · intro heq
          apply leftData.d_ne_leftCenterA
          simpa [LadderGeometry.rightPrevA, TwistedLadder.leftCenterA, hn2] using heq
        · apply third_ne_copy_internal_of_not_adj h L L.leftB d
            (TwistedLadder.leftB L.n L.positive)
            (LadderGeometry.rightPrevA L hn) (by rfl) leftData.adj_leftB_d
          · simp [LadderGeometry.rightPrevA, TwistedLadder.leftA]; omega
          · simp [LadderGeometry.rightPrevA, TwistedLadder.leftB]
          · simp [LadderGeometry.rightPrevA, TwistedLadder.rightA]; omega
          · simp [LadderGeometry.rightPrevA, TwistedLadder.rightB]
          · simp [LadderGeometry.rightPrevA, TwistedLadder.leftB,
              TwistedLadder, TwistedLadder.adj, TwistedLadder.consecutive,
              TwistedLadder.crossedDiagonal]
            omega
  · by_cases hc_rb' : c = L.rightB
    · exact contradiction_of_complementary_endpoint_closure h L leftData rightData
        (Or.inr ⟨hc_rb', hd_ra⟩)
    · apply contradiction_from_oriented_witness h
        (p := L.leftB) (q := L.leftA) (x := ca) (y := cb)
        (t := d) (s := c) (e := L.rightCenterB)
      · exact hab.symm
      · exact hb_ne_rcb
      · exact ha_ne_rcb
      · simpa [ca] using leftData.d_ne_leftCenterA
      · simpa [cb] using leftData.d_ne_leftCenterB
      · exact hca_cb
      · simpa [ca] using leftData.c_ne_leftCenterA.symm
      · simpa [cb] using leftData.c_ne_leftCenterB.symm
      · exact leftData.degree_leftB
      · exact leftData.degree_leftA
      · exact hb_ca
      · exact hb_cb
      · exact leftData.adj_leftB_d
      · exact ha_ca
      · exact ha_cb
      · exact leftData.adj_leftA_c
      · exact leftData.not_adj_leftA_d
      · rw [hd_ra]
        change H.Adj (L.copy (TwistedLadder.rightA L.n L.positive))
          (L.copy (TwistedLadder.rightCenterB L.n L.positive))
        exact L.copy.toHom.map_adj
          (TwistedLadder.adj_rightA_rightCenterB L.n L.positive)
      · apply not_adj_third_rightCenterB h L hn L.leftA c
          (TwistedLadder.leftA L.n L.positive)
          (by rfl) leftData.adj_leftA_c
          (fun heq => leftData.c_ne_d (heq.trans hd_ra.symm)) hc_rb'
        by_cases hn2 : L.n = 2
        · intro heq
          apply leftData.c_ne_leftCenterB
          simpa [LadderGeometry.rightPrevB, TwistedLadder.leftCenterB, hn2] using heq
        · apply third_ne_copy_internal_of_not_adj h L L.leftA c
            (TwistedLadder.leftA L.n L.positive)
            (LadderGeometry.rightPrevB L hn) (by rfl) leftData.adj_leftA_c
          · simp [LadderGeometry.rightPrevB, TwistedLadder.leftA]
          · simp [LadderGeometry.rightPrevB, TwistedLadder.leftB]; omega
          · simp [LadderGeometry.rightPrevB, TwistedLadder.rightA]
          · simp [LadderGeometry.rightPrevB, TwistedLadder.rightB]; omega
          · simp [LadderGeometry.rightPrevB, TwistedLadder.leftA,
              TwistedLadder, TwistedLadder.adj, TwistedLadder.consecutive,
              TwistedLadder.crossedDiagonal]
            omega
  · by_cases hc_ra' : c = L.rightA
    · exact contradiction_of_complementary_endpoint_closure h L leftData rightData
        (Or.inl ⟨hc_ra', hd_rb⟩)
    · apply contradiction_from_oriented_witness h
        (p := L.leftB) (q := L.leftA) (x := ca) (y := cb)
        (t := d) (s := c) (e := L.rightCenterA)
      · exact hab.symm
      · exact hb_ne_rca
      · exact ha_ne_rca
      · simpa [ca] using leftData.d_ne_leftCenterA
      · simpa [cb] using leftData.d_ne_leftCenterB
      · exact hca_cb
      · simpa [ca] using leftData.c_ne_leftCenterA.symm
      · simpa [cb] using leftData.c_ne_leftCenterB.symm
      · exact leftData.degree_leftB
      · exact leftData.degree_leftA
      · exact hb_ca
      · exact hb_cb
      · exact leftData.adj_leftB_d
      · exact ha_ca
      · exact ha_cb
      · exact leftData.adj_leftA_c
      · exact leftData.not_adj_leftA_d
      · rw [hd_rb]
        change H.Adj (L.copy (TwistedLadder.rightB L.n L.positive))
          (L.copy (TwistedLadder.rightCenterA L.n L.positive))
        exact (L.copy.toHom.map_adj
          (TwistedLadder.adj_rightCenterA_rightB L.n L.positive)).symm
      · apply not_adj_third_rightCenterA h L hn L.leftA c
          (TwistedLadder.leftA L.n L.positive)
          (by rfl) leftData.adj_leftA_c hc_ra'
          (fun heq => leftData.c_ne_d (heq.trans hd_rb.symm))
        by_cases hn2 : L.n = 2
        · intro heq
          apply leftData.c_ne_leftCenterA
          simpa [LadderGeometry.rightPrevA, TwistedLadder.leftCenterA, hn2] using heq
        · apply third_ne_copy_internal_of_not_adj h L L.leftA c
            (TwistedLadder.leftA L.n L.positive)
            (LadderGeometry.rightPrevA L hn) (by rfl) leftData.adj_leftA_c
          · simp [LadderGeometry.rightPrevA, TwistedLadder.leftA]; omega
          · simp [LadderGeometry.rightPrevA, TwistedLadder.leftB]
          · simp [LadderGeometry.rightPrevA, TwistedLadder.rightA]; omega
          · simp [LadderGeometry.rightPrevA, TwistedLadder.rightB]
          · simp [LadderGeometry.rightPrevA, TwistedLadder.leftA,
              TwistedLadder, TwistedLadder.adj, TwistedLadder.consecutive,
              TwistedLadder.crossedDiagonal]
            omega

end Case1

end Theorem2_8

end SubcubicSpectralGap


==> anc/lean/SubcubicSpectralGap/Theorem2_8/Case2_1.lean <==
import SubcubicSpectralGap.Theorem2_8.Case1

/-!
# Theorem 2.8, Case 2.1

This module collects formal lemmas for the case where the left third neighbors
have different neighbor sets outside the original endpoint pair.
-/

namespace SubcubicSpectralGap

universe u

namespace Theorem2_8

/-- Case 2.1 has the same final obstruction shape as Case 1: after choosing the
distinguishing neighbor, the rooted distance-two graph on three labeled
vertices is Figure 5(c) or Figure 5(d). -/
theorem case2_1_contradiction_from_distanceTwo_c_or_d
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H) {a b e : V}
    (hab : a ≠ b) (hae : a ≠ e) (hbe : b ≠ e)
    (hmab : H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity a b = 2)
    (hda : H.degree a = 3) (_hdb : H.degree b = 3)
    (hcase :
      (H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity a e = 1 ∧
        H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity b e = 0) ∨
      (H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity a e = 2 ∧
        H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity b e = 1)) :
    False := by
  exact false_of_distanceTwo_figure5_c_or_d_labeled h hab hae hbe hmab hda hcase

namespace Case2_1

/-- The raw neighbor-set condition in Case 2.1: the two named third neighbors
`c,d` have different neighbor sets outside the original endpoint pair. -/
def RawAssumptions
    {V : Type u} [Fintype V] [DecidableEq V]
    (H : SimpleGraph V) [DecidableRel H.Adj] (L : MaximalTwistedLadder H) (c d : V) :
    Prop :=
  exists e,
    (H.Adj c e ∧ e ≠ L.leftA ∧ e ≠ L.leftB ∧ ¬ H.Adj d e) ∨
    (H.Adj d e ∧ e ≠ L.leftA ∧ e ≠ L.leftB ∧ ¬ H.Adj c e)

/-- The assumption for Case 2.1 in the theorem-level case split. -/
abbrev Assumptions
    {V : Type u} [Fintype V] [DecidableEq V]
    (H : SimpleGraph V) [DecidableRel H.Adj] (L : MaximalTwistedLadder H) (c d : V) :
    Prop :=
  RawAssumptions H L c d

/-- The negation of the raw Case 2.1 condition: outside `{a,b}`, the named
third neighbors `c,d` have the same neighbors. -/
def SameOutside
    {V : Type u} [Fintype V] [DecidableEq V]
    (H : SimpleGraph V) [DecidableRel H.Adj] (L : MaximalTwistedLadder H) (c d : V) :
    Prop :=
  forall e, e ≠ L.leftA -> e ≠ L.leftB -> (H.Adj c e ↔ H.Adj d e)

/-- If raw Case 2.1 fails, then the outside neighbor sets of `c,d` agree. -/
theorem sameOutside_of_not_raw
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] {L : MaximalTwistedLadder H} {c d : V}
    (hnot_raw : ¬ RawAssumptions H L c d) : SameOutside H L c d := by
  intro e he_ne_a he_ne_b
  constructor
  · intro hce
    by_contra hde
    exact hnot_raw ⟨e, Or.inl ⟨hce, he_ne_a, he_ne_b, hde⟩⟩
  · intro hde
    by_contra hce
    exact hnot_raw ⟨e, Or.inr ⟨hde, he_ne_a, he_ne_b, hce⟩⟩

/-- Case 2.1 data after the paper's local analysis has computed the rooted
distance-two graph induced by `{a,b,e}`.  The final disjunction records the two
possibilities in the prose: either the distinguishing neighbor gives the
Figure 5(d) pattern, or it gives the Figure 5(c) pattern. -/
def ComputedAssumptions
    {V : Type u} [Fintype V] [DecidableEq V]
    (H : SimpleGraph V) [DecidableRel H.Adj] (L : MaximalTwistedLadder H) (c d : V) :
    Prop :=
  exists p q e : V,
    ((p = L.leftA ∧ q = L.leftB) ∨ (p = L.leftB ∧ q = L.leftA)) ∧
    RawAssumptions H L c d ∧
    p ≠ q ∧
    p ≠ e ∧
    q ≠ e ∧
    H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity p q = 2 ∧
    H.degree p = 3 ∧
    H.degree q = 3 ∧
    ((H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity p e = 1 ∧
        H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity q e = 0) ∨
      (H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity p e = 2 ∧
        H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity q e = 1))

/-- If the raw Case 2.1 condition fails, then Case 2.1 does not hold. -/
theorem not_assumptions_of_not_raw
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] {L : MaximalTwistedLadder H} {c d : V}
    (hnot_raw : ¬ RawAssumptions H L c d) : ¬ Assumptions H L c d := by
  exact hnot_raw

/-- If the raw Case 2.1 condition fails, then the computed Case 2.1 payload
cannot hold either. -/
theorem not_computedAssumptions_of_not_raw
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] {L : MaximalTwistedLadder H} {c d : V}
    (hnot_raw : ¬ RawAssumptions H L c d) : ¬ ComputedAssumptions H L c d := by
  intro hcase
  rcases hcase with ⟨_p, _q, _e, _horient, hraw, _⟩
  exact hnot_raw hraw

/-- Oriented local form of Case 2.1.  The endpoint `p` has third neighbor `t`,
the other endpoint `q` has third neighbor `s`, and the witness `e` is adjacent
to `t` but not to `s`.  Splitting on whether `e` is adjacent to the two common
centers `x,y` gives Figure 5(d), Figure 5(c), or, if it hits both centers, the
triple-edge Figure 5(b) obstruction. -/
theorem contradiction_from_oriented_witness
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    {p q x y t s e : V}
    (hpq : p ≠ q) (hpe : p ≠ e) (hqe : q ≠ e)
    (htx : t ≠ x) (hty : t ≠ y) (hxy : x ≠ y)
    (hxs : x ≠ s) (hys : y ≠ s)
    (hdegp : H.degree p = 3) (hdegq : H.degree q = 3)
    (hpx : H.Adj p x) (hpy : H.Adj p y) (hpt : H.Adj p t)
    (hqx : H.Adj q x) (hqy : H.Adj q y) (hqs : H.Adj q s)
    (hnqt : ¬ H.Adj q t) (hte : H.Adj t e) (hnse : ¬ H.Adj s e) :
    False := by
  have hm_pq :
      H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity p q = 2 :=
    distanceTwo_multiplicity_eq_two_of_degree_three_neighbors
      hpq hxy (fun hxt => htx hxt.symm) (fun hyt => hty hyt.symm)
      hdegp hpx hpy hpt hqx.symm hqy.symm (by
        intro htq
        exact hnqt htq.symm)
  by_cases hxe : H.Adj x e
  · by_cases hye : H.Adj y e
    · have hdeg_e : H.degree e = 3 :=
        degree_eq_three_of_three_distinct_neighbors h.subcubic
          hte.symm hxe.symm hye.symm htx hty hxy
      have hm_pe :
          H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity p e = 3 :=
        distanceTwo_multiplicity_eq_three_of_degree_three_common_neighbors
          hpe htx hty hxy hdegp hpt hpx hpy hte hxe hye
      exact distanceTwo_edgeMultiplicity_ne_three_of_degree_three_pair
        h hpe hdegp hdeg_e hm_pe
    · have hm_pe :
          H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity p e = 2 :=
        distanceTwo_multiplicity_eq_two_of_degree_three_neighbors
          hpe htx hty hxy hdegp hpt hpx hpy hte hxe hye
      have hm_qe :
          H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity q e = 1 :=
        distanceTwo_multiplicity_eq_one_of_degree_three_neighbors
          hqe hxy hxs hys hdegq hqx hqy hqs hxe hye hnse
      exact case2_1_contradiction_from_distanceTwo_c_or_d h
        hpq hpe hqe hm_pq hdegp hdegq (Or.inr ⟨hm_pe, hm_qe⟩)
  · by_cases hye : H.Adj y e
    · have hm_pe :
          H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity p e = 2 :=
        distanceTwo_multiplicity_eq_two_of_degree_three_neighbors
          hpe hty htx (fun hxy' => hxy hxy'.symm) hdegp hpt hpy hpx hte hye hxe
      have hm_qe :
          H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity q e = 1 :=
        distanceTwo_multiplicity_eq_one_of_degree_three_neighbors
          hqe (fun hyx => hxy hyx.symm) hys hxs hdegq hqy hqx hqs hye hxe hnse
      exact case2_1_contradiction_from_distanceTwo_c_or_d h
        hpq hpe hqe hm_pq hdegp hdegq (Or.inr ⟨hm_pe, hm_qe⟩)
    · have hm_pe :
          H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity p e = 1 :=
        distanceTwo_multiplicity_eq_one_of_degree_three_neighbors
          hpe htx hty hxy hdegp hpt hpx hpy hte hxe hye
      have hm_qe :
          H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity q e = 0 :=
        distanceTwo_multiplicity_eq_zero_of_degree_three_neighbors
          hqe hxy hxs hys hdegq hqx hqy hqs hxe hye hnse
      exact case2_1_contradiction_from_distanceTwo_c_or_d h
        hpq hpe hqe hm_pq hdegp hdegq (Or.inl ⟨hm_pe, hm_qe⟩)

/-- The computed Case 2.1 payload gives a forbidden induced rooted
distance-two subgraph, hence contradiction. -/
theorem contradiction_of_computed
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    (L : MaximalTwistedLadder H) {c d : V}
    (_leftData : LeftEndpointData H L c d)
    (_hnot_case1 : ¬ Case1.Assumptions H L)
    (hcase : ComputedAssumptions H L c d) : False := by
  rcases hcase with
    ⟨p, q, e, _orientation, _raw, hpq, hpe, hqe,
      mult_pq, degree_p, degree_q, obstruction_case⟩
  exact case2_1_contradiction_from_distanceTwo_c_or_d h
    hpq hpe hqe mult_pq degree_p degree_q obstruction_case

/-- Case 2.1 of the paper's proof gives a forbidden induced rooted
distance-two subgraph, hence contradiction.  The remaining work here is the
short local computation from the raw neighbor-set inequality to the
Figure 5(c)/(d) payload in `ComputedAssumptions`. -/
theorem contradiction
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    (L : MaximalTwistedLadder H) {c d : V}
    (leftData : LeftEndpointData H L c d)
    (_hnot_case1 : ¬ Case1.Assumptions H L)
    (hcase : Assumptions H L c d) : False := by
  classical
  let x0 := L.copy (TwistedLadder.leftCenterA L.n L.positive)
  let y0 := L.copy (TwistedLadder.leftCenterB L.n L.positive)
  have h_leftA_ne_leftB : L.leftA ≠ L.leftB := by
    intro hEq
    exact TwistedLadder.leftA_ne_leftB L.n L.positive (L.copy.injective hEq)
  have h_leftB_ne_leftA : L.leftB ≠ L.leftA := fun hEq => h_leftA_ne_leftB hEq.symm
  have hx0_ne_y0 : x0 ≠ y0 := by
    intro hEq
    exact TwistedLadder.leftCenterA_ne_leftCenterB L.n L.positive (L.copy.injective hEq)
  have h_leftA_x0 : H.Adj L.leftA x0 :=
    L.copy.toHom.map_adj (TwistedLadder.adj_leftA_leftCenterA L.n L.positive)
  have h_leftA_y0 : H.Adj L.leftA y0 :=
    L.copy.toHom.map_adj (TwistedLadder.adj_leftA_leftCenterB L.n L.positive)
  have hx0_leftB : H.Adj x0 L.leftB :=
    L.copy.toHom.map_adj (TwistedLadder.adj_leftCenterA_leftB L.n L.positive)
  have hy0_leftB : H.Adj y0 L.leftB :=
    L.copy.toHom.map_adj (TwistedLadder.adj_leftCenterB_leftB L.n L.positive)
  rcases hcase with ⟨e, hbranch | hbranch⟩
  · rcases hbranch with ⟨hce, he_ne_leftA, he_ne_leftB, hnot_de⟩
    exact contradiction_from_oriented_witness h
      (p := L.leftA) (q := L.leftB) (x := x0) (y := y0)
      (t := c) (s := d) (e := e)
      h_leftA_ne_leftB
      (fun hEq => he_ne_leftA hEq.symm)
      (fun hEq => he_ne_leftB hEq.symm)
      (by simpa [x0] using leftData.c_ne_leftCenterA)
      (by simpa [y0] using leftData.c_ne_leftCenterB)
      hx0_ne_y0
      (fun hEq => leftData.d_ne_leftCenterA (by simpa [x0] using hEq.symm))
      (fun hEq => leftData.d_ne_leftCenterB (by simpa [y0] using hEq.symm))
      leftData.degree_leftA leftData.degree_leftB
      h_leftA_x0 h_leftA_y0 leftData.adj_leftA_c
      hx0_leftB.symm hy0_leftB.symm leftData.adj_leftB_d
      leftData.not_adj_leftB_c hce hnot_de
  · rcases hbranch with ⟨hde, he_ne_leftA, he_ne_leftB, hnot_ce⟩
    exact contradiction_from_oriented_witness h
      (p := L.leftB) (q := L.leftA) (x := x0) (y := y0)
      (t := d) (s := c) (e := e)
      h_leftB_ne_leftA
      (fun hEq => he_ne_leftB hEq.symm)
      (fun hEq => he_ne_leftA hEq.symm)
      (by simpa [x0] using leftData.d_ne_leftCenterA)
      (by simpa [y0] using leftData.d_ne_leftCenterB)
      hx0_ne_y0
      (fun hEq => leftData.c_ne_leftCenterA (by simpa [x0] using hEq.symm))
      (fun hEq => leftData.c_ne_leftCenterB (by simpa [y0] using hEq.symm))
      leftData.degree_leftB leftData.degree_leftA
      hx0_leftB.symm hy0_leftB.symm leftData.adj_leftB_d
      h_leftA_x0 h_leftA_y0 leftData.adj_leftA_c
      leftData.not_adj_leftA_d hde hnot_ce

end Case2_1

end Theorem2_8

end SubcubicSpectralGap


==> anc/lean/SubcubicSpectralGap/Theorem2_8/Case2_2.lean <==
import SubcubicSpectralGap.Theorem2_8.Case2_1
import SubcubicSpectralGap.Theorem2_8.LadderExtension
import SubcubicSpectralGap.Theorem2_8.HJGeometry

/-!
# Theorem 2.8, Case 2.2

This module collects formal lemmas for the case where the two left third
neighbors have the same neighbor set outside the original endpoint pair.
-/

namespace SubcubicSpectralGap

universe u

namespace Theorem2_8

/-- The final contradiction branches in Case 2.2 reduce to Figure 5(e) or
Figure 5(f) after the six rooted distance-two multiplicities have been
computed. -/
theorem case2_2_contradiction_from_distanceTwo_e_or_f
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H) {a b c d : V}
    (hab : a ≠ b) (hac : a ≠ c) (had : a ≠ d)
    (hbc : b ≠ c) (hbd : b ≠ d) (hcd : c ≠ d)
    (hmab : H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity a b = 1)
    (hmac : H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity a c = 1)
    (hmad : H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity a d = 0)
    (hmbc : H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity b c = 0)
    (hmbd : H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity b d = 1)
    (hda : H.degree a = 2) (hdb : H.degree b = 3)
    (hcase :
      H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity c d = 0 ∨
        (H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity c d = 1 ∧
          H.degree d = 3)) :
    False := by
  exact false_of_distanceTwo_figure5_e_or_f_labeled h hab hac had hbc hbd hcd
    hmab hmac hmad hmbc hmbd hda hdb hcase

namespace Case2_2

/-- A vertex of degree at least two with one named neighbor and one forbidden
neighbor has another neighbor outside the named pair. -/
theorem exists_neighbor_outside_two_of_degree_atLeast_two
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] {u x y : V}
    (hdeg : 2 <= H.degree u) (hnot_y : ¬ H.Adj u y) :
    exists z, H.Adj u z ∧ z ≠ x ∧ z ≠ y := by
  classical
  by_contra hnone
  have hsubset : H.neighborFinset u ⊆ ({x} : Finset V) := by
    intro z hz
    rw [Finset.mem_singleton]
    by_contra hzx
    have huz : H.Adj u z := by
      simpa [SimpleGraph.mem_neighborFinset] using hz
    have hzy : z ≠ y := by
      intro hzy
      exact hnot_y (by simpa [hzy] using huz)
    exact hnone ⟨z, huz, hzx, hzy⟩
  have hcard_neigh : 2 <= Finset.card (H.neighborFinset u) := by
    simpa [SimpleGraph.card_neighborFinset_eq_degree] using hdeg
  have hcard_le : Finset.card (H.neighborFinset u) <= 1 := by
    have := Finset.card_le_card hsubset
    simpa using this
  omega

/-- The first constructive step in Case 2.2: if raw Case 2.1 fails, then `c`
and `d` have a common second neighbor outside `{a,b}`. -/
theorem exists_left_shared_second_neighbor
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    {L : MaximalTwistedLadder H} {c d : V}
    (leftData : LeftEndpointData H L c d)
    (hsame : Case2_1.SameOutside H L c d) :
    exists e, H.Adj c e ∧ H.Adj d e ∧ e ≠ L.leftA ∧ e ≠ L.leftB := by
  obtain ⟨e, hce, he_ne_a, he_ne_b⟩ :=
    exists_neighbor_outside_two_of_degree_atLeast_two
      (H := H) (u := c) (x := L.leftA) (y := L.leftB)
      (h.minimumDegree_two.1 c) (by
        intro hcb
        exact leftData.not_adj_leftB_c hcb.symm)
  exact ⟨e, hce, (hsame e he_ne_a he_ne_b).mp hce, he_ne_a, he_ne_b⟩

/-- Case 2.2 begins by negating raw Case 2.1, then extracting the common second
neighbor `e` of `c,d`. -/
theorem exists_left_shared_second_neighbor_of_not_raw_case2_1
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    {L : MaximalTwistedLadder H} {c d : V}
    (leftData : LeftEndpointData H L c d)
    (hnot_raw : ¬ Case2_1.RawAssumptions H L c d) :
    exists e, H.Adj c e ∧ H.Adj d e ∧ e ≠ L.leftA ∧ e ≠ L.leftB := by
  exact exists_left_shared_second_neighbor h leftData
    (Case2_1.sameOutside_of_not_raw hnot_raw)

/-- The symmetric outside-neighbor equality at the right endpoint pair,
obtained after applying the same argument to `y,z` in place of `a,b`. -/
def SameOutsideRight
    {V : Type u} [Fintype V] [DecidableEq V]
    (H : SimpleGraph V) [DecidableRel H.Adj] (L : MaximalTwistedLadder H) (w x : V) :
    Prop :=
  forall v, v ≠ L.rightA -> v ≠ L.rightB -> (H.Adj w v ↔ H.Adj x v)

/-- The right-end analogue of raw Case 2.1: the two named third neighbors
`w,x` have different neighbor sets outside the right endpoint pair `{y,z}`. -/
def RawAssumptionsRight
    {V : Type u} [Fintype V] [DecidableEq V]
    (H : SimpleGraph V) [DecidableRel H.Adj] (L : MaximalTwistedLadder H) (w x : V) :
    Prop :=
  exists v,
    (H.Adj w v ∧ v ≠ L.rightA ∧ v ≠ L.rightB ∧ ¬ H.Adj x v) ∨
      (H.Adj x v ∧ v ≠ L.rightA ∧ v ≠ L.rightB ∧ ¬ H.Adj w v)

/-- If the right-end analogue of raw Case 2.1 fails, then the outside neighbor
sets of `w,x` agree. -/
theorem sameOutsideRight_of_not_rawRight
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] {L : MaximalTwistedLadder H} {w x : V}
    (hnot_raw : ¬ RawAssumptionsRight H L w x) : SameOutsideRight H L w x := by
  intro v hv_ne_y hv_ne_z
  constructor
  · intro hwv
    by_contra hxv
    exact hnot_raw ⟨v, Or.inl ⟨hwv, hv_ne_y, hv_ne_z, hxv⟩⟩
  · intro hxv
    by_contra hwv
    exact hnot_raw ⟨v, Or.inr ⟨hxv, hv_ne_y, hv_ne_z, hwv⟩⟩

/-- If the symmetric Case 2.1 alternative occurs at the right endpoint pair,
then the same Figure 5(c)/(d) obstruction proof used in Case 2.1 gives a
contradiction.  This formalizes the phrase "applying the argument
symmetrically to `y` and `z`" before the proof assumes the right third
neighbors have the same outside-neighbor set. -/
theorem contradiction_of_rawRight
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    (L : MaximalTwistedLadder H) {w x : V}
    (rightData : RightEndpointData H L w x)
    (hraw : RawAssumptionsRight H L w x) : False := by
  classical
  let x0 := L.rightCenterA
  let y0 := L.rightCenterB
  have h_rightA_ne_rightB : L.rightA ≠ L.rightB := by
    intro hEq
    exact TwistedLadder.rightA_ne_rightB L.n L.positive (L.copy.injective hEq)
  have h_rightB_ne_rightA : L.rightB ≠ L.rightA :=
    fun hEq => h_rightA_ne_rightB hEq.symm
  have hx0_ne_y0 : x0 ≠ y0 := by
    intro hEq
    exact TwistedLadder.rightCenterA_ne_rightCenterB L.n L.positive
      (L.copy.injective hEq)
  have h_rightA_x0 : H.Adj L.rightA x0 :=
    L.copy.toHom.map_adj (TwistedLadder.adj_rightA_rightCenterA L.n L.positive)
  have h_rightA_y0 : H.Adj L.rightA y0 :=
    L.copy.toHom.map_adj (TwistedLadder.adj_rightA_rightCenterB L.n L.positive)
  have hx0_rightB : H.Adj x0 L.rightB :=
    L.copy.toHom.map_adj (TwistedLadder.adj_rightCenterA_rightB L.n L.positive)
  have hy0_rightB : H.Adj y0 L.rightB :=
    L.copy.toHom.map_adj (TwistedLadder.adj_rightCenterB_rightB L.n L.positive)
  rcases hraw with ⟨e, hbranch | hbranch⟩
  · rcases hbranch with ⟨hwe, he_ne_rightA, he_ne_rightB, hnot_xe⟩
    exact Case2_1.contradiction_from_oriented_witness h
      (p := L.rightA) (q := L.rightB) (x := x0) (y := y0)
      (t := w) (s := x) (e := e)
      h_rightA_ne_rightB
      (fun hEq => he_ne_rightA hEq.symm)
      (fun hEq => he_ne_rightB hEq.symm)
      (by simpa [x0] using rightData.w_ne_rightCenterA)
      (by simpa [y0] using rightData.w_ne_rightCenterB)
      hx0_ne_y0
      (fun hEq => rightData.x_ne_rightCenterA (by simpa [x0] using hEq.symm))
      (fun hEq => rightData.x_ne_rightCenterB (by simpa [y0] using hEq.symm))
      rightData.degree_rightA rightData.degree_rightB
      h_rightA_x0 h_rightA_y0 rightData.adj_rightA_w
      hx0_rightB.symm hy0_rightB.symm rightData.adj_rightB_x
      rightData.not_adj_rightB_w hwe hnot_xe
  · rcases hbranch with ⟨hxe, he_ne_rightA, he_ne_rightB, hnot_we⟩
    exact Case2_1.contradiction_from_oriented_witness h
      (p := L.rightB) (q := L.rightA) (x := x0) (y := y0)
      (t := x) (s := w) (e := e)
      h_rightB_ne_rightA
      (fun hEq => he_ne_rightB hEq.symm)
      (fun hEq => he_ne_rightA hEq.symm)
      (by simpa [x0] using rightData.x_ne_rightCenterA)
      (by simpa [y0] using rightData.x_ne_rightCenterB)
      hx0_ne_y0
      (fun hEq => rightData.w_ne_rightCenterA (by simpa [x0] using hEq.symm))
      (fun hEq => rightData.w_ne_rightCenterB (by simpa [y0] using hEq.symm))
      rightData.degree_rightB rightData.degree_rightA
      hx0_rightB.symm hy0_rightB.symm rightData.adj_rightB_x
      h_rightA_x0 h_rightA_y0 rightData.adj_rightA_w
      rightData.not_adj_rightA_x hxe hnot_we

/-- The symmetric shared-second-neighbor extraction at the right endpoint pair:
if `w,x` have the same outside neighbors, then they share a common second
neighbor `v` outside `{y,z}`. -/
theorem exists_right_shared_second_neighbor
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    {L : MaximalTwistedLadder H} {w x : V}
    (rightData : RightEndpointData H L w x)
    (hsame : SameOutsideRight H L w x) :
    exists v, H.Adj w v ∧ H.Adj x v ∧ v ≠ L.rightA ∧ v ≠ L.rightB := by
  obtain ⟨v, hwv, hv_ne_y, hv_ne_z⟩ :=
    exists_neighbor_outside_two_of_degree_atLeast_two
      (H := H) (u := w) (x := L.rightA) (y := L.rightB)
      (h.minimumDegree_two.1 w) (by
        intro hwz
        exact rightData.not_adj_rightB_w hwz.symm)
  exact ⟨v, hwv, (hsame v hv_ne_y hv_ne_z).mp hwv, hv_ne_y, hv_ne_z⟩

/-- The data produced in Case 2.2 before naming it `e`: the third neighbors
`c,d` share a common second neighbor outside the original left endpoint pair,
and the maximality argument has forced both `c,d` to have degree two. -/
structure LeftSharedSecondNeighborData
    {V : Type u} [Fintype V] [DecidableEq V]
    (H : SimpleGraph V) [DecidableRel H.Adj] (L : MaximalTwistedLadder H) (c d e : V) :
    Prop where
  adj_c_e : H.Adj c e
  adj_d_e : H.Adj d e
  e_ne_leftA : e ≠ L.leftA
  e_ne_leftB : e ≠ L.leftB
  degree_c : H.degree c = 2
  degree_d : H.degree d = 2

/-- The formal version of "let `e` be the shared second neighbor of `c` and
`d`" once the maximality-derived degree-two facts for `c,d` have been proved. -/
theorem exists_leftSharedSecondNeighborData_of_not_raw_case2_1_and_forced_degrees
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    {L : MaximalTwistedLadder H} {c d : V}
    (leftData : LeftEndpointData H L c d)
    (hnot_raw : ¬ Case2_1.RawAssumptions H L c d)
    (hc_degree : H.degree c = 2) (hd_degree : H.degree d = 2) :
    exists e, LeftSharedSecondNeighborData H L c d e := by
  obtain ⟨e, hce, hde, he_ne_a, he_ne_b⟩ :=
    exists_left_shared_second_neighbor_of_not_raw_case2_1 h leftData hnot_raw
  exact ⟨e, {
    adj_c_e := hce
    adj_d_e := hde
    e_ne_leftA := he_ne_a
    e_ne_leftB := he_ne_b
    degree_c := hc_degree
    degree_d := hd_degree
  }⟩

/-- The symmetric data at the right endpoint pair after applying the same
argument to `y,z`: the third neighbors `w,x` share a common second neighbor
outside `{y,z}`, and maximality has forced both `w,x` to have degree two. -/
structure RightSharedSecondNeighborData
    {V : Type u} [Fintype V] [DecidableEq V]
    (H : SimpleGraph V) [DecidableRel H.Adj] (L : MaximalTwistedLadder H) (w x v : V) :
    Prop where
  adj_w_v : H.Adj w v
  adj_x_v : H.Adj x v
  v_ne_rightA : v ≠ L.rightA
  v_ne_rightB : v ≠ L.rightB
  degree_w : H.degree w = 2
  degree_x : H.degree x = 2

/-- The formal version of the symmetric phrase "they share a common second
neighbor, denoted `v`" once the symmetric same-outside condition and the
degree-two facts for `w,x` have been proved. -/
theorem exists_rightSharedSecondNeighborData_of_sameOutside_and_forced_degrees
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    {L : MaximalTwistedLadder H} {w x : V}
    (rightData : RightEndpointData H L w x)
    (hsame : SameOutsideRight H L w x)
    (hw_degree : H.degree w = 2) (hx_degree : H.degree x = 2) :
    exists v, RightSharedSecondNeighborData H L w x v := by
  obtain ⟨v, hwv, hxv, hv_ne_y, hv_ne_z⟩ :=
    exists_right_shared_second_neighbor h rightData hsame
  exact ⟨v, {
    adj_w_v := hwv
    adj_x_v := hxv
    v_ne_rightA := hv_ne_y
    v_ne_rightB := hv_ne_z
    degree_w := hw_degree
    degree_x := hx_degree
  }⟩

/-- The symmetric extraction phrased directly from the failure of the right-end
raw Case 2.1 alternative. -/
theorem exists_rightSharedSecondNeighborData_of_not_rawRight_and_forced_degrees
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    {L : MaximalTwistedLadder H} {w x : V}
    (rightData : RightEndpointData H L w x)
    (hnot_raw : ¬ RawAssumptionsRight H L w x)
    (hw_degree : H.degree w = 2) (hx_degree : H.degree x = 2) :
    exists v, RightSharedSecondNeighborData H L w x v := by
  exact exists_rightSharedSecondNeighborData_of_sameOutside_and_forced_degrees h rightData
    (sameOutsideRight_of_not_rawRight hnot_raw) hw_degree hx_degree

/-- The Case 2.2.1 condition: the left shared second neighbor is adjacent to
one of the right endpoint vertices `y,z`. -/
def EAdjacentToRightEndpoint
    {V : Type u} [Fintype V] [DecidableEq V]
    (H : SimpleGraph V) [DecidableRel H.Adj] (L : MaximalTwistedLadder H) (e : V) :
    Prop :=
  H.Adj e L.rightA ∨ H.Adj e L.rightB

/-- The Case 2.2.2 condition: the left shared second neighbor is adjacent to
neither right endpoint vertex. -/
def ENotAdjacentToRightEndpoints
    {V : Type u} [Fintype V] [DecidableEq V]
    (H : SimpleGraph V) [DecidableRel H.Adj] (L : MaximalTwistedLadder H) (e : V) :
    Prop :=
  ¬ H.Adj e L.rightA ∧ ¬ H.Adj e L.rightB

/-- Negating Case 2.2.1 gives the Case 2.2.2 non-adjacency condition. -/
theorem eNotAdjacentToRightEndpoints_of_not_eAdjacentToRightEndpoint
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] {L : MaximalTwistedLadder H} {e : V}
    (hnot : ¬ EAdjacentToRightEndpoint H L e) :
    ENotAdjacentToRightEndpoints H L e := by
  exact ⟨fun he => hnot (Or.inl he), fun he => hnot (Or.inr he)⟩

/-- The degree split used after both shared second neighbors `e,v` have been
named: either both have degree two, or one of them has degree three. -/
theorem sharedSecondNeighbor_degree_split
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H) (e v : V) :
    (H.degree e = 2 ∧ H.degree v = 2) ∨
      (H.degree e = 3 ∨ H.degree v = 3) := by
  by_cases he : H.degree e = 2
  · by_cases hv : H.degree v = 2
    · exact Or.inl ⟨he, hv⟩
    · have hv_ge : 2 <= H.degree v := h.minimumDegree_two.1 v
      have hv_le : H.degree v <= 3 := h.subcubic v
      have hv3 : H.degree v = 3 := by omega
      exact Or.inr (Or.inr hv3)
  · have he_ge : 2 <= H.degree e := h.minimumDegree_two.1 e
    have he_le : H.degree e <= 3 := h.subcubic e
    have he3 : H.degree e = 3 := by omega
    exact Or.inr (Or.inl he3)

/-- The numerical split used in the last two subbranches: a positive maximal
twisted ladder has either `n = 1` or `n >= 2`. -/
theorem maximalTwistedLadder_n_eq_one_or_two_le
    {V : Type u} {H : SimpleGraph V} (L : MaximalTwistedLadder H) :
    L.n = 1 ∨ 2 <= L.n := by
  have hpos : 1 <= L.n := L.positive
  omega

/-- The saturation step used in the constructive Case 2.2 branches: once the
displayed finite vertex set contains all neighbors of each of its vertices,
connectivity forces it to be the whole graph. -/
theorem displayed_vertices_eq_univ_of_saturation
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H) {s : Finset V}
    (hne : s.Nonempty)
    (hsat : forall u, u ∈ s -> H.neighborFinset u ⊆ s) :
    s = Finset.univ := by
  exact finset_eq_univ_of_connected_of_neighborFinset_subset h.connected hne hsat

/-- An injective graph homomorphism that preserves every vertex degree also
reflects adjacency. -/
theorem adjacency_reflect_of_injective_of_degree_eq
    {α β : Type*} [Fintype α] [DecidableEq α] [Fintype β] [DecidableEq β]
    {G : SimpleGraph α} {H : SimpleGraph β}
    [DecidableRel G.Adj] [DecidableRel H.Adj]
    {f : α → β} (hinj : Function.Injective f)
    (hmap : ∀ {p q}, G.Adj p q → H.Adj (f p) (f q))
    (hdegree : ∀ p, H.degree (f p) = G.degree p)
    {p q : α} (hpq : H.Adj (f p) (f q)) : G.Adj p q := by
  classical
  have himage : (G.neighborFinset p).image f ⊆ H.neighborFinset (f p) := by
    intro y hy
    obtain ⟨r, hr, rfl⟩ := Finset.mem_image.1 hy
    rw [SimpleGraph.mem_neighborFinset] at hr ⊢
    exact hmap hr
  have hcard : (H.neighborFinset (f p)).card ≤
      ((G.neighborFinset p).image f).card := by
    rw [Finset.card_image_of_injective _ hinj,
      SimpleGraph.card_neighborFinset_eq_degree,
      SimpleGraph.card_neighborFinset_eq_degree, hdegree]
  have heq := Finset.eq_of_subset_of_card_le himage hcard
  have hq : f q ∈ H.neighborFinset (f p) := by
    rw [SimpleGraph.mem_neighborFinset]
    exact hpq
  rw [← heq] at hq
  obtain ⟨r, hr, hfr⟩ := Finset.mem_image.1 hq
  have hrq : r = q := hinj hfr
  subst r
  rwa [SimpleGraph.mem_neighborFinset] at hr

/-- A saturated displayed model for the constructive `HJ_n` branch.  The label
map sends the model vertices of `HJ_n` into the displayed vertices of `H`; the
saturation field is the paper's connectivity argument that no vertex outside
the display can remain attached to it. -/
structure SaturatedHJModel
    {V : Type u} [Fintype V] [DecidableEq V]
    (H : SimpleGraph V) [DecidableRel H.Adj] (L : MaximalTwistedLadder H) (e v : V) where
  displayed : Finset V
  displayed_nonempty : displayed.Nonempty
  saturated : forall u, u ∈ displayed -> H.neighborFinset u ⊆ displayed
  label : HJVertex L.n -> V
  label_mem_displayed : forall t, label t ∈ displayed
  displayed_labeled : forall u, u ∈ displayed -> exists t, label t = u
  label_injective : Function.Injective label
  adjacency_iff : forall p q, H.Adj (label p) (label q) ↔ (HJ L.n).Adj p q
  e_label : label (HJ.leftEndpoint L.n) = e
  v_label : label (HJ.rightEndpoint L.n) = v

/-- A saturated displayed model for the constructive `HJ₁⁺` branch.  The
distinguished vertices `e` and `v` are labeled by the two lower endpoints of
`HJ_1`; the extra edge of `HJ₁⁺` is exactly the `ev` edge. -/
structure SaturatedHJOnePlusModel
    {V : Type u} [Fintype V] [DecidableEq V]
    (H : SimpleGraph V) [DecidableRel H.Adj] (e v : V) where
  displayed : Finset V
  displayed_nonempty : displayed.Nonempty
  saturated : forall u, u ∈ displayed -> H.neighborFinset u ⊆ displayed
  label : HJVertex 1 -> V
  label_mem_displayed : forall t, label t ∈ displayed
  displayed_labeled : forall u, u ∈ displayed -> exists t, label t = u
  label_injective : Function.Injective label
  adjacency_iff : forall p q, H.Adj (label p) (label q) ↔ HJOnePlus.Adj p q
  e_label : label (HJ.leftEndpoint 1) = e
  v_label : label (HJ.rightEndpoint 1) = v

/-- A saturated `HJ_n` model gives the graph isomorphism required in the theorem
statement. -/
theorem graphIso_of_saturatedHJModel
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    {L : MaximalTwistedLadder H} {e v : V}
    (M : SaturatedHJModel H L e v) :
    Nonempty (GraphIso H (HJ L.n)) := by
  classical
  have hcover : M.displayed = Finset.univ :=
    displayed_vertices_eq_univ_of_saturation h M.displayed_nonempty M.saturated
  have hsurj : Function.Surjective M.label := by
    intro u
    have hu : u ∈ M.displayed := by
      simp [hcover]
    exact M.displayed_labeled u hu
  let modelEquiv : HJVertex L.n ≃ V :=
    Equiv.ofBijective M.label ⟨M.label_injective, hsurj⟩
  obtain ⟨φ⟩ : Nonempty (GraphIso (HJ L.n) H) := by
    exact graphIso_of_equiv_adjacency modelEquiv (by
      intro p q
      change H.Adj (M.label p) (M.label q) ↔ (HJ L.n).Adj p q
      exact M.adjacency_iff p q)
  exact ⟨φ.symm⟩

/-- A saturated `HJ₁⁺` model gives the graph isomorphism required in the theorem
statement. -/
theorem graphIso_of_saturatedHJOnePlusModel
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H) {e v : V}
    (M : SaturatedHJOnePlusModel H e v) :
    Nonempty (GraphIso H HJOnePlus) := by
  classical
  have hcover : M.displayed = Finset.univ :=
    displayed_vertices_eq_univ_of_saturation h M.displayed_nonempty M.saturated
  have hsurj : Function.Surjective M.label := by
    intro u
    have hu : u ∈ M.displayed := by
      simp [hcover]
    exact M.displayed_labeled u hu
  let modelEquiv : HJVertex 1 ≃ V :=
    Equiv.ofBijective M.label ⟨M.label_injective, hsurj⟩
  obtain ⟨φ⟩ : Nonempty (GraphIso HJOnePlus H) := by
    exact graphIso_of_equiv_adjacency modelEquiv (by
      intro p q
      change H.Adj (M.label p) (M.label q) ↔ HJOnePlus.Adj p q
      exact M.adjacency_iff p q)
  exact ⟨φ.symm⟩

/-- The assumptions for Case 2.2: Case 1 has been excluded, and the two left
third neighbors have the same neighbor set outside `{a,b}`. -/
structure Assumptions
    {V : Type u} [Fintype V] [DecidableEq V]
    (H : SimpleGraph V) [DecidableRel H.Adj] (L : MaximalTwistedLadder H) (c d : V) :
    Prop where
  not_case1 : ¬ Case1.Assumptions H L
  sameOutside_left : Case2_1.SameOutside H L c d

/-- A fully computed Figure 5(c)/(d) obstruction occurring in Case 2.2.1,
when the left shared second neighbor `e` is adjacent to one of the right
endpoint vertices `y,z`.  The first labeled vertex is the non-root endpoint of
the double edge; the remaining Figure 5(c)/(d) half-filled vertices are allowed
to have arbitrary root status. -/
def EarlyObstructionData
    {V : Type u} [Fintype V] [DecidableEq V]
    (H : SimpleGraph V) [DecidableRel H.Adj] : Prop :=
  exists v0 v1 v2 : V,
    v0 ≠ v1 ∧
    v0 ≠ v2 ∧
    v1 ≠ v2 ∧
    H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity v0 v1 = 2 ∧
    H.degree v0 = 3 ∧
    ((H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity v0 v2 = 1 ∧
        H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity v1 v2 = 0) ∨
      (H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity v0 v2 = 2 ∧
        H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity v1 v2 = 1))

/-- A fully computed Figure 5(e)/(f) obstruction occurring in the final two
subbranches of Case 2.2. -/
def FinalObstructionData
    {V : Type u} [Fintype V] [DecidableEq V]
    (H : SimpleGraph V) [DecidableRel H.Adj] : Prop :=
  exists v0 v1 v2 v3 : V,
    v0 ≠ v1 ∧
    v0 ≠ v2 ∧
    v0 ≠ v3 ∧
    v1 ≠ v2 ∧
    v1 ≠ v3 ∧
    v2 ≠ v3 ∧
    H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity v0 v1 = 1 ∧
    H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity v0 v2 = 1 ∧
    H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity v0 v3 = 0 ∧
    H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity v1 v2 = 0 ∧
    H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity v1 v3 = 1 ∧
    H.degree v0 = 2 ∧
    H.degree v1 = 3 ∧
    (H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity v2 v3 = 0 ∨
      (H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity v2 v3 = 1 ∧
        H.degree v3 = 3))

/-- Subcase 2.2.2.1: once the local structure has been identified with `HJ_n`,
the theorem conclusion follows. -/
theorem conclusion_of_hj_subcase
    {V : Type u} {H : SimpleGraph V} {L : MaximalTwistedLadder H}
    (hiso : Nonempty (GraphIso H (HJ L.n))) : Conclusion H :=
  Or.inr ⟨L.n, L.positive, hiso⟩

/-- Subcase 2.2.2.2: once the local structure has been identified with
`HJ₁⁺`, the theorem conclusion follows. -/
theorem conclusion_of_hjOnePlus_subcase
    {V : Type u} {H : SimpleGraph V}
    (hiso : Nonempty (GraphIso H HJOnePlus)) : Conclusion H :=
  Or.inl hiso

/-- Subcase 2.2.1: the computed local data gives a Figure 5(c)/(d)
obstruction. -/
theorem contradiction_of_earlyObstructionData
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    (hobs : EarlyObstructionData H) : False := by
  rcases hobs with
    ⟨v0, v1, v2, ne_01, ne_02, ne_12, mult_01, degree_0, obstruction_case⟩
  exact false_of_distanceTwo_figure5_c_or_d_labeled h
    ne_01 ne_02 ne_12 mult_01 degree_0 obstruction_case

/-- Subcases 2.2.2.3 and 2.2.2.4: the computed local data gives a Figure
5(f)/(g) obstruction. -/
theorem contradiction_of_finalObstructionData
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    (hobs : FinalObstructionData H) : False := by
  rcases hobs with
    ⟨v0, v1, v2, v3, ne_01, ne_02, ne_03, ne_12, ne_13, ne_23,
      mult_01, mult_02, mult_03, mult_12, mult_13,
      degree_0, degree_1, mult_23⟩
  exact case2_2_contradiction_from_distanceTwo_e_or_f h
    ne_01 ne_02 ne_03 ne_12 ne_13 ne_23
    mult_01 mult_02 mult_03 mult_12 mult_13
    degree_0 degree_1 mult_23

/-- The explicit subbranch outcome of Case 2.2, following the paper:
2.2.1 gives Figure 5(c)/(d), 2.2.2.1 gives `HJ_n`, 2.2.2.2 gives `HJ₁⁺`,
and 2.2.2.3/2.2.2.4 give a Figure 5(e)/(f) contradiction. -/
inductive ComputedOutcome
    {V : Type u} [Fintype V] [DecidableEq V]
    (H : SimpleGraph V) [DecidableRel H.Adj] : Prop where
  | earlyObstruction :
      EarlyObstructionData H ->
      ComputedOutcome H
  | hj :
      (exists n : Nat, 1 <= n /\ Nonempty (GraphIso H (HJ n))) ->
      ComputedOutcome H
  | hjOnePlus :
      Nonempty (GraphIso H HJOnePlus) ->
      ComputedOutcome H
  | obstruction :
      FinalObstructionData H ->
      ComputedOutcome H

/-- The numbered subbranches of Case 2.2 as they appear in the prose proof.
This keeps the theorem-facing interface close to the paper: 2.2.1 is the
early Figure 5(c)/(d) obstruction; 2.2.2.1 and 2.2.2.2 are the two constructive
classification branches; and 2.2.2.3--2.2.2.4 are the late Figure 5(e)/(f)
obstruction branches. -/
inductive ProseOutcome
    {V : Type u} [Fintype V] [DecidableEq V]
    (H : SimpleGraph V) [DecidableRel H.Adj] (L : MaximalTwistedLadder H) : Prop where
  | case_2_2_1 :
      EarlyObstructionData H ->
      ProseOutcome H L
  | case_2_2_2_1 :
      (exists e v, Nonempty (SaturatedHJModel H L e v)) ->
      ProseOutcome H L
  | case_2_2_2_2 :
      (exists e v, Nonempty (SaturatedHJOnePlusModel H e v)) ->
      ProseOutcome H L
  | case_2_2_2_3 :
      FinalObstructionData H ->
      ProseOutcome H L
  | case_2_2_2_4 :
      FinalObstructionData H ->
      ProseOutcome H L

/-- Package a saturated `HJ_n` certificate as prose subcase 2.2.2.1. -/
theorem proseOutcome_hj_of_saturatedModel
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] {L : MaximalTwistedLadder H} {e v : V}
    (M : SaturatedHJModel H L e v) : ProseOutcome H L :=
  ProseOutcome.case_2_2_2_1 ⟨e, v, ⟨M⟩⟩

/-- Package a saturated `HJ₁⁺` certificate as prose subcase 2.2.2.2. -/
theorem proseOutcome_hjOnePlus_of_saturatedModel
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] {L : MaximalTwistedLadder H} {e v : V}
    (M : SaturatedHJOnePlusModel H e v) : ProseOutcome H L :=
  ProseOutcome.case_2_2_2_2 ⟨e, v, ⟨M⟩⟩

/-- The numbered prose branches imply the more compact computed outcome used
for final assembly. -/
theorem computedOutcome_of_proseOutcome
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H) {L : MaximalTwistedLadder H}
    (hout : ProseOutcome H L) : ComputedOutcome H := by
  rcases hout with hEarly | hHJ | hHJOnePlus | hFinal | hFinal
  · exact ComputedOutcome.earlyObstruction hEarly
  · rcases hHJ with ⟨e, v, ⟨M⟩⟩
    exact ComputedOutcome.hj ⟨L.n, L.positive, graphIso_of_saturatedHJModel h M⟩
  · rcases hHJOnePlus with ⟨e, v, ⟨M⟩⟩
    exact ComputedOutcome.hjOnePlus (graphIso_of_saturatedHJOnePlusModel h M)
  · exact ComputedOutcome.obstruction hFinal
  · exact ComputedOutcome.obstruction hFinal

/-- The already-computed Case 2.2 outcomes imply the theorem conclusion.  This
is the formal assembly of subbranches 2.2.2.1--2.2.2.4. -/
theorem conclusion_of_computedOutcome
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    (hout : ComputedOutcome H) : Conclusion H := by
  rcases hout with hEarly | hHJ | hHJOnePlus | hobs
  · exact False.elim (contradiction_of_earlyObstructionData h hEarly)
  · exact Or.inr hHJ
  · exact Or.inl hHJOnePlus
  · exact False.elim (contradiction_of_finalObstructionData h hobs)

/-- Direct assembly from the numbered prose branches. -/
theorem conclusion_of_proseOutcome
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    {L : MaximalTwistedLadder H}
    (hout : ProseOutcome H L) : Conclusion H := by
  exact conclusion_of_computedOutcome h (computedOutcome_of_proseOutcome h hout)

/-- Case 2.2 after the geometric subcase analysis has been carried out. -/
structure ComputedAssumptions
    {V : Type u} [Fintype V] [DecidableEq V]
    (H : SimpleGraph V) [DecidableRel H.Adj] (L : MaximalTwistedLadder H)
    (c d w x : V) : Prop where
  base : Assumptions H L c d
  outcome : ProseOutcome H L

/-- Case 2.2 with the prose-derived obligations made explicit.  The fields
`left_degrees`, `not_raw_right`, and `right_degrees` are the formal
placeholders for the two maximality/symmetry arguments before the final
numbered subcase split. -/
structure ProseAssumptions
    {V : Type u} [Fintype V] [DecidableEq V]
    (H : SimpleGraph V) [DecidableRel H.Adj] (L : MaximalTwistedLadder H)
    (c d w x : V) : Prop where
  base : Assumptions H L c d
  left_degrees : H.degree c = 2 ∧ H.degree d = 2
  not_raw_right : ¬ RawAssumptionsRight H L w x
  right_degrees : H.degree w = 2 ∧ H.degree x = 2
  outcome : ProseOutcome H L

/-- From the explicit prose assumptions, obtain the left shared second-neighbor
data `e`. -/
theorem exists_leftSharedSecondNeighborData_of_proseAssumptions
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    {L : MaximalTwistedLadder H} {c d w x : V}
    (leftData : LeftEndpointData H L c d)
    (hcase : ProseAssumptions H L c d w x) :
    exists e, LeftSharedSecondNeighborData H L c d e := by
  obtain ⟨e, hce, hde, he_ne_a, he_ne_b⟩ :=
    exists_left_shared_second_neighbor h leftData hcase.base.sameOutside_left
  exact ⟨e, {
    adj_c_e := hce
    adj_d_e := hde
    e_ne_leftA := he_ne_a
    e_ne_leftB := he_ne_b
    degree_c := hcase.left_degrees.1
    degree_d := hcase.left_degrees.2
  }⟩

/-- From the explicit prose assumptions, obtain the right shared second-neighbor
data `v`. -/
theorem exists_rightSharedSecondNeighborData_of_proseAssumptions
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    {L : MaximalTwistedLadder H} {c d w x : V}
    (rightData : RightEndpointData H L w x)
    (hcase : ProseAssumptions H L c d w x) :
    exists v, RightSharedSecondNeighborData H L w x v := by
  exact exists_rightSharedSecondNeighborData_of_not_rawRight_and_forced_degrees
    h rightData hcase.not_raw_right hcase.right_degrees.1 hcase.right_degrees.2

/-! ### Endpoint separation used by the geometric Case 2.2 branches -/

theorem rightA_ne_leftCenterA_of_two_le
    {V : Type u} {H : SimpleGraph V} (L : MaximalTwistedLadder H)
    (hn : 2 <= L.n) :
    L.rightA ≠ L.copy (TwistedLadder.leftCenterA L.n L.positive) := by
  intro heq
  apply L.copy.injective at heq
  simp [TwistedLadder.rightA, TwistedLadder.leftCenterA] at heq
  omega

theorem rightA_ne_leftCenterB
    {V : Type u} {H : SimpleGraph V} (L : MaximalTwistedLadder H) :
    L.rightA ≠ L.copy (TwistedLadder.leftCenterB L.n L.positive) := by
  intro heq
  apply L.copy.injective at heq
  simp [TwistedLadder.rightA, TwistedLadder.leftCenterB] at heq

theorem rightB_ne_leftCenterA
    {V : Type u} {H : SimpleGraph V} (L : MaximalTwistedLadder H) :
    L.rightB ≠ L.copy (TwistedLadder.leftCenterA L.n L.positive) := by
  intro heq
  apply L.copy.injective at heq
  simp [TwistedLadder.rightB, TwistedLadder.leftCenterA] at heq

theorem rightB_ne_leftCenterB_of_two_le
    {V : Type u} {H : SimpleGraph V} (L : MaximalTwistedLadder H)
    (hn : 2 <= L.n) :
    L.rightB ≠ L.copy (TwistedLadder.leftCenterB L.n L.positive) := by
  intro heq
  apply L.copy.injective at heq
  simp [TwistedLadder.rightB, TwistedLadder.leftCenterB] at heq
  omega

theorem rightA_eq_leftCenterA_of_n_eq_one
    {V : Type u} {H : SimpleGraph V} (L : MaximalTwistedLadder H)
    (hn : L.n = 1) :
    L.rightA = L.copy (TwistedLadder.leftCenterA L.n L.positive) := by
  apply congrArg L.copy.toHom
  simp [TwistedLadder.rightA, TwistedLadder.leftCenterA, hn]

theorem rightB_eq_leftCenterB_of_n_eq_one
    {V : Type u} {H : SimpleGraph V} (L : MaximalTwistedLadder H)
    (hn : L.n = 1) :
    L.rightB = L.copy (TwistedLadder.leftCenterB L.n L.positive) := by
  apply congrArg L.copy.toHom
  simp [TwistedLadder.rightB, TwistedLadder.leftCenterB, hn]

theorem not_adj_leftA_rightA_of_two_le
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (L : MaximalTwistedLadder H)
    (hnot : ¬ Case1.Assumptions H L) (hn : 2 <= L.n) :
    ¬ H.Adj L.leftA L.rightA := by
  intro hadj
  exact hnot (Or.inl ⟨hadj, rightA_ne_leftCenterA_of_two_le L hn,
    rightA_ne_leftCenterB L⟩)

theorem not_adj_leftA_rightB_of_two_le
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (L : MaximalTwistedLadder H)
    (hnot : ¬ Case1.Assumptions H L) (hn : 2 <= L.n) :
    ¬ H.Adj L.leftA L.rightB := by
  intro hadj
  exact hnot (Or.inr (Or.inl ⟨hadj, rightB_ne_leftCenterA L,
    rightB_ne_leftCenterB_of_two_le L hn⟩))

theorem adj_leftA_rightA_of_n_eq_one
    {V : Type u} {H : SimpleGraph V} (L : MaximalTwistedLadder H)
    (hn : L.n = 1) : H.Adj L.leftA L.rightA := by
  rw [rightA_eq_leftCenterA_of_n_eq_one L hn]
  exact L.copy.toHom.map_adj
    (TwistedLadder.adj_leftA_leftCenterA L.n L.positive)

theorem adj_leftA_rightB_of_n_eq_one
    {V : Type u} {H : SimpleGraph V} (L : MaximalTwistedLadder H)
    (hn : L.n = 1) : H.Adj L.leftA L.rightB := by
  rw [rightB_eq_leftCenterB_of_n_eq_one L hn]
  exact L.copy.toHom.map_adj
    (TwistedLadder.adj_leftA_leftCenterB L.n L.positive)

theorem c_ne_rightA
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj]
    (L : MaximalTwistedLadder H) {c d : V}
    (leftData : LeftEndpointData H L c d)
    (hcase : Assumptions H L c d) : c ≠ L.rightA := by
  rcases maximalTwistedLadder_n_eq_one_or_two_le L with hn | hn
  · rw [rightA_eq_leftCenterA_of_n_eq_one L hn]
    exact leftData.c_ne_leftCenterA
  · intro hEq
    apply hcase.not_case1
    exact Or.inl ⟨hEq ▸ leftData.adj_leftA_c,
      rightA_ne_leftCenterA_of_two_le L hn, rightA_ne_leftCenterB L⟩

theorem c_ne_rightB
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj]
    (L : MaximalTwistedLadder H) {c d : V}
    (leftData : LeftEndpointData H L c d)
    (hcase : Assumptions H L c d) : c ≠ L.rightB := by
  rcases maximalTwistedLadder_n_eq_one_or_two_le L with hn | hn
  · rw [rightB_eq_leftCenterB_of_n_eq_one L hn]
    exact leftData.c_ne_leftCenterB
  · intro hEq
    apply hcase.not_case1
    exact Or.inr (Or.inl ⟨hEq ▸ leftData.adj_leftA_c,
      rightB_ne_leftCenterA L, rightB_ne_leftCenterB_of_two_le L hn⟩)

theorem d_ne_rightA
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj]
    (L : MaximalTwistedLadder H) {c d : V}
    (leftData : LeftEndpointData H L c d)
    (hcase : Assumptions H L c d) : d ≠ L.rightA := by
  rcases maximalTwistedLadder_n_eq_one_or_two_le L with hn | hn
  · rw [rightA_eq_leftCenterA_of_n_eq_one L hn]
    exact leftData.d_ne_leftCenterA
  · intro hEq
    apply hcase.not_case1
    exact Or.inr (Or.inr (Or.inl ⟨hEq ▸ leftData.adj_leftB_d,
      rightA_ne_leftCenterA_of_two_le L hn, rightA_ne_leftCenterB L⟩))

theorem d_ne_rightB
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj]
    (L : MaximalTwistedLadder H) {c d : V}
    (leftData : LeftEndpointData H L c d)
    (hcase : Assumptions H L c d) : d ≠ L.rightB := by
  rcases maximalTwistedLadder_n_eq_one_or_two_le L with hn | hn
  · rw [rightB_eq_leftCenterB_of_n_eq_one L hn]
    exact leftData.d_ne_leftCenterB
  · intro hEq
    apply hcase.not_case1
    exact Or.inr (Or.inr (Or.inr ⟨hEq ▸ leftData.adj_leftB_d,
      rightB_ne_leftCenterA L, rightB_ne_leftCenterB_of_two_le L hn⟩))

theorem not_four_distinct_neighbors_of_subcubic
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (hsub : H.IsSubcubic)
    {u a b c d : V}
    (hua : H.Adj u a) (hub : H.Adj u b) (huc : H.Adj u c) (hud : H.Adj u d)
    (hab : a ≠ b) (hac : a ≠ c) (had : a ≠ d)
    (hbc : b ≠ c) (hbd : b ≠ d) (hcd : c ≠ d) : False := by
  have hs : ({a, b, c, d} : Finset V) ⊆ H.neighborFinset u := by
    intro z hz
    simp only [Finset.mem_insert, Finset.mem_singleton] at hz
    rw [SimpleGraph.mem_neighborFinset]
    rcases hz with rfl | rfl | rfl | rfl
    · exact hua
    · exact hub
    · exact huc
    · exact hud
  have hc := Finset.card_le_card hs
  have hfour : Finset.card ({a, b, c, d} : Finset V) = 4 := by
    simp [hab, hac, had, hbc, hbd, hcd]
  have hdeg : H.degree u <= 3 := hsub u
  have hfour_le : 4 <= H.degree u := by
    simpa [hfour, SimpleGraph.card_neighborFinset_eq_degree] using hc
  omega

theorem not_adj_e_both_rightEndpoints
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    (L : MaximalTwistedLadder H) {c d e : V}
    (leftData : LeftEndpointData H L c d)
    (hcase : Assumptions H L c d)
    (leftShared : LeftSharedSecondNeighborData H L c d e) :
    ¬(H.Adj e L.rightA ∧ H.Adj e L.rightB) := by
  intro he
  exact not_four_distinct_neighbors_of_subcubic h.subcubic
    leftShared.adj_c_e.symm leftShared.adj_d_e.symm he.1 he.2
    leftData.c_ne_d (c_ne_rightA L leftData hcase) (c_ne_rightB L leftData hcase)
    (d_ne_rightA L leftData hcase) (d_ne_rightB L leftData hcase)
    (by
      intro hEq
      exact TwistedLadder.rightA_ne_rightB L.n L.positive
        (L.copy.injective hEq))

theorem right_endpoint_multiplicity_two
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj]
    (L : MaximalTwistedLadder H) {w x : V}
    (rightData : RightEndpointData H L w x) :
    H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity L.rightA L.rightB = 2 := by
  exact distanceTwo_multiplicity_eq_two_of_degree_three_neighbors
    (by
      intro hEq
      exact TwistedLadder.rightA_ne_rightB L.n L.positive
        (L.copy.injective hEq))
    (by
      intro hEq
      exact TwistedLadder.rightCenterA_ne_rightCenterB L.n L.positive
        (L.copy.injective hEq))
    rightData.w_ne_rightCenterA.symm rightData.w_ne_rightCenterB.symm
    rightData.degree_rightA
    (L.copy.toHom.map_adj
      (TwistedLadder.adj_rightA_rightCenterA L.n L.positive))
    (L.copy.toHom.map_adj
      (TwistedLadder.adj_rightA_rightCenterB L.n L.positive))
    rightData.adj_rightA_w
    (L.copy.toHom.map_adj
      (TwistedLadder.adj_rightCenterA_rightB L.n L.positive))
    (L.copy.toHom.map_adj
      (TwistedLadder.adj_rightCenterB_rightB L.n L.positive))
    (fun hwr => rightData.not_adj_rightB_w hwr.symm)

/-- The maximality step in Case 2.2: if the two third neighbors `c,d` have the
same neighbor set outside `{a,b}`, then the maximal twisted ladder cannot be
extended, so `c` and `d` are already saturated degree-two vertices. -/
theorem left_degrees_of_case2_2_maximality
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    (L : MaximalTwistedLadder H) {c d : V}
    (leftData : LeftEndpointData H L c d)
    (hcase : Assumptions H L c d) :
    H.degree c = 2 ∧ H.degree d = 2 := by
  classical
  have hcontra (hthree : H.degree c = 3 ∨ H.degree d = 3) : False := by
    obtain ⟨e, hce, hde, he_la, he_lb⟩ :=
      exists_left_shared_second_neighbor h leftData hcase.sameOutside_left
    have hec : H.Adj e c := hce.symm
    have hed : H.Adj e d := hde.symm
    obtain ⟨f, hcf, hdf, hf_la, hf_lb, hf_e⟩ :
        exists f, H.Adj c f ∧ H.Adj d f ∧
          f ≠ L.leftA ∧ f ≠ L.leftB ∧ f ≠ e := by
      rcases hthree with hc3 | hd3
      · obtain ⟨f, hcf, hf_la, hf_e⟩ :=
          exists_neighbor_outside_two_of_degree_three hc3 he_la.symm
        have hf_lb : f ≠ L.leftB := by
          intro hEq
          exact leftData.not_adj_leftB_c (hEq ▸ hcf.symm)
        exact ⟨f, hcf, (hcase.sameOutside_left f hf_la hf_lb).mp hcf,
          hf_la, hf_lb, hf_e⟩
      · obtain ⟨f, hdf, hf_lb, hf_e⟩ :=
          exists_neighbor_outside_two_of_degree_three hd3 he_lb.symm
        have hf_la : f ≠ L.leftA := by
          intro hEq
          exact leftData.not_adj_leftA_d (hEq ▸ hdf.symm)
        exact ⟨f, (hcase.sameOutside_left f hf_la hf_lb).mpr hdf, hdf,
          hf_la, hf_lb, hf_e⟩
    have hcFresh : forall t, c ≠ L.copy t :=
      LadderExtension.leftThird_fresh h.subcubic L leftData.adj_leftA_c
        leftData.c_ne_leftB leftData.c_ne_leftCenterA leftData.c_ne_leftCenterB
        (c_ne_rightA L leftData hcase) (c_ne_rightB L leftData hcase)
    have hdFresh : forall t, d ≠ L.copy t :=
      LadderExtension.leftThirdB_fresh h.subcubic L leftData.adj_leftB_d
        leftData.d_ne_leftA leftData.d_ne_leftCenterA leftData.d_ne_leftCenterB
        (d_ne_rightA L leftData hcase) (d_ne_rightB L leftData hcase)
    have he_right := LadderExtension.distanceTwo_from_left_ne_right
      h.bipartite L leftData.adj_leftA_c hce
    have hf_right := LadderExtension.distanceTwo_from_left_ne_right
      h.bipartite L leftData.adj_leftA_c hcf
    have heFresh : forall t, e ≠ L.copy t :=
      LadderExtension.neighbor_of_fresh_fresh h.subcubic L hcFresh hec
        he_la he_lb he_right.1 he_right.2
    have hfFresh : forall t, f ≠ L.copy t :=
      LadderExtension.neighbor_of_fresh_fresh h.subcubic L hcFresh hcf.symm
        hf_la hf_lb hf_right.1 hf_right.2
    have he_ne_c : e ≠ c := fun hEq => H.irrefl (hEq ▸ hec)
    have he_ne_d : e ≠ d := fun hEq => H.irrefl (hEq ▸ hed)
    have hf_ne_c : f ≠ c := fun hEq => H.irrefl (hEq ▸ hcf.symm)
    have hf_ne_d : f ≠ d := fun hEq => H.irrefl (hEq ▸ hdf.symm)
    let D : LadderExtension.PrependData L e f c d := {
      e_ne_f := hf_e.symm
      e_ne_c := he_ne_c
      e_ne_d := he_ne_d
      f_ne_c := hf_ne_c
      f_ne_d := hf_ne_d
      c_ne_d := leftData.c_ne_d
      e_fresh := heFresh
      f_fresh := hfFresh
      c_fresh := hcFresh
      d_fresh := hdFresh
      adj_e_c := hec
      adj_e_d := hed
      adj_f_c := hcf.symm
      adj_f_d := hdf.symm
      adj_c_leftA := leftData.adj_leftA_c.symm
      adj_d_leftB := leftData.adj_leftB_d.symm
    }
    have hocc : TwistedLadderOccurs H (L.n + 1) :=
      LadderExtension.prependCopy L D
    have hmax := L.maximal (L.n + 1) hocc
    omega
  have hc2 : H.degree c = 2 := by
    have hcmin := h.minimumDegree_two.1 c
    have hcmax := h.subcubic c
    by_contra hc2
    apply hcontra (Or.inl (by omega))
  have hd2 : H.degree d = 2 := by
    have hdmin := h.minimumDegree_two.1 d
    have hdmax := h.subcubic d
    by_contra hd2
    apply hcontra (Or.inr (by omega))
  exact ⟨hc2, hd2⟩

/-- The symmetric maximality step in Case 2.2.2: after the raw right-end
Case 2.1 alternative has been ruled out, the named third neighbors `w,x` of
`y,z` cannot extend the maximal twisted ladder, so both have degree two. -/
theorem right_degrees_of_case2_2_maximality
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    (L : MaximalTwistedLadder H) {w x : V}
    (rightData : RightEndpointData H L w x)
    (hnot_case1 : ¬ Case1.Assumptions H L)
    (hnot_raw : ¬ RawAssumptionsRight H L w x) :
    H.degree w = 2 ∧ H.degree x = 2 := by
  let R := LadderExtension.reversedLadder L
  have hRla : R.leftA = L.rightA := by
    exact LadderExtension.reversed_leftA L
  have hRlb : R.leftB = L.rightB := by
    exact LadderExtension.reversed_leftB L
  have hRra : R.rightA = L.leftA := by
    exact LadderExtension.reversed_rightA L
  have hRrb : R.rightB = L.leftB := by
    exact LadderExtension.reversed_rightB L
  have hRca : R.copy (TwistedLadder.leftCenterA R.n R.positive) = L.rightCenterA := by
    change (LadderExtension.reversedLadder L).copy
      (TwistedLadder.leftCenterA L.n L.positive) = L.rightCenterA
    exact LadderExtension.reversed_leftCenterA L
  have hRcb : R.copy (TwistedLadder.leftCenterB R.n R.positive) = L.rightCenterB := by
    change (LadderExtension.reversedLadder L).copy
      (TwistedLadder.leftCenterB L.n L.positive) = L.rightCenterB
    exact LadderExtension.reversed_leftCenterB L
  have leftDataR : LeftEndpointData H R w x := {
    degree_leftA := by rw [hRla]; exact rightData.degree_rightA
    degree_leftB := by rw [hRlb]; exact rightData.degree_rightB
    adj_leftA_c := by rw [hRla]; exact rightData.adj_rightA_w
    adj_leftB_d := by rw [hRlb]; exact rightData.adj_rightB_x
    not_adj_leftB_c := by rw [hRlb]; exact rightData.not_adj_rightB_w
    not_adj_leftA_d := by rw [hRla]; exact rightData.not_adj_rightA_x
    c_ne_leftCenterA := by rw [hRca]; exact rightData.w_ne_rightCenterA
    c_ne_leftCenterB := by rw [hRcb]; exact rightData.w_ne_rightCenterB
    c_ne_leftB := by rw [hRlb]; exact rightData.w_ne_rightB
    d_ne_leftCenterA := by rw [hRca]; exact rightData.x_ne_rightCenterA
    d_ne_leftCenterB := by rw [hRcb]; exact rightData.x_ne_rightCenterB
    d_ne_leftA := by rw [hRla]; exact rightData.x_ne_rightA
    c_ne_d := rightData.w_ne_x
    neighbors_leftA := by rw [hRla, hRca, hRcb]; exact rightData.neighbors_rightA
    neighbors_leftB := by rw [hRlb, hRca, hRcb]; exact rightData.neighbors_rightB
  }
  have hcaseR : Assumptions H R w x := {
    not_case1 := by
      intro hrawR
      apply hnot_case1
      have hn : 2 <= L.n := by
        rcases maximalTwistedLadder_n_eq_one_or_two_le L with hn1 | hn2
        · exfalso
          have hAone : R.rightA = R.copy
              (TwistedLadder.leftCenterA R.n R.positive) := by
            rw [hRra, hRca]
            apply congrArg L.copy.toHom
            simp [MaximalTwistedLadder.leftA, MaximalTwistedLadder.rightCenterA,
              TwistedLadder.leftA, TwistedLadder.rightCenterA, hn1]
          have hBone : R.rightB = R.copy
              (TwistedLadder.leftCenterB R.n R.positive) := by
            rw [hRrb, hRcb]
            apply congrArg L.copy.toHom
            simp [MaximalTwistedLadder.leftB, MaximalTwistedLadder.rightCenterB,
              TwistedLadder.leftB, TwistedLadder.rightCenterB, hn1]
          rcases hrawR with h1 | h2 | h3 | h4
          · exact h1.2.1 hAone
          · exact h2.2.2 hBone
          · exact h3.2.1 hAone
          · exact h4.2.2 hBone
        · exact hn2
      rcases hrawR with h1 | h2 | h3 | h4
      · exact Or.inl ⟨by simpa [hRla, hRra] using h1.1.symm,
          rightA_ne_leftCenterA_of_two_le L hn, rightA_ne_leftCenterB L⟩
      · exact Or.inr (Or.inr (Or.inl ⟨by simpa [hRla, hRrb] using h2.1.symm,
          rightA_ne_leftCenterA_of_two_le L hn, rightA_ne_leftCenterB L⟩))
      · exact Or.inr (Or.inl ⟨by simpa [hRlb, hRra] using h3.1.symm,
          rightB_ne_leftCenterA L, rightB_ne_leftCenterB_of_two_le L hn⟩)
      · exact Or.inr (Or.inr (Or.inr ⟨by simpa [hRlb, hRrb] using h4.1.symm,
          rightB_ne_leftCenterA L, rightB_ne_leftCenterB_of_two_le L hn⟩))
    sameOutside_left := by
      intro y hyA hyB
      apply sameOutsideRight_of_not_rawRight hnot_raw y
      · simpa [hRla] using hyA
      · simpa [hRlb] using hyB
  }
  exact left_degrees_of_case2_2_maximality h R leftDataR hcaseR

/-- Subcase 2.2.1: if the shared second neighbor `e` hits one of the right
endpoint vertices, then the rooted distance-two subgraph on `{c,y,z}` is one of
the forbidden Figure 5(c)/(d) configurations. -/
theorem earlyObstructionData_of_case2_2_1
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    (L : MaximalTwistedLadder H) {c d w x e : V}
    (leftData : LeftEndpointData H L c d)
    (rightData : RightEndpointData H L w x)
    (hcase : Assumptions H L c d)
    (leftShared : LeftSharedSecondNeighborData H L c d e)
    (hit : EAdjacentToRightEndpoint H L e) :
    EarlyObstructionData H := by
  have hnot_both := not_adj_e_both_rightEndpoints h L leftData hcase leftShared
  have hm_right := right_endpoint_multiplicity_two L rightData
  have hright_ne : L.rightA ≠ L.rightB := by
    intro hEq
    exact TwistedLadder.rightA_ne_rightB L.n L.positive (L.copy.injective hEq)
  have hleftA_ne_e : L.leftA ≠ e := leftShared.e_ne_leftA.symm
  rcases hit with he_rightA | he_rightB
  · have hnot_e_rightB : ¬ H.Adj e L.rightB := fun he => hnot_both ⟨he_rightA, he⟩
    refine ⟨L.rightA, L.rightB, c, hright_ne,
      (c_ne_rightA L leftData hcase).symm, (c_ne_rightB L leftData hcase).symm,
      hm_right, rightData.degree_rightA, ?_⟩
    rcases maximalTwistedLadder_n_eq_one_or_two_le L with hn | hn
    · right
      constructor
      · rw [H.rootedDistanceTwoMultigraph.graph.symm]
        exact distanceTwo_multiplicity_eq_two_of_degree_two_common_neighbors
          (c_ne_rightA L leftData hcase) hleftA_ne_e leftShared.degree_c
          leftData.adj_leftA_c.symm leftShared.adj_c_e
          (adj_leftA_rightA_of_n_eq_one L hn) he_rightA
      · rw [H.rootedDistanceTwoMultigraph.graph.symm]
        exact distanceTwo_multiplicity_eq_one_of_degree_two_neighbors
          (c_ne_rightB L leftData hcase) hleftA_ne_e leftShared.degree_c
          leftData.adj_leftA_c.symm leftShared.adj_c_e
          (adj_leftA_rightB_of_n_eq_one L hn) hnot_e_rightB
    · left
      constructor
      · rw [H.rootedDistanceTwoMultigraph.graph.symm]
        exact distanceTwo_multiplicity_eq_one_of_degree_two_neighbors
          (c_ne_rightA L leftData hcase) leftShared.e_ne_leftA leftShared.degree_c
          leftShared.adj_c_e leftData.adj_leftA_c.symm he_rightA
          (not_adj_leftA_rightA_of_two_le L hcase.not_case1 hn)
      · rw [H.rootedDistanceTwoMultigraph.graph.symm]
        exact distanceTwo_multiplicity_eq_zero_of_degree_two_neighbors
          (c_ne_rightB L leftData hcase) leftShared.e_ne_leftA leftShared.degree_c
          leftShared.adj_c_e leftData.adj_leftA_c.symm hnot_e_rightB
          (not_adj_leftA_rightB_of_two_le L hcase.not_case1 hn)
  · have hnot_e_rightA : ¬ H.Adj e L.rightA := fun he => hnot_both ⟨he, he_rightB⟩
    refine ⟨L.rightB, L.rightA, c, hright_ne.symm,
      (c_ne_rightB L leftData hcase).symm, (c_ne_rightA L leftData hcase).symm,
      ?_, rightData.degree_rightB, ?_⟩
    · rw [H.rootedDistanceTwoMultigraph.graph.symm]
      exact hm_right
    · rcases maximalTwistedLadder_n_eq_one_or_two_le L with hn | hn
      · right
        constructor
        · rw [H.rootedDistanceTwoMultigraph.graph.symm]
          exact distanceTwo_multiplicity_eq_two_of_degree_two_common_neighbors
            (c_ne_rightB L leftData hcase) hleftA_ne_e leftShared.degree_c
            leftData.adj_leftA_c.symm leftShared.adj_c_e
            (adj_leftA_rightB_of_n_eq_one L hn) he_rightB
        · rw [H.rootedDistanceTwoMultigraph.graph.symm]
          exact distanceTwo_multiplicity_eq_one_of_degree_two_neighbors
            (c_ne_rightA L leftData hcase) hleftA_ne_e leftShared.degree_c
            leftData.adj_leftA_c.symm leftShared.adj_c_e
            (adj_leftA_rightA_of_n_eq_one L hn) hnot_e_rightA
      · left
        constructor
        · rw [H.rootedDistanceTwoMultigraph.graph.symm]
          exact distanceTwo_multiplicity_eq_one_of_degree_two_neighbors
            (c_ne_rightB L leftData hcase) leftShared.e_ne_leftA leftShared.degree_c
            leftShared.adj_c_e leftData.adj_leftA_c.symm he_rightB
            (not_adj_leftA_rightB_of_two_le L hcase.not_case1 hn)
        · rw [H.rootedDistanceTwoMultigraph.graph.symm]
          exact distanceTwo_multiplicity_eq_zero_of_degree_two_neighbors
            (c_ne_rightA L leftData hcase) leftShared.e_ne_leftA leftShared.degree_c
            leftShared.adj_c_e leftData.adj_leftA_c.symm hnot_e_rightA
            (not_adj_leftA_rightA_of_two_le L hcase.not_case1 hn)

/-- Subcase 2.2.2, symmetric setup: once `e` avoids both right endpoints, the
same argument at the right endpoint pair gives degree-two third neighbors `w,x`
with a shared second neighbor `v`. -/
theorem rightSharedSecondNeighborData_of_case2_2_2
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    (L : MaximalTwistedLadder H) {c d w x e : V}
    (_leftData : LeftEndpointData H L c d)
    (rightData : RightEndpointData H L w x)
    (_hcase : Assumptions H L c d)
    (_leftShared : LeftSharedSecondNeighborData H L c d e)
    (_avoid : ENotAdjacentToRightEndpoints H L e) :
    exists v, RightSharedSecondNeighborData H L w x v := by
  have hnot_raw : ¬ RawAssumptionsRight H L w x := by
    intro raw
    exact contradiction_of_rawRight h L rightData raw
  have rightDegrees : H.degree w = 2 ∧ H.degree x = 2 :=
    right_degrees_of_case2_2_maximality h L rightData _hcase.not_case1 hnot_raw
  exact exists_rightSharedSecondNeighborData_of_not_rawRight_and_forced_degrees
    h rightData hnot_raw rightDegrees.1 rightDegrees.2

theorem capSeparation_of_case2_2
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    (L : MaximalTwistedLadder H) {c d w x e v : V}
    (leftData : LeftEndpointData H L c d)
    (rightData : RightEndpointData H L w x)
    (hcase : Assumptions H L c d)
    (leftShared : LeftSharedSecondNeighborData H L c d e)
    (rightShared : RightSharedSecondNeighborData H L w x v)
    (avoid : ENotAdjacentToRightEndpoints H L e)
    (hc_v : c ≠ v) (hd_v : d ≠ v) (he_v : e ≠ v) :
    HJGeometry.CapSeparation L c d w x e v := by
  have hla_ra : L.leftA ≠ L.rightA := by
    intro heq; apply L.copy.injective at heq
    injection heq with hfin
    have hv := congrArg Fin.val hfin
    simp [TwistedLadder.leftA, TwistedLadder.rightA] at hv
    omega
  have hla_rb : L.leftA ≠ L.rightB := by
    intro heq; apply L.copy.injective at heq; cases heq
  have hlb_ra : L.leftB ≠ L.rightA := by
    intro heq; apply L.copy.injective at heq; cases heq
  have hlb_rb : L.leftB ≠ L.rightB := by
    intro heq; apply L.copy.injective at heq
    injection heq with hfin
    have hv := congrArg Fin.val hfin
    simp [TwistedLadder.leftB, TwistedLadder.rightB] at hv
    omega
  have eRight := LadderExtension.distanceTwo_from_left_ne_right h.bipartite L
    leftData.adj_leftA_c leftShared.adj_c_e
  have hnc := neighborFinset_eq_pair_of_degree_two leftShared.degree_c
    leftData.adj_leftA_c.symm leftShared.adj_c_e leftShared.e_ne_leftA.symm
  have hnd := neighborFinset_eq_pair_of_degree_two leftShared.degree_d
    leftData.adj_leftB_d.symm leftShared.adj_d_e leftShared.e_ne_leftB.symm
  have c_w : c ≠ w := by
    intro heq
    have hm : L.rightA ∈ ({L.leftA, e} : Finset V) := by
      rw [← hnc, SimpleGraph.mem_neighborFinset]
      simpa [heq] using rightData.adj_rightA_w.symm
    simp only [Finset.mem_insert, Finset.mem_singleton] at hm
    exact hm.elim (fun z => hla_ra z.symm) (fun z => eRight.1 z.symm)
  have c_x : c ≠ x := by
    intro heq
    have hm : L.rightB ∈ ({L.leftA, e} : Finset V) := by
      rw [← hnc, SimpleGraph.mem_neighborFinset]
      simpa [heq] using rightData.adj_rightB_x.symm
    simp only [Finset.mem_insert, Finset.mem_singleton] at hm
    exact hm.elim (fun z => hla_rb z.symm) (fun z => eRight.2 z.symm)
  have d_w : d ≠ w := by
    intro heq
    have hm : L.rightA ∈ ({L.leftB, e} : Finset V) := by
      rw [← hnd, SimpleGraph.mem_neighborFinset]
      simpa [heq] using rightData.adj_rightA_w.symm
    simp only [Finset.mem_insert, Finset.mem_singleton] at hm
    exact hm.elim (fun z => hlb_ra z.symm) (fun z => eRight.1 z.symm)
  have d_x : d ≠ x := by
    intro heq
    have hm : L.rightB ∈ ({L.leftB, e} : Finset V) := by
      rw [← hnd, SimpleGraph.mem_neighborFinset]
      simpa [heq] using rightData.adj_rightB_x.symm
    simp only [Finset.mem_insert, Finset.mem_singleton] at hm
    exact hm.elim (fun z => hlb_rb z.symm) (fun z => eRight.2 z.symm)
  have cFresh : forall t, c ≠ L.copy t :=
    LadderExtension.leftThird_fresh h.subcubic L leftData.adj_leftA_c
      leftData.c_ne_leftB leftData.c_ne_leftCenterA leftData.c_ne_leftCenterB
      (c_ne_rightA L leftData hcase) (c_ne_rightB L leftData hcase)
  have dFresh : forall t, d ≠ L.copy t :=
    LadderExtension.leftThirdB_fresh h.subcubic L leftData.adj_leftB_d
      leftData.d_ne_leftA leftData.d_ne_leftCenterA leftData.d_ne_leftCenterB
      (d_ne_rightA L leftData hcase) (d_ne_rightB L leftData hcase)
  have eFresh : forall t, e ≠ L.copy t :=
    LadderExtension.neighbor_of_fresh_fresh h.subcubic L cFresh
      leftShared.adj_c_e.symm leftShared.e_ne_leftA leftShared.e_ne_leftB
      eRight.1 eRight.2
  have w_la : w ≠ L.leftA := by
    rcases maximalTwistedLadder_n_eq_one_or_two_le L with hn | hn
    · intro heq; apply rightData.w_ne_rightCenterA
      rw [heq]
      apply congrArg L.copy.toHom
      simp [MaximalTwistedLadder.leftA, MaximalTwistedLadder.rightCenterA,
        TwistedLadder.leftA, TwistedLadder.rightCenterA, hn]
    · intro heq; apply hcase.not_case1
      exact Or.inl ⟨by simpa [heq] using rightData.adj_rightA_w.symm,
        rightA_ne_leftCenterA_of_two_le L hn, rightA_ne_leftCenterB L⟩
  have w_lb : w ≠ L.leftB := by
    rcases maximalTwistedLadder_n_eq_one_or_two_le L with hn | hn
    · intro heq; apply rightData.w_ne_rightCenterB
      rw [heq]
      apply congrArg L.copy.toHom
      simp [MaximalTwistedLadder.leftB, MaximalTwistedLadder.rightCenterB,
        TwistedLadder.leftB, TwistedLadder.rightCenterB, hn]
    · intro heq; apply hcase.not_case1
      exact Or.inr (Or.inr (Or.inl ⟨by simpa [heq] using rightData.adj_rightA_w.symm,
        rightA_ne_leftCenterA_of_two_le L hn, rightA_ne_leftCenterB L⟩))
  have x_la : x ≠ L.leftA := by
    rcases maximalTwistedLadder_n_eq_one_or_two_le L with hn | hn
    · intro heq; apply rightData.x_ne_rightCenterA
      rw [heq]
      apply congrArg L.copy.toHom
      simp [MaximalTwistedLadder.leftA, MaximalTwistedLadder.rightCenterA,
        TwistedLadder.leftA, TwistedLadder.rightCenterA, hn]
    · intro heq; apply hcase.not_case1
      exact Or.inr (Or.inl ⟨by simpa [heq] using rightData.adj_rightB_x.symm,
        rightB_ne_leftCenterA L, rightB_ne_leftCenterB_of_two_le L hn⟩)
  have x_lb : x ≠ L.leftB := by
    rcases maximalTwistedLadder_n_eq_one_or_two_le L with hn | hn
    · intro heq; apply rightData.x_ne_rightCenterB
      rw [heq]
      apply congrArg L.copy.toHom
      simp [MaximalTwistedLadder.leftB, MaximalTwistedLadder.rightCenterB,
        TwistedLadder.leftB, TwistedLadder.rightCenterB, hn]
    · intro heq; apply hcase.not_case1
      exact Or.inr (Or.inr (Or.inr ⟨by simpa [heq] using rightData.adj_rightB_x.symm,
        rightB_ne_leftCenterA L, rightB_ne_leftCenterB_of_two_le L hn⟩))
  have wFresh : forall t, w ≠ L.copy t :=
    LadderExtension.rightThird_fresh h.subcubic L rightData.adj_rightA_w
      rightData.w_ne_rightB rightData.w_ne_rightCenterA rightData.w_ne_rightCenterB
      w_la w_lb
  have xFresh : forall t, x ≠ L.copy t :=
    LadderExtension.rightThirdB_fresh h.subcubic L rightData.adj_rightB_x
      rightData.x_ne_rightA rightData.x_ne_rightCenterA rightData.x_ne_rightCenterB
      x_la x_lb
  let R := LadderExtension.reversedLadder L
  have vLeftR := LadderExtension.distanceTwo_from_left_ne_right h.bipartite R
    (by
      change H.Adj (LadderExtension.reversedLadder L).leftA w
      simpa only [LadderExtension.reversed_leftA] using rightData.adj_rightA_w)
    rightShared.adj_w_v
  dsimp [R] at vLeftR
  have v_la : v ≠ L.leftA := by
    simpa only [LadderExtension.reversed_rightA] using vLeftR.1
  have v_lb : v ≠ L.leftB := by
    simpa only [LadderExtension.reversed_rightB] using vLeftR.2
  have vFresh : forall t, v ≠ L.copy t :=
    LadderExtension.neighbor_of_fresh_fresh h.subcubic L wFresh
      rightShared.adj_w_v.symm v_la v_lb rightShared.v_ne_rightA rightShared.v_ne_rightB
  exact {
    c_d := leftData.c_ne_d
    c_w := c_w
    c_x := c_x
    c_e := fun z => H.irrefl (z ▸ leftShared.adj_c_e)
    c_v := hc_v
    d_w := d_w
    d_x := d_x
    d_e := fun z => H.irrefl (z ▸ leftShared.adj_d_e)
    d_v := hd_v
    w_x := rightData.w_ne_x
    w_e := fun z => avoid.1 (z ▸ rightData.adj_rightA_w.symm)
    w_v := fun z => H.irrefl (z ▸ rightShared.adj_w_v)
    x_e := fun z => avoid.2 (z ▸ rightData.adj_rightB_x.symm)
    x_v := fun z => H.irrefl (z ▸ rightShared.adj_x_v)
    e_v := he_v
    c_fresh := cFresh
    d_fresh := dFresh
    w_fresh := wFresh
    x_fresh := xFresh
    e_fresh := eFresh
    v_fresh := vFresh
  }

/-- Subcase 2.2.2.1: if both shared second neighbors `e,v` have degree two, the
displayed configuration is saturated and is exactly `HJ_n`. -/
theorem saturatedHJModel_of_case2_2_2_1
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    (L : MaximalTwistedLadder H) {c d w x e v : V}
    (leftData : LeftEndpointData H L c d)
    (rightData : RightEndpointData H L w x)
    (hcase : Assumptions H L c d)
    (leftShared : LeftSharedSecondNeighborData H L c d e)
    (rightShared : RightSharedSecondNeighborData H L w x v)
    (avoid : ENotAdjacentToRightEndpoints H L e)
    (hdeg : H.degree e = 2 ∧ H.degree v = 2) :
    Nonempty (SaturatedHJModel H L e v) := by
  classical
  have eRight := LadderExtension.distanceTwo_from_left_ne_right h.bipartite L
    leftData.adj_leftA_c leftShared.adj_c_e
  have hnc := neighborFinset_eq_pair_of_degree_two leftShared.degree_c
    leftData.adj_leftA_c.symm leftShared.adj_c_e leftShared.e_ne_leftA.symm
  have hnd := neighborFinset_eq_pair_of_degree_two leftShared.degree_d
    leftData.adj_leftB_d.symm leftShared.adj_d_e leftShared.e_ne_leftB.symm
  have hnw := neighborFinset_eq_pair_of_degree_two rightShared.degree_w
    rightData.adj_rightA_w.symm rightShared.adj_w_v rightShared.v_ne_rightA.symm
  have hnx := neighborFinset_eq_pair_of_degree_two rightShared.degree_x
    rightData.adj_rightB_x.symm rightShared.adj_x_v rightShared.v_ne_rightB.symm
  have c_w : c ≠ w := by
    intro z
    have hm : L.rightA ∈ ({L.leftA, e} : Finset V) := by
      rw [← hnc, SimpleGraph.mem_neighborFinset]
      simpa [z] using rightData.adj_rightA_w.symm
    simp only [Finset.mem_insert, Finset.mem_singleton] at hm
    rcases hm with hm | hm
    · apply L.copy.injective at hm; injection hm with hm';
      have := congrArg Fin.val hm'; simp [TwistedLadder.leftA, TwistedLadder.rightA] at this
      omega
    · exact eRight.1 hm.symm
  have d_w : d ≠ w := by
    intro z
    have hm : L.rightA ∈ ({L.leftB, e} : Finset V) := by
      rw [← hnd, SimpleGraph.mem_neighborFinset]
      simpa [z] using rightData.adj_rightA_w.symm
    simp only [Finset.mem_insert, Finset.mem_singleton] at hm
    rcases hm with hm | hm
    · apply L.copy.injective at hm; cases hm
    · exact eRight.1 hm.symm
  have e_v : e ≠ v := by
    intro z
    have hne := neighborFinset_eq_pair_of_degree_two hdeg.1
      leftShared.adj_c_e.symm leftShared.adj_d_e.symm leftData.c_ne_d
    have hm : w ∈ ({c, d} : Finset V) := by
      rw [← hne, SimpleGraph.mem_neighborFinset]
      simpa [z] using rightShared.adj_w_v.symm
    simp only [Finset.mem_insert, Finset.mem_singleton] at hm
    exact hm.elim (fun q => c_w q.symm) (fun q => d_w q.symm)
  have hne := neighborFinset_eq_pair_of_degree_two hdeg.1
    leftShared.adj_c_e.symm leftShared.adj_d_e.symm leftData.c_ne_d
  have hnv := neighborFinset_eq_pair_of_degree_two hdeg.2
    rightShared.adj_w_v.symm rightShared.adj_x_v.symm rightData.w_ne_x
  have c_v : c ≠ v := by
    intro z
    have hm : e ∈ ({w, x} : Finset V) := by
      rw [← hnv, SimpleGraph.mem_neighborFinset]
      simpa [z] using leftShared.adj_c_e
    simp only [Finset.mem_insert, Finset.mem_singleton] at hm
    exact hm.elim
      (fun q => avoid.1 (q.symm ▸ rightData.adj_rightA_w.symm))
      (fun q => avoid.2 (q.symm ▸ rightData.adj_rightB_x.symm))
  have d_v : d ≠ v := by
    intro z
    have hm : e ∈ ({w, x} : Finset V) := by
      rw [← hnv, SimpleGraph.mem_neighborFinset]
      simpa [z] using leftShared.adj_d_e
    simp only [Finset.mem_insert, Finset.mem_singleton] at hm
    exact hm.elim
      (fun q => avoid.1 (q.symm ▸ rightData.adj_rightA_w.symm))
      (fun q => avoid.2 (q.symm ▸ rightData.adj_rightB_x.symm))
  let S := capSeparation_of_case2_2 h L leftData rightData hcase leftShared
    rightShared avoid c_v d_v e_v
  let D : HJGeometry.CapEdges L c d w x e v := {
    c_leftA := leftData.adj_leftA_c.symm
    c_e := leftShared.adj_c_e
    e_d := leftShared.adj_d_e.symm
    d_leftB := leftData.adj_leftB_d.symm
    rightA_w := rightData.adj_rightA_w
    w_v := rightShared.adj_w_v
    v_x := rightShared.adj_x_v.symm
    x_rightB := rightData.adj_rightB_x.symm
  }
  let label := HJGeometry.capMap L c d w x e v
  let displayed : Finset V := Finset.univ.image label
  have hmem (p : HJVertex L.n) : label p ∈ displayed :=
    Finset.mem_image.2 ⟨p, Finset.mem_univ p, rfl⟩
  have hcopy_mem (t : TwistedLadderVertex L.n) : L.copy t ∈ displayed := by
    have := hmem (HJGeometry.uncapCode L.n (Sum.inr t))
    simpa [label, HJGeometry.capCodeMap] using this
  have hcap_mem (i : Fin 6) : HJGeometry.capCodeMap L c d w x e v (Sum.inl i) ∈ displayed := by
    have := hmem (HJGeometry.uncapCode L.n (Sum.inl i))
    simpa [label] using this
  have hsat : forall u, u ∈ displayed -> H.neighborFinset u ⊆ displayed := by
    intro u hu y hy
    obtain ⟨p, _hp, rfl⟩ := Finset.mem_image.1 hu
    rw [SimpleGraph.mem_neighborFinset] at hy
    rw [← HJGeometry.uncapCode_capCode L.n p] at hy
    simp only [label, HJGeometry.capMap_uncapCode] at hy
    generalize HJGeometry.capCode L.n p = z at hy
    cases z with
    | inl i =>
        fin_cases i
        all_goals simp [HJGeometry.capCodeMap] at hy
        · have hy' : y ∈ ({L.leftA, e} : Finset V) := by rw [← hnc, SimpleGraph.mem_neighborFinset]; exact hy
          rcases (by simpa using hy') with rfl | rfl
          · exact hcopy_mem _
          · exact hcap_mem 4
        · have hy' : y ∈ ({L.leftB, e} : Finset V) := by rw [← hnd, SimpleGraph.mem_neighborFinset]; exact hy
          rcases (by simpa using hy') with rfl | rfl
          · exact hcopy_mem _
          · exact hcap_mem 4
        · have hy' : y ∈ ({L.rightA, v} : Finset V) := by rw [← hnw, SimpleGraph.mem_neighborFinset]; exact hy
          rcases (by simpa using hy') with rfl | rfl
          · exact hcopy_mem _
          · exact hcap_mem 5
        · have hy' : y ∈ ({L.rightB, v} : Finset V) := by rw [← hnx, SimpleGraph.mem_neighborFinset]; exact hy
          rcases (by simpa using hy') with rfl | rfl
          · exact hcopy_mem _
          · exact hcap_mem 5
        · have hy' : y ∈ ({c, d} : Finset V) := by rw [← hne, SimpleGraph.mem_neighborFinset]; exact hy
          rcases (by simpa using hy') with rfl | rfl
          · exact hcap_mem 0
          · exact hcap_mem 1
        · have hy' : y ∈ ({w, x} : Finset V) := by rw [← hnv, SimpleGraph.mem_neighborFinset]; exact hy
          rcases (by simpa using hy') with rfl | rfl
          · exact hcap_mem 2
          · exact hcap_mem 3
    | inr t =>
        simp only [HJGeometry.capCodeMap] at hy
        by_cases hla : t = TwistedLadder.leftA L.n L.positive
        · subst t
          have hy' : y ∈ ({L.copy (TwistedLadder.leftCenterA L.n L.positive),
              L.copy (TwistedLadder.leftCenterB L.n L.positive), c} : Finset V) := by
            rw [← leftData.neighbors_leftA, SimpleGraph.mem_neighborFinset]; exact hy
          rcases (by simpa using hy') with rfl | rfl | rfl
          · exact hcopy_mem _
          · exact hcopy_mem _
          · exact hcap_mem 0
        · by_cases hlb : t = TwistedLadder.leftB L.n L.positive
          · subst t
            have hy' : y ∈ ({L.copy (TwistedLadder.leftCenterA L.n L.positive),
                L.copy (TwistedLadder.leftCenterB L.n L.positive), d} : Finset V) := by
              rw [← leftData.neighbors_leftB, SimpleGraph.mem_neighborFinset]; exact hy
            rcases (by simpa using hy') with rfl | rfl | rfl
            · exact hcopy_mem _
            · exact hcopy_mem _
            · exact hcap_mem 1
          · by_cases hra : t = TwistedLadder.rightA L.n L.positive
            · subst t
              have hy' : y ∈ ({L.rightCenterA, L.rightCenterB, w} : Finset V) := by
                rw [← rightData.neighbors_rightA, SimpleGraph.mem_neighborFinset]; exact hy
              rcases (by simpa using hy') with rfl | rfl | rfl
              · exact hcopy_mem _
              · exact hcopy_mem _
              · exact hcap_mem 2
            · by_cases hrb : t = TwistedLadder.rightB L.n L.positive
              · subst t
                have hy' : y ∈ ({L.rightCenterA, L.rightCenterB, x} : Finset V) := by
                  rw [← rightData.neighbors_rightB, SimpleGraph.mem_neighborFinset]; exact hy
                rcases (by simpa using hy') with rfl | rfl | rfl
                · exact hcopy_mem _
                · exact hcopy_mem _
                · exact hcap_mem 3
              · rw [← SimpleGraph.mem_neighborFinset] at hy
                obtain ⟨s, _hs, rfl⟩ := Finset.mem_image.1
                  (LadderGeometry.neighborFinset_copy_internal_subset_image
                    h.subcubic L t hla hlb hra hrb hy)
                exact hcopy_mem s
  have hreflect {p q : HJVertex L.n}
      (hpq : H.Adj (label p) (label q)) : (HJ L.n).Adj p q := by
    rw [← HJGeometry.uncapCode_capCode L.n p,
      ← HJGeometry.uncapCode_capCode L.n q] at hpq ⊢
    simp only [label, HJGeometry.capMap_uncapCode] at hpq
    generalize HJGeometry.capCode L.n p = zp at hpq ⊢
    generalize HJGeometry.capCode L.n q = zq at hpq ⊢
    have codeInj := HJGeometry.capCodeMap_injective L S
    have hc_leftA : (HJ L.n).Adj
        (HJGeometry.uncapCode L.n (Sum.inl (0 : Fin 6)))
        (HJGeometry.uncapCode L.n
          (Sum.inr (TwistedLadder.leftA L.n L.positive))) := by
      simp [HJGeometry.uncapCode, TwistedLadder.leftA, HJ, HJ.adj,
        HJ.consecutive, HJ.topBottomAdj, HJ.endDiagonal, HJ.crossedDiagonal]
    have hc_e : (HJ L.n).Adj
        (HJGeometry.uncapCode L.n (Sum.inl (0 : Fin 6)))
        (HJGeometry.uncapCode L.n (Sum.inl (4 : Fin 6))) := by
      simp [HJGeometry.uncapCode, HJ, HJ.adj, HJ.consecutive,
        HJ.topBottomAdj, HJ.endDiagonal, HJ.crossedDiagonal]
    have hd_leftB : (HJ L.n).Adj
        (HJGeometry.uncapCode L.n (Sum.inl (1 : Fin 6)))
        (HJGeometry.uncapCode L.n
          (Sum.inr (TwistedLadder.leftB L.n L.positive))) := by
      simp [HJGeometry.uncapCode, TwistedLadder.leftB, HJ, HJ.adj,
        HJ.consecutive, HJ.topBottomAdj, HJ.endDiagonal, HJ.crossedDiagonal]
    have hd_e : (HJ L.n).Adj
        (HJGeometry.uncapCode L.n (Sum.inl (1 : Fin 6)))
        (HJGeometry.uncapCode L.n (Sum.inl (4 : Fin 6))) := by
      simp [HJGeometry.uncapCode, HJ, HJ.adj, HJ.consecutive]
    have hw_rightA : (HJ L.n).Adj
        (HJGeometry.uncapCode L.n (Sum.inl (2 : Fin 6)))
        (HJGeometry.uncapCode L.n
          (Sum.inr (TwistedLadder.rightA L.n L.positive))) := by
      have hcap : HJGeometry.uncapCode L.n (Sum.inl (2 : Fin 6)) =
          HJVertex.top ⟨2 * L.n + 1, by omega⟩ := by
        simp [HJGeometry.uncapCode]
      have hold : HJGeometry.uncapCode L.n
          (Sum.inr (TwistedLadder.rightA L.n L.positive)) =
          HJVertex.top ⟨2 * L.n, by omega⟩ := by
        simp only [HJGeometry.uncapCode, TwistedLadder.rightA]
        congr 1
        ext
        simp
        have hpos := L.positive
        omega
      rw [hcap, hold]
      simp [HJ, HJ.adj, HJ.consecutive]
    have hw_v : (HJ L.n).Adj
        (HJGeometry.uncapCode L.n (Sum.inl (2 : Fin 6)))
        (HJGeometry.uncapCode L.n (Sum.inl (5 : Fin 6))) := by
      simp [HJGeometry.uncapCode, HJ, HJ.adj, HJ.consecutive,
        HJ.topBottomAdj, HJ.endDiagonal, HJ.crossedDiagonal]
    have hx_rightB : (HJ L.n).Adj
        (HJGeometry.uncapCode L.n (Sum.inl (3 : Fin 6)))
        (HJGeometry.uncapCode L.n
          (Sum.inr (TwistedLadder.rightB L.n L.positive))) := by
      have hcap : HJGeometry.uncapCode L.n (Sum.inl (3 : Fin 6)) =
          HJVertex.bottom ⟨2 * L.n + 2, by omega⟩ := by
        simp [HJGeometry.uncapCode]
      have hold : HJGeometry.uncapCode L.n
          (Sum.inr (TwistedLadder.rightB L.n L.positive)) =
          HJVertex.bottom ⟨2 * L.n + 1, by omega⟩ := by
        simp only [HJGeometry.uncapCode, TwistedLadder.rightB]
        congr 1
        ext
        simp
        have hpos := L.positive
        omega
      rw [hcap, hold]
      simp [HJ, HJ.adj, HJ.consecutive]
    have hx_v : (HJ L.n).Adj
        (HJGeometry.uncapCode L.n (Sum.inl (3 : Fin 6)))
        (HJGeometry.uncapCode L.n (Sum.inl (5 : Fin 6))) := by
      simp [HJGeometry.uncapCode, HJ, HJ.adj, HJ.consecutive]
    cases zp with
    | inl i =>
        fin_cases i
        all_goals simp only [HJGeometry.capCodeMap] at hpq
        · have hm : HJGeometry.capCodeMap L c d w x e v zq ∈ ({L.leftA, e} : Finset V) := by
            rw [← hnc, SimpleGraph.mem_neighborFinset]; exact hpq
          simp only [Finset.mem_insert, Finset.mem_singleton] at hm
          rcases hm with hm | hm
          · have hz : zq = Sum.inr (TwistedLadder.leftA L.n L.positive) :=
              codeInj (by simpa [HJGeometry.capCodeMap,
                MaximalTwistedLadder.leftA] using hm)
            rw [hz]
            exact hc_leftA
          · have hz : zq = Sum.inl (4 : Fin 6) :=
              codeInj (by simpa [HJGeometry.capCodeMap] using hm)
            rw [hz]
            exact hc_e
        · have hm : HJGeometry.capCodeMap L c d w x e v zq ∈ ({L.leftB, e} : Finset V) := by
            rw [← hnd, SimpleGraph.mem_neighborFinset]; exact hpq
          simp only [Finset.mem_insert, Finset.mem_singleton] at hm
          rcases hm with hm | hm
          · have hz : zq = Sum.inr (TwistedLadder.leftB L.n L.positive) :=
              codeInj (by simpa [HJGeometry.capCodeMap,
                MaximalTwistedLadder.leftB] using hm)
            rw [hz]
            exact hd_leftB
          · have hz : zq = Sum.inl (4 : Fin 6) :=
              codeInj (by simpa [HJGeometry.capCodeMap] using hm)
            rw [hz]
            exact hd_e
        · have hm : HJGeometry.capCodeMap L c d w x e v zq ∈ ({L.rightA, v} : Finset V) := by
            rw [← hnw, SimpleGraph.mem_neighborFinset]; exact hpq
          simp only [Finset.mem_insert, Finset.mem_singleton] at hm
          rcases hm with hm | hm
          · have hz : zq = Sum.inr (TwistedLadder.rightA L.n L.positive) :=
              codeInj (by simpa [HJGeometry.capCodeMap,
                MaximalTwistedLadder.rightA] using hm)
            rw [hz]
            exact hw_rightA
          · have hz : zq = Sum.inl (5 : Fin 6) :=
              codeInj (by simpa [HJGeometry.capCodeMap] using hm)
            rw [hz]
            exact hw_v
        · have hm : HJGeometry.capCodeMap L c d w x e v zq ∈ ({L.rightB, v} : Finset V) := by
            rw [← hnx, SimpleGraph.mem_neighborFinset]; exact hpq
          simp only [Finset.mem_insert, Finset.mem_singleton] at hm
          rcases hm with hm | hm
          · have hz : zq = Sum.inr (TwistedLadder.rightB L.n L.positive) :=
              codeInj (by simpa [HJGeometry.capCodeMap,
                MaximalTwistedLadder.rightB] using hm)
            rw [hz]
            exact hx_rightB
          · have hz : zq = Sum.inl (5 : Fin 6) :=
              codeInj (by simpa [HJGeometry.capCodeMap] using hm)
            rw [hz]
            exact hx_v
        · have hm : HJGeometry.capCodeMap L c d w x e v zq ∈ ({c, d} : Finset V) := by
            rw [← hne, SimpleGraph.mem_neighborFinset]; exact hpq
          simp only [Finset.mem_insert, Finset.mem_singleton] at hm
          rcases hm with hm | hm
          · have hz : zq = Sum.inl (0 : Fin 6) :=
              codeInj (by simpa [HJGeometry.capCodeMap] using hm)
            rw [hz]
            exact hc_e.symm
          · have hz : zq = Sum.inl (1 : Fin 6) :=
              codeInj (by simpa [HJGeometry.capCodeMap] using hm)
            rw [hz]
            exact hd_e.symm
        · have hm : HJGeometry.capCodeMap L c d w x e v zq ∈ ({w, x} : Finset V) := by
            rw [← hnv, SimpleGraph.mem_neighborFinset]; exact hpq
          simp only [Finset.mem_insert, Finset.mem_singleton] at hm
          rcases hm with hm | hm
          · have hz : zq = Sum.inl (2 : Fin 6) :=
              codeInj (by simpa [HJGeometry.capCodeMap] using hm)
            rw [hz]
            exact hw_v.symm
          · have hz : zq = Sum.inl (3 : Fin 6) :=
              codeInj (by simpa [HJGeometry.capCodeMap] using hm)
            rw [hz]
            exact hx_v.symm
    | inr t =>
        simp only [label, HJGeometry.capMap_uncapCode, HJGeometry.capCodeMap] at hpq
        by_cases hla : t = TwistedLadder.leftA L.n L.positive
        · subst t
          have hm : HJGeometry.capCodeMap L c d w x e v zq ∈
              ({L.copy (TwistedLadder.leftCenterA L.n L.positive),
                L.copy (TwistedLadder.leftCenterB L.n L.positive), c} : Finset V) := by
            rw [← leftData.neighbors_leftA, SimpleGraph.mem_neighborFinset]; exact hpq
          simp only [Finset.mem_insert, Finset.mem_singleton] at hm
          rcases hm with hm | hm | hm
          · have hz : zq = Sum.inr (TwistedLadder.leftCenterA L.n L.positive) :=
              codeInj (by simpa [HJGeometry.capCodeMap] using hm)
            rw [hz]
            exact HJGeometry.hj_adj_uncapCode_ladder_of_adj _ _ _
              (TwistedLadder.adj_leftA_leftCenterA L.n L.positive)
          · have hz : zq = Sum.inr (TwistedLadder.leftCenterB L.n L.positive) :=
              codeInj (by simpa [HJGeometry.capCodeMap] using hm)
            rw [hz]
            exact HJGeometry.hj_adj_uncapCode_ladder_of_adj _ _ _
              (TwistedLadder.adj_leftA_leftCenterB L.n L.positive)
          · have hz : zq = Sum.inl (0 : Fin 6) :=
              codeInj (by simpa [HJGeometry.capCodeMap] using hm)
            rw [hz]
            exact hc_leftA.symm
        · by_cases hlb : t = TwistedLadder.leftB L.n L.positive
          · subst t
            have hm : HJGeometry.capCodeMap L c d w x e v zq ∈
                ({L.copy (TwistedLadder.leftCenterA L.n L.positive),
                  L.copy (TwistedLadder.leftCenterB L.n L.positive), d} : Finset V) := by
              rw [← leftData.neighbors_leftB, SimpleGraph.mem_neighborFinset]; exact hpq
            simp only [Finset.mem_insert, Finset.mem_singleton] at hm
            rcases hm with hm | hm | hm
            · have hz : zq = Sum.inr (TwistedLadder.leftCenterA L.n L.positive) :=
                codeInj (by simpa [HJGeometry.capCodeMap] using hm)
              rw [hz]
              exact HJGeometry.hj_adj_uncapCode_ladder_of_adj _ _ _
                (TwistedLadder.adj_leftCenterA_leftB L.n L.positive).symm
            · have hz : zq = Sum.inr (TwistedLadder.leftCenterB L.n L.positive) :=
                codeInj (by simpa [HJGeometry.capCodeMap] using hm)
              rw [hz]
              exact HJGeometry.hj_adj_uncapCode_ladder_of_adj _ _ _
                (TwistedLadder.adj_leftCenterB_leftB L.n L.positive).symm
            · have hz : zq = Sum.inl (1 : Fin 6) :=
                codeInj (by simpa [HJGeometry.capCodeMap] using hm)
              rw [hz]
              exact hd_leftB.symm
          · by_cases hra : t = TwistedLadder.rightA L.n L.positive
            · subst t
              have hm : HJGeometry.capCodeMap L c d w x e v zq ∈
                  ({L.rightCenterA, L.rightCenterB, w} : Finset V) := by
                rw [← rightData.neighbors_rightA, SimpleGraph.mem_neighborFinset]; exact hpq
              simp only [Finset.mem_insert, Finset.mem_singleton] at hm
              rcases hm with hm | hm | hm
              · have hz : zq = Sum.inr (TwistedLadder.rightCenterA L.n L.positive) :=
                  codeInj (by simpa [HJGeometry.capCodeMap,
                    MaximalTwistedLadder.rightCenterA] using hm)
                rw [hz]
                exact HJGeometry.hj_adj_uncapCode_ladder_of_adj _ _ _
                  (TwistedLadder.adj_rightA_rightCenterA L.n L.positive)
              · have hz : zq = Sum.inr (TwistedLadder.rightCenterB L.n L.positive) :=
                  codeInj (by simpa [HJGeometry.capCodeMap,
                    MaximalTwistedLadder.rightCenterB] using hm)
                rw [hz]
                exact HJGeometry.hj_adj_uncapCode_ladder_of_adj _ _ _
                  (TwistedLadder.adj_rightA_rightCenterB L.n L.positive)
              · have hz : zq = Sum.inl (2 : Fin 6) :=
                  codeInj (by simpa [HJGeometry.capCodeMap] using hm)
                rw [hz]
                exact hw_rightA.symm
            · by_cases hrb : t = TwistedLadder.rightB L.n L.positive
              · subst t
                have hm : HJGeometry.capCodeMap L c d w x e v zq ∈
                    ({L.rightCenterA, L.rightCenterB, x} : Finset V) := by
                  rw [← rightData.neighbors_rightB, SimpleGraph.mem_neighborFinset]; exact hpq
                simp only [Finset.mem_insert, Finset.mem_singleton] at hm
                rcases hm with hm | hm | hm
                · have hz : zq = Sum.inr (TwistedLadder.rightCenterA L.n L.positive) :=
                    codeInj (by simpa [HJGeometry.capCodeMap,
                      MaximalTwistedLadder.rightCenterA] using hm)
                  rw [hz]
                  exact HJGeometry.hj_adj_uncapCode_ladder_of_adj _ _ _
                    (TwistedLadder.adj_rightCenterA_rightB L.n L.positive).symm
                · have hz : zq = Sum.inr (TwistedLadder.rightCenterB L.n L.positive) :=
                    codeInj (by simpa [HJGeometry.capCodeMap,
                      MaximalTwistedLadder.rightCenterB] using hm)
                  rw [hz]
                  exact HJGeometry.hj_adj_uncapCode_ladder_of_adj _ _ _
                    (TwistedLadder.adj_rightCenterB_rightB L.n L.positive).symm
                · have hz : zq = Sum.inl (3 : Fin 6) :=
                    codeInj (by simpa [HJGeometry.capCodeMap] using hm)
                  rw [hz]
                  exact hx_rightB.symm
              · have hm : HJGeometry.capCodeMap L c d w x e v zq ∈
                    Finset.univ.image L.copy :=
                  LadderGeometry.neighborFinset_copy_internal_subset_image
                    h.subcubic L t hla hlb hra hrb (by
                      rw [SimpleGraph.mem_neighborFinset]; exact hpq)
                obtain ⟨s, _hs, hs⟩ := Finset.mem_image.1 hm
                have hz : zq = Sum.inr s :=
                  codeInj (by simpa [HJGeometry.capCodeMap] using hs.symm)
                rw [hz] at hpq ⊢
                apply HJGeometry.hj_adj_uncapCode_ladder_of_adj
                apply (LadderGeometry.adj_copy_internal_iff h.subcubic L t s
                  hla hlb hra hrb).mp
                simpa only [HJGeometry.capCodeMap] using hpq
  refine ⟨{
    displayed := displayed
    displayed_nonempty := ⟨label (HJ.leftEndpoint L.n), hmem _⟩
    saturated := hsat
    label := label
    label_mem_displayed := hmem
    displayed_labeled := ?_
    label_injective := HJGeometry.capMap_injective L S
    adjacency_iff := ?_
    e_label := by simp [label]
    v_label := by simp [label]
  }⟩
  · intro u hu
    obtain ⟨p, _hp, hpu⟩ := Finset.mem_image.1 hu
    exact ⟨p, hpu⟩
  · intro p q
    constructor
    · exact hreflect
    · exact HJGeometry.capMap_map_adj L D

/-- Subcase 2.2.2.2: when `n = 1` and the two shared second neighbors are
adjacent, that edge is exactly the extra edge of `HJ₁⁺`; the displayed
configuration is saturated by degree constraints and connectivity. -/
theorem saturatedHJOnePlusModel_of_case2_2_2_2
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    (L : MaximalTwistedLadder H) {c d w x e v : V}
    (leftData : LeftEndpointData H L c d)
    (rightData : RightEndpointData H L w x)
    (hcase : Assumptions H L c d)
    (leftShared : LeftSharedSecondNeighborData H L c d e)
    (rightShared : RightSharedSecondNeighborData H L w x v)
    (avoid : ENotAdjacentToRightEndpoints H L e)
    (hdegree_three : H.degree e = 3 ∨ H.degree v = 3)
    (hn : L.n = 1) (hev : H.Adj e v) :
    Nonempty (SaturatedHJOnePlusModel H e v) := by
  classical
  letI : DecidableRel HJOnePlus.Adj := HJGeometry.onePlusDecidableAdj
  have hnzero : L.n ≠ 0 := by omega
  have eRight := LadderExtension.distanceTwo_from_left_ne_right h.bipartite L
    leftData.adj_leftA_c leftShared.adj_c_e
  have hnc := neighborFinset_eq_pair_of_degree_two leftShared.degree_c
    leftData.adj_leftA_c.symm leftShared.adj_c_e leftShared.e_ne_leftA.symm
  have hnd := neighborFinset_eq_pair_of_degree_two leftShared.degree_d
    leftData.adj_leftB_d.symm leftShared.adj_d_e leftShared.e_ne_leftB.symm
  have hnw := neighborFinset_eq_pair_of_degree_two rightShared.degree_w
    rightData.adj_rightA_w.symm rightShared.adj_w_v rightShared.v_ne_rightA.symm
  have hnx := neighborFinset_eq_pair_of_degree_two rightShared.degree_x
    rightData.adj_rightB_x.symm rightShared.adj_x_v rightShared.v_ne_rightB.symm
  have w_e : w ≠ e := by
    intro z
    exact avoid.1 (by simpa [z] using rightData.adj_rightA_w.symm)
  have x_e : x ≠ e := by
    intro z
    exact avoid.2 (by simpa [z] using rightData.adj_rightB_x.symm)
  have hdegv : H.degree v = 3 :=
    degree_eq_three_of_three_distinct_neighbors h.subcubic
      rightShared.adj_w_v.symm rightShared.adj_x_v.symm hev.symm
      rightData.w_ne_x w_e x_e
  have e_v : e ≠ v := hev.ne
  have c_v : c ≠ v := by
    intro z
    have hz : H.degree c = H.degree v := by rw [z]
    have hdc := leftShared.degree_c
    omega
  have d_v : d ≠ v := by
    intro z
    have hz : H.degree d = H.degree v := by rw [z]
    have hdd := leftShared.degree_d
    omega
  have hdege : H.degree e = 3 :=
    degree_eq_three_of_three_distinct_neighbors h.subcubic
      leftShared.adj_c_e.symm leftShared.adj_d_e.symm hev
      leftData.c_ne_d c_v d_v
  have hne := neighborFinset_eq_triple_of_degree_three hdege
    leftShared.adj_c_e.symm leftShared.adj_d_e.symm hev
    leftData.c_ne_d c_v d_v
  have hnv := neighborFinset_eq_triple_of_degree_three hdegv
    rightShared.adj_w_v.symm rightShared.adj_x_v.symm hev.symm
    rightData.w_ne_x w_e x_e
  let S := capSeparation_of_case2_2 h L leftData rightData hcase leftShared
    rightShared avoid c_v d_v e_v
  let D : HJGeometry.CapEdges L c d w x e v := {
    c_leftA := leftData.adj_leftA_c.symm
    c_e := leftShared.adj_c_e
    e_d := leftShared.adj_d_e.symm
    d_leftB := leftData.adj_leftB_d.symm
    rightA_w := rightData.adj_rightA_w
    w_v := rightShared.adj_w_v
    v_x := rightShared.adj_x_v.symm
    x_rightB := rightData.adj_rightB_x.symm
  }
  let reindex : HJVertex 1 → HJVertex L.n
    | HJVertex.top i => HJVertex.top ⟨i.val, by simpa [hn] using i.isLt⟩
    | HJVertex.bottom i => HJVertex.bottom ⟨i.val, by simpa [hn] using i.isLt⟩
  have hreindex_inj : Function.Injective reindex := by
    intro p q hpq
    cases p with
    | top i =>
        cases q with
        | top j =>
            congr 1
            apply Fin.ext
            simpa [reindex] using congrArg (fun z => match z with
              | HJVertex.top k => k.val
              | HJVertex.bottom k => k.val) hpq
        | bottom j => simp [reindex] at hpq
    | bottom i =>
        cases q with
        | top j => simp [reindex] at hpq
        | bottom j =>
            congr 1
            apply Fin.ext
            simpa [reindex] using congrArg (fun z => match z with
              | HJVertex.top k => k.val
              | HJVertex.bottom k => k.val) hpq
  let label : HJVertex 1 → V := fun p =>
    HJGeometry.capMap L c d w x e v (reindex p)
  have hlabel_inj : Function.Injective label :=
    (HJGeometry.capMap_injective L S).comp hreindex_inj
  have hreindex_hj {p q : HJVertex 1} (hpq : (HJ 1).Adj p q) :
      (HJ L.n).Adj (reindex p) (reindex q) := by
    cases p with
    | top i =>
        cases q with
        | top j =>
            fin_cases i <;> fin_cases j <;>
              simp [reindex, hn, HJ, HJ.adj, HJ.consecutive] at hpq ⊢
        | bottom j =>
            fin_cases i <;> fin_cases j <;>
              simp [reindex, hn, HJ, HJ.adj, HJ.topBottomAdj,
                HJ.endDiagonal, HJ.crossedDiagonal] at hpq ⊢ <;>
              try exact ⟨⟨0, by omega⟩, rfl⟩
    | bottom i =>
        cases q with
        | top j =>
            fin_cases i <;> fin_cases j <;>
              simp [reindex, hn, HJ, HJ.adj, HJ.topBottomAdj,
                HJ.endDiagonal, HJ.crossedDiagonal] at hpq ⊢ <;>
              try exact ⟨⟨0, by omega⟩, rfl⟩
        | bottom j =>
            fin_cases i <;> fin_cases j <;>
              simp [reindex, hn, HJ, HJ.adj, HJ.consecutive] at hpq ⊢
  have hlabel_e : label (HJ.leftEndpoint 1) = e := by
    simp [label, reindex, hn, HJGeometry.capMap, HJ.leftEndpoint]
  have hlabel_v : label (HJ.rightEndpoint 1) = v := by
    simp [label, reindex, hn, HJGeometry.capMap, HJ.rightEndpoint]
  have hmap {p q : HJVertex 1} (hpq : HJOnePlus.Adj p q) :
      H.Adj (label p) (label q) := by
    simp only [HJOnePlus, SimpleGraph.fromRel_adj] at hpq
    rcases hpq with ⟨hpne, hpq | hpq⟩
    · simp only [Bool.or_eq_true] at hpq
      rcases hpq with hpq | hpq
      · exact HJGeometry.capMap_map_adj L D
          (hreindex_hj ⟨hpne, Or.inl hpq⟩)
      · rcases HJGeometry.onePlusExtraEdge_eq_true_iff p q |>.mp hpq with
          ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
        · rw [hlabel_e, hlabel_v]
          exact hev
        · rw [hlabel_v, hlabel_e]
          exact hev.symm
    · simp only [Bool.or_eq_true] at hpq
      rcases hpq with hpq | hpq
      · exact (HJGeometry.capMap_map_adj L D
          (hreindex_hj ⟨hpne.symm, Or.inl hpq⟩)).symm
      · rcases HJGeometry.onePlusExtraEdge_eq_true_iff q p |>.mp hpq with
          ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
        · rw [hlabel_v, hlabel_e]
          exact hev.symm
        · rw [hlabel_e, hlabel_v]
          exact hev
  have hlabel_top_zero : label (HJVertex.top ⟨0, by omega⟩) = c := by
    simp [label, reindex, HJGeometry.capMap]
  have hlabel_top_one : label (HJVertex.top ⟨1, by omega⟩) = L.leftA := by
    simp [label, reindex, HJGeometry.capMap, MaximalTwistedLadder.leftA,
      TwistedLadder.leftA, hnzero]
  have hlabel_top_two : label (HJVertex.top ⟨2, by omega⟩) = L.rightA := by
    simp [label, reindex, HJGeometry.capMap, MaximalTwistedLadder.rightA,
      TwistedLadder.rightA, hn]
  have hlabel_top_three : label (HJVertex.top ⟨3, by omega⟩) = w := by
    simp [label, reindex, HJGeometry.capMap, hn]
  have hlabel_bottom_zero : label (HJVertex.bottom ⟨0, by omega⟩) = e := by
    simp [label, reindex, HJGeometry.capMap]
  have hlabel_bottom_one : label (HJVertex.bottom ⟨1, by omega⟩) = d := by
    simp [label, reindex, HJGeometry.capMap]
  have hlabel_bottom_two : label (HJVertex.bottom ⟨2, by omega⟩) = L.leftB := by
    simp [label, reindex, HJGeometry.capMap, MaximalTwistedLadder.leftB,
      TwistedLadder.leftB, hnzero]
  have hlabel_bottom_three : label (HJVertex.bottom ⟨3, by omega⟩) = L.rightB := by
    simp [label, reindex, HJGeometry.capMap, MaximalTwistedLadder.rightB,
      TwistedLadder.rightB, hn]
  have hlabel_bottom_four : label (HJVertex.bottom ⟨4, by omega⟩) = x := by
    simp [label, reindex, HJGeometry.capMap, hn]
  have hlabel_bottom_five : label (HJVertex.bottom ⟨5, by omega⟩) = v := by
    simp [label, reindex, HJGeometry.capMap, hn]
  have hdegree : ∀ p, H.degree (label p) = HJOnePlus.degree p := by
    intro p
    cases p with
    | top i =>
        fin_cases i
        all_goals rw [HJGeometry.onePlus_degree]
        · rw [hlabel_top_zero]
          simpa [HJGeometry.onePlusExpectedDegree] using leftShared.degree_c
        · rw [hlabel_top_one]
          simpa [HJGeometry.onePlusExpectedDegree] using leftData.degree_leftA
        · rw [hlabel_top_two]
          simpa [HJGeometry.onePlusExpectedDegree] using rightData.degree_rightA
        · rw [hlabel_top_three]
          simpa [HJGeometry.onePlusExpectedDegree] using rightShared.degree_w
    | bottom i =>
        fin_cases i
        all_goals rw [HJGeometry.onePlus_degree]
        · rw [hlabel_bottom_zero]
          simpa [HJGeometry.onePlusExpectedDegree] using hdege
        · rw [hlabel_bottom_one]
          simpa [HJGeometry.onePlusExpectedDegree] using leftShared.degree_d
        · rw [hlabel_bottom_two]
          simpa [HJGeometry.onePlusExpectedDegree] using leftData.degree_leftB
        · rw [hlabel_bottom_three]
          simpa [HJGeometry.onePlusExpectedDegree] using rightData.degree_rightB
        · rw [hlabel_bottom_four]
          simpa [HJGeometry.onePlusExpectedDegree] using rightShared.degree_x
        · rw [hlabel_bottom_five]
          simpa [HJGeometry.onePlusExpectedDegree] using hdegv
  let displayed : Finset V := Finset.univ.image label
  have hmem (p : HJVertex 1) : label p ∈ displayed := by
    exact Finset.mem_image.2 ⟨p, Finset.mem_univ p, rfl⟩
  have hsat : ∀ u, u ∈ displayed → H.neighborFinset u ⊆ displayed := by
    intro u hu y hy
    obtain ⟨p, _hp, rfl⟩ := Finset.mem_image.1 hu
    have himage : (HJOnePlus.neighborFinset p).image label ⊆
        H.neighborFinset (label p) := by
      intro z hz
      obtain ⟨q, hq, rfl⟩ := Finset.mem_image.1 hz
      rw [SimpleGraph.mem_neighborFinset] at hq ⊢
      exact hmap hq
    have hcard : (H.neighborFinset (label p)).card ≤
        ((HJOnePlus.neighborFinset p).image label).card := by
      rw [Finset.card_image_of_injective _ hlabel_inj,
        SimpleGraph.card_neighborFinset_eq_degree,
        SimpleGraph.card_neighborFinset_eq_degree, hdegree]
    have heq := Finset.eq_of_subset_of_card_le himage hcard
    rw [← heq] at hy
    obtain ⟨q, _hq, rfl⟩ := Finset.mem_image.1 hy
    exact hmem q
  have hreflect {p q : HJVertex 1} (hpq : H.Adj (label p) (label q)) :
      HJOnePlus.Adj p q :=
    adjacency_reflect_of_injective_of_degree_eq hlabel_inj hmap hdegree hpq
  refine ⟨{
    displayed := displayed
    displayed_nonempty :=
      ⟨label (HJ.leftEndpoint 1), hmem (HJ.leftEndpoint 1)⟩
    saturated := hsat
    label := label
    label_mem_displayed := hmem
    displayed_labeled := ?_
    label_injective := hlabel_inj
    adjacency_iff := ?_
    e_label := hlabel_e
    v_label := hlabel_v
  }⟩
  · intro u hu
    obtain ⟨p, _hp, hpu⟩ := Finset.mem_image.1 hu
    exact ⟨p, hpu⟩
  · intro p q
    exact ⟨hreflect, hmap⟩

theorem rightCenterA_eq_leftA_of_n_eq_one
    {V : Type u} {H : SimpleGraph V} (L : MaximalTwistedLadder H)
    (hn : L.n = 1) : L.rightCenterA = L.leftA := by
  apply congrArg L.copy.toHom
  simp [TwistedLadder.rightCenterA, TwistedLadder.leftA, hn]

theorem rightCenterB_eq_leftB_of_n_eq_one
    {V : Type u} {H : SimpleGraph V} (L : MaximalTwistedLadder H)
    (hn : L.n = 1) : L.rightCenterB = L.leftB := by
  apply congrArg L.copy.toHom
  simp [TwistedLadder.rightCenterB, TwistedLadder.leftB, hn]

theorem not_adj_of_neighborFinset_eq_triple
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] {u a b c t : V}
    (hneighbors : H.neighborFinset u = ({a, b, c} : Finset V))
    (hta : t ≠ a) (htb : t ≠ b) (htc : t ≠ c) : ¬ H.Adj u t := by
  intro hut
  have ht : t ∈ ({a, b, c} : Finset V) := by
    rw [← hneighbors, SimpleGraph.mem_neighborFinset]
    exact hut
  simp only [Finset.mem_insert, Finset.mem_singleton] at ht
  rcases ht with rfl | rfl | rfl
  · exact hta rfl
  · exact htb rfl
  · exact htc rfl

/-- If two known neighbors of a subcubic vertex are not adjacent to `t`, then
there is either no length-two path to `t`, or a unique third neighbor supplies
one.  In the latter case the vertex necessarily has degree three. -/
theorem multiplicity_zero_or_one_with_degree_of_two_blocked_neighbors
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (hsub : H.IsSubcubic)
    {u t p q : V} (hut : u ≠ t) (hpq : p ≠ q)
    (hup : H.Adj u p) (huq : H.Adj u q)
    (hnpt : ¬ H.Adj p t) (hnqt : ¬ H.Adj q t) :
    H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity u t = 0 ∨
      (H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity u t = 1 ∧
        H.degree u = 3) := by
  by_cases hex : exists k, H.Adj u k ∧ H.Adj k t
  · obtain ⟨k, huk, hkt⟩ := hex
    have hkp : k ≠ p := fun hEq => hnpt (hEq ▸ hkt)
    have hkq : k ≠ q := fun hEq => hnqt (hEq ▸ hkt)
    have hdeg := degree_eq_three_of_three_distinct_neighbors hsub
      huk hup huq hkp hkq hpq
    right
    exact ⟨distanceTwo_multiplicity_eq_one_of_degree_three_neighbors
      hut hkp hkq hpq hdeg huk hup huq hkt hnpt hnqt, hdeg⟩
  · left
    have hcenters : _root_.SimpleGraph.lengthTwoCenters H u t = ∅ := by
      ext k
      simp only [_root_.SimpleGraph.lengthTwoCenters, Finset.mem_filter,
        Finset.mem_univ, true_and, Finset.notMem_empty]
      constructor
      · intro hk
        exact False.elim (hex ⟨k, hk⟩)
      · intro hk
        cases hk
    simp [SimpleGraph.rootedDistanceTwoMultigraph, SimpleGraph.distanceTwoMultigraph,
      SimpleGraph.distanceTwoMultiplicity, hut, hcenters]

/-- A fresh vertex cannot be adjacent to an internal copied ladder vertex,
because every neighbor of the latter already lies in the copy. -/
theorem not_adj_copy_internal_of_fresh
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (hsub : H.IsSubcubic)
    (L : MaximalTwistedLadder H) (t : TwistedLadderVertex L.n) {z : V}
    (hla : t ≠ TwistedLadder.leftA L.n L.positive)
    (hlb : t ≠ TwistedLadder.leftB L.n L.positive)
    (hra : t ≠ TwistedLadder.rightA L.n L.positive)
    (hrb : t ≠ TwistedLadder.rightB L.n L.positive)
    (hz : forall s, z ≠ L.copy s) : ¬ H.Adj (L.copy t) z := by
  intro htz
  have hzmem : z ∈ H.neighborFinset (L.copy t) := by
    simpa [SimpleGraph.mem_neighborFinset] using htz
  have hzimage := LadderGeometry.neighborFinset_copy_internal_subset_image
    hsub L t hla hlb hra hrb hzmem
  obtain ⟨s, _hs, hsz⟩ := Finset.mem_image.1 hzimage
  exact hz s hsz.symm

/-- The `deg(e)=3`, `n>=2` orientation of subcase 2.2.2.4. -/
theorem finalObstructionData_of_two_le_of_degree_e_three
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    (L : MaximalTwistedLadder H) {c d w x e : V}
    (leftData : LeftEndpointData H L c d)
    (rightData : RightEndpointData H L w x)
    (hcase : Assumptions H L c d)
    (leftShared : LeftSharedSecondNeighborData H L c d e)
    (avoid : ENotAdjacentToRightEndpoints H L e)
    (hedeg : H.degree e = 3) (hn : 2 <= L.n) :
    FinalObstructionData H := by
  classical
  let gT : TwistedLadderVertex L.n := TwistedLadderVertex.a ⟨1, by omega⟩
  let kT : TwistedLadderVertex L.n := TwistedLadderVertex.a ⟨2, by omega⟩
  let hT : TwistedLadderVertex L.n := TwistedLadderVertex.a ⟨3, by omega⟩
  let rT : TwistedLadderVertex L.n := TwistedLadderVertex.b ⟨2, by omega⟩
  let g := L.copy gT
  let k := L.copy kT
  let h0 := L.copy hT
  let r := L.copy rT
  obtain ⟨f, hef, hf_ne_c, hf_ne_d⟩ :=
    exists_neighbor_outside_two_of_degree_three hedeg leftData.c_ne_d
  have cFresh : forall t, c ≠ L.copy t :=
    LadderExtension.leftThird_fresh h.subcubic L leftData.adj_leftA_c
      leftData.c_ne_leftB leftData.c_ne_leftCenterA leftData.c_ne_leftCenterB
      (c_ne_rightA L leftData hcase) (c_ne_rightB L leftData hcase)
  have eRight := LadderExtension.distanceTwo_from_left_ne_right h.bipartite L
    leftData.adj_leftA_c leftShared.adj_c_e
  have eFresh : forall t, e ≠ L.copy t :=
    LadderExtension.neighbor_of_fresh_fresh h.subcubic L cFresh
      leftShared.adj_c_e.symm leftShared.e_ne_leftA leftShared.e_ne_leftB
      eRight.1 eRight.2
  have hf_ne_leftA : f ≠ L.leftA := by
    intro hf
    have : e = L.copy (TwistedLadder.leftCenterA L.n L.positive) ∨
        e = L.copy (TwistedLadder.leftCenterB L.n L.positive) ∨ e = c := by
      have hm : e ∈ H.neighborFinset L.leftA := by
        rw [SimpleGraph.mem_neighborFinset]
        simpa [hf] using hef.symm
      rw [leftData.neighbors_leftA] at hm
      simpa only [Finset.mem_insert, Finset.mem_singleton] using hm
    rcases this with he | he | he
    · exact eFresh _ he
    · exact eFresh _ he
    · exact H.irrefl (he ▸ leftShared.adj_c_e)
  have hf_ne_leftB : f ≠ L.leftB := by
    intro hf
    have : e = L.copy (TwistedLadder.leftCenterA L.n L.positive) ∨
        e = L.copy (TwistedLadder.leftCenterB L.n L.positive) ∨ e = d := by
      have hm : e ∈ H.neighborFinset L.leftB := by
        rw [SimpleGraph.mem_neighborFinset]
        simpa [hf] using hef.symm
      rw [leftData.neighbors_leftB] at hm
      simpa only [Finset.mem_insert, Finset.mem_singleton] using hm
    rcases this with he | he | he
    · exact eFresh _ he
    · exact eFresh _ he
    · exact H.irrefl (he ▸ leftShared.adj_d_e)
  have fFresh : forall t, f ≠ L.copy t :=
    LadderExtension.neighbor_of_fresh_fresh h.subcubic L eFresh hef.symm
      hf_ne_leftA hf_ne_leftB
      (fun hf => avoid.1 (hf ▸ hef)) (fun hf => avoid.2 (hf ▸ hef))
  have g_internal : gT ≠ TwistedLadder.leftA L.n L.positive ∧
      gT ≠ TwistedLadder.leftB L.n L.positive ∧
      gT ≠ TwistedLadder.rightA L.n L.positive ∧
      gT ≠ TwistedLadder.rightB L.n L.positive := by
    simp [gT, TwistedLadder.leftA, TwistedLadder.leftB,
      TwistedLadder.rightA, TwistedLadder.rightB]
    omega
  have hgdeg : H.degree g = 3 := LadderGeometry.degree_copy_internal h.subcubic L gT
    g_internal.1 g_internal.2.1 g_internal.2.2.1 g_internal.2.2.2
  have h_adj_leftA_g : H.Adj L.leftA g := by
    change H.Adj (L.copy (TwistedLadder.leftA L.n L.positive)) (L.copy gT)
    simpa [gT, TwistedLadder.leftCenterA] using
      L.copy.toHom.map_adj (TwistedLadder.adj_leftA_leftCenterA L.n L.positive)
  have h_adj_leftB_g : H.Adj L.leftB g := by
    change H.Adj (L.copy (TwistedLadder.leftB L.n L.positive)) (L.copy gT)
    simpa [gT, TwistedLadder.leftCenterA] using
      L.copy.toHom.map_adj (TwistedLadder.adj_leftCenterA_leftB L.n L.positive).symm
  have h_adj_g_k : H.Adj g k := L.copy.toHom.map_adj (by
    simp [gT, kT, TwistedLadder, TwistedLadder.adj, TwistedLadder.consecutive])
  have h_adj_k_h : H.Adj k h0 := L.copy.toHom.map_adj (by
    simp [kT, hT, TwistedLadder, TwistedLadder.adj, TwistedLadder.consecutive])
  have h_adj_r_h : H.Adj r h0 := L.copy.toHom.map_adj (by
    simp [rT, hT, TwistedLadder, TwistedLadder.adj,
      TwistedLadder.crossedDiagonal])
  have hg_ne_h : g ≠ h0 := by intro heq; apply L.copy.injective at heq; simp [g, h0, gT, hT] at heq
  have hc_ne_g : c ≠ g := cFresh gT
  have hc_ne_h : c ≠ h0 := cFresh hT
  have hf_ne_g : f ≠ g := fFresh gT
  have hf_ne_h : f ≠ h0 := fFresh hT
  have hk_ne_r : k ≠ r := by intro heq; apply L.copy.injective at heq; simp [k, r, kT, rT] at heq
  have hnot_e_g : ¬ H.Adj e g := fun heg =>
    not_adj_copy_internal_of_fresh h.subcubic L gT
      g_internal.1 g_internal.2.1 g_internal.2.2.1 g_internal.2.2.2 eFresh heg.symm
  have hnot_f_g : ¬ H.Adj f g := fun hfg =>
    not_adj_copy_internal_of_fresh h.subcubic L gT
      g_internal.1 g_internal.2.1 g_internal.2.2.1 g_internal.2.2.2 fFresh hfg.symm
  have hnot_f_k : ¬ H.Adj f k := by
    intro hfk
    apply not_adj_copy_internal_of_fresh h.subcubic L kT ?_ ?_ ?_ ?_ fFresh hfk.symm
    all_goals simp [kT, TwistedLadder.leftA, TwistedLadder.leftB,
      TwistedLadder.rightA, TwistedLadder.rightB] <;> omega
  have hnot_f_r : ¬ H.Adj f r := by
    intro hfr
    apply not_adj_copy_internal_of_fresh h.subcubic L rT ?_ ?_ ?_ ?_ fFresh hfr.symm
    all_goals simp [rT, TwistedLadder.leftA, TwistedLadder.leftB,
      TwistedLadder.rightA, TwistedLadder.rightB] <;> omega
  have hnot_leftA_f : ¬ H.Adj L.leftA f := by
    apply not_adj_of_neighborFinset_eq_triple leftData.neighbors_leftA
    · exact fun hf => fFresh _ hf
    · exact fun hf => fFresh _ hf
    · exact hf_ne_c
  have hnot_leftB_f : ¬ H.Adj L.leftB f := by
    apply not_adj_of_neighborFinset_eq_triple leftData.neighbors_leftB
    · exact fun hf => fFresh _ hf
    · exact fun hf => fFresh _ hf
    · exact hf_ne_d
  have hdeg_h : H.degree h0 = 3 := by
    by_cases hn2 : L.n = 2
    · have heq : h0 = L.rightA := by
        apply congrArg L.copy.toHom
        simp [h0, hT, MaximalTwistedLadder.rightA, TwistedLadder.rightA, hn2]
      rw [heq]
      exact rightData.degree_rightA
    · apply LadderGeometry.degree_copy_internal h.subcubic L hT
      all_goals simp [hT, TwistedLadder.leftA, TwistedLadder.leftB,
        TwistedLadder.rightA, TwistedLadder.rightB] <;> omega
  have hnot_e_h : ¬ H.Adj e h0 := by
    by_cases hn2 : L.n = 2
    · have heq : h0 = L.rightA := by
        apply congrArg L.copy.toHom
        simp [h0, hT, MaximalTwistedLadder.rightA, TwistedLadder.rightA, hn2]
      simpa [heq] using avoid.1
    · intro heh
      apply not_adj_copy_internal_of_fresh h.subcubic L hT ?_ ?_ ?_ ?_ eFresh heh.symm
      all_goals simp [hT, TwistedLadder.leftA, TwistedLadder.leftB,
        TwistedLadder.rightA, TwistedLadder.rightB] <;> omega
  have hnot_leftA_h : ¬ H.Adj L.leftA h0 := by
    intro hah
    have hs : (TwistedLadder L.n).Adj hT (TwistedLadder.leftA L.n L.positive) := by
      by_cases hn2 : L.n = 2
      · exfalso
        apply not_adj_leftA_rightA_of_two_le L hcase.not_case1 hn
        have heq : h0 = L.rightA := by
          apply congrArg L.copy.toHom
          simp [h0, hT, MaximalTwistedLadder.rightA, TwistedLadder.rightA, hn2]
        simpa [heq] using hah
      · apply (LadderGeometry.adj_copy_internal_iff h.subcubic L hT
          (TwistedLadder.leftA L.n L.positive) ?_ ?_ ?_ ?_).mp
        · change H.Adj (L.copy hT) (L.copy (TwistedLadder.leftA L.n L.positive))
          simpa only [h0, MaximalTwistedLadder.leftA] using hah.symm
        all_goals simp [hT, TwistedLadder.leftA, TwistedLadder.leftB,
          TwistedLadder.rightA, TwistedLadder.rightB] <;> omega
    simpa [hT, TwistedLadder, TwistedLadder.leftA, TwistedLadder.adj,
      TwistedLadder.consecutive, TwistedLadder.crossedDiagonal] using hs
  have hnot_leftB_h : ¬ H.Adj L.leftB h0 := by
    intro hbh
    by_cases hn2 : L.n = 2
    · apply hcase.not_case1
      exact Or.inr (Or.inr (Or.inl ⟨by
        have heq : h0 = L.rightA := by
          apply congrArg L.copy.toHom
          simp [h0, hT, MaximalTwistedLadder.rightA, TwistedLadder.rightA, hn2]
        simpa [heq] using hbh,
        rightA_ne_leftCenterA_of_two_le L hn,
        rightA_ne_leftCenterB L⟩))
    · have hs := (LadderGeometry.adj_copy_internal_iff h.subcubic L hT
        (TwistedLadder.leftB L.n L.positive) (by simp [hT, TwistedLadder.leftA])
        (by simp [hT, TwistedLadder.leftB])
        (by simp [hT, TwistedLadder.rightA]; omega)
        (by simp [hT, TwistedLadder.rightB])).mp (by
          change H.Adj (L.copy hT) (L.copy (TwistedLadder.leftB L.n L.positive))
          simpa only [h0, MaximalTwistedLadder.leftB] using hbh.symm)
      simpa [hT, TwistedLadder, TwistedLadder.leftB, TwistedLadder.adj,
        TwistedLadder.consecutive, TwistedLadder.crossedDiagonal] using hs
  have hm_c_g := distanceTwo_multiplicity_eq_one_of_degree_two_neighbors
    hc_ne_g leftShared.e_ne_leftA.symm leftShared.degree_c leftData.adj_leftA_c.symm
    leftShared.adj_c_e h_adj_leftA_g hnot_e_g
  have hm_c_f := distanceTwo_multiplicity_eq_one_of_degree_two_neighbors
    hf_ne_c.symm leftShared.e_ne_leftA leftShared.degree_c leftShared.adj_c_e
    leftData.adj_leftA_c.symm hef hnot_leftA_f
  have hm_c_h := distanceTwo_multiplicity_eq_zero_of_degree_two_neighbors
    hc_ne_h leftShared.e_ne_leftA leftShared.degree_c leftShared.adj_c_e
    leftData.adj_leftA_c.symm hnot_e_h hnot_leftA_h
  have hm_g_f := distanceTwo_multiplicity_eq_zero_of_degree_three_neighbors
    hf_ne_g.symm
    (fun heq => TwistedLadder.leftA_ne_leftB L.n L.positive (L.copy.injective heq))
    (fun heq => by
      apply L.copy.injective at heq
      simp [k, kT, TwistedLadder.leftA] at heq)
    (fun heq => by
      apply L.copy.injective at heq
      simp [k, kT, TwistedLadder.leftB] at heq)
    hgdeg h_adj_leftA_g.symm h_adj_leftB_g.symm h_adj_g_k
    hnot_leftA_f hnot_leftB_f (fun hkf => hnot_f_k hkf.symm)
  have hm_g_h := distanceTwo_multiplicity_eq_one_of_degree_three_neighbors
    hg_ne_h
    (fun heq => by apply L.copy.injective at heq; simp [k, kT, TwistedLadder.leftA] at heq)
    (fun heq => by apply L.copy.injective at heq; simp [k, kT, TwistedLadder.leftB] at heq)
    (fun heq => TwistedLadder.leftA_ne_leftB L.n L.positive (L.copy.injective heq))
    hgdeg h_adj_g_k h_adj_leftA_g.symm h_adj_leftB_g.symm h_adj_k_h
    hnot_leftA_h hnot_leftB_h
  have hm_f_h := multiplicity_zero_or_one_with_degree_of_two_blocked_neighbors
    h.subcubic hf_ne_h.symm hk_ne_r h_adj_k_h.symm h_adj_r_h.symm
    (fun hkf => hnot_f_k hkf.symm) (fun hrf => hnot_f_r hrf.symm)
  refine ⟨c, g, f, h0, hc_ne_g, hf_ne_c.symm, hc_ne_h, hf_ne_g.symm,
    hg_ne_h, hf_ne_h, hm_c_g, hm_c_f, hm_c_h, hm_g_f, hm_g_h,
    leftShared.degree_c, hgdeg, ?_⟩
  rcases hm_f_h with hm | hm
  · left; rw [H.rootedDistanceTwoMultigraph.graph.symm]; exact hm
  · right; rw [H.rootedDistanceTwoMultigraph.graph.symm]; exact hm

theorem finalObstructionData_of_n_eq_one_of_degree_e_three
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    (L : MaximalTwistedLadder H) {c d w x e v : V}
    (leftData : LeftEndpointData H L c d)
    (rightData : RightEndpointData H L w x)
    (hcase : Assumptions H L c d)
    (leftShared : LeftSharedSecondNeighborData H L c d e)
    (rightShared : RightSharedSecondNeighborData H L w x v)
    (avoid : ENotAdjacentToRightEndpoints H L e)
    (hedeg : H.degree e = 3) (hn : L.n = 1) (hnot_ev : ¬ H.Adj e v) :
    FinalObstructionData H := by
  obtain ⟨f, hef, hf_ne_c, hf_ne_d⟩ :=
    exists_neighbor_outside_two_of_degree_three hedeg leftData.c_ne_d
  have hy_ne_f : L.rightA ≠ f := fun hEq => avoid.1 (hEq ▸ hef)
  have hz_ne_f : L.rightB ≠ f := fun hEq => avoid.2 (hEq ▸ hef)
  have hf_ne_y : f ≠ L.rightA := hy_ne_f.symm
  have hf_ne_z : f ≠ L.rightB := hz_ne_f.symm
  have hc_ne_v : c ≠ v := fun hEq => hnot_ev (hEq ▸ leftShared.adj_c_e.symm)
  have hd_ne_v : d ≠ v := fun hEq => hnot_ev (hEq ▸ leftShared.adj_d_e.symm)
  have hf_ne_v : f ≠ v := fun hEq => hnot_ev (hEq ▸ hef)
  have hnot_a_f : ¬ H.Adj L.leftA f := by
    apply not_adj_of_neighborFinset_eq_triple leftData.neighbors_leftA
    · simpa [rightA_eq_leftCenterA_of_n_eq_one L hn] using hf_ne_y
    · simpa [rightB_eq_leftCenterB_of_n_eq_one L hn] using hf_ne_z
    · exact hf_ne_c
  have hnot_b_f : ¬ H.Adj L.leftB f := by
    apply not_adj_of_neighborFinset_eq_triple leftData.neighbors_leftB
    · simpa [rightA_eq_leftCenterA_of_n_eq_one L hn] using hf_ne_y
    · simpa [rightB_eq_leftCenterB_of_n_eq_one L hn] using hf_ne_z
    · exact hf_ne_d
  have hnot_a_v : ¬ H.Adj L.leftA v := by
    apply not_adj_of_neighborFinset_eq_triple leftData.neighbors_leftA
    · simpa [rightA_eq_leftCenterA_of_n_eq_one L hn] using rightShared.v_ne_rightA
    · simpa [rightB_eq_leftCenterB_of_n_eq_one L hn] using rightShared.v_ne_rightB
    · exact hc_ne_v.symm
  have hnot_b_v : ¬ H.Adj L.leftB v := by
    apply not_adj_of_neighborFinset_eq_triple leftData.neighbors_leftB
    · simpa [rightA_eq_leftCenterA_of_n_eq_one L hn] using rightShared.v_ne_rightA
    · simpa [rightB_eq_leftCenterB_of_n_eq_one L hn] using rightShared.v_ne_rightB
    · exact hd_ne_v.symm
  have hnot_w_f : ¬ H.Adj w f := by
    have hnw := neighborFinset_eq_pair_of_degree_two rightShared.degree_w
      rightData.adj_rightA_w.symm rightShared.adj_w_v
      (fun hEq => rightShared.v_ne_rightA hEq.symm)
    intro hwf
    have : f ∈ ({L.rightA, v} : Finset V) := by
      rw [← hnw, SimpleGraph.mem_neighborFinset]
      exact hwf
    simp only [Finset.mem_insert, Finset.mem_singleton] at this
    rcases this with hEq | hEq
    · exact hf_ne_y hEq
    · exact hf_ne_v hEq
  have hnot_x_f : ¬ H.Adj x f := by
    have hnx := neighborFinset_eq_pair_of_degree_two rightShared.degree_x
      rightData.adj_rightB_x.symm rightShared.adj_x_v
      (fun hEq => rightShared.v_ne_rightB hEq.symm)
    intro hxf
    have : f ∈ ({L.rightB, v} : Finset V) := by
      rw [← hnx, SimpleGraph.mem_neighborFinset]
      exact hxf
    simp only [Finset.mem_insert, Finset.mem_singleton] at this
    rcases this with hEq | hEq
    · exact hf_ne_z hEq
    · exact hf_ne_v hEq
  have hm_c_y := distanceTwo_multiplicity_eq_one_of_degree_two_neighbors
    (c_ne_rightA L leftData hcase) leftShared.e_ne_leftA.symm leftShared.degree_c
    leftData.adj_leftA_c.symm leftShared.adj_c_e
    (adj_leftA_rightA_of_n_eq_one L hn) avoid.1
  have hm_c_f := distanceTwo_multiplicity_eq_one_of_degree_two_neighbors
    hf_ne_c.symm leftShared.e_ne_leftA leftShared.degree_c
    leftShared.adj_c_e leftData.adj_leftA_c.symm hef hnot_a_f
  have hm_c_v := distanceTwo_multiplicity_eq_zero_of_degree_two_neighbors
    hc_ne_v leftShared.e_ne_leftA leftShared.degree_c
    leftShared.adj_c_e leftData.adj_leftA_c.symm hnot_ev hnot_a_v
  have hm_y_f := distanceTwo_multiplicity_eq_zero_of_degree_three_neighbors
    hy_ne_f
    (fun hEq => TwistedLadder.rightCenterA_ne_rightCenterB L.n L.positive
      (L.copy.injective hEq))
    rightData.w_ne_rightCenterA.symm rightData.w_ne_rightCenterB.symm
    rightData.degree_rightA
    (L.copy.toHom.map_adj (TwistedLadder.adj_rightA_rightCenterA L.n L.positive))
    (L.copy.toHom.map_adj (TwistedLadder.adj_rightA_rightCenterB L.n L.positive))
    rightData.adj_rightA_w
    (fun hcf => hnot_a_f (rightCenterA_eq_leftA_of_n_eq_one L hn ▸ hcf))
    (fun hcf => hnot_b_f (rightCenterB_eq_leftB_of_n_eq_one L hn ▸ hcf))
    hnot_w_f
  have hm_y_v := distanceTwo_multiplicity_eq_one_of_degree_three_neighbors
    rightShared.v_ne_rightA.symm rightData.w_ne_rightCenterA
    rightData.w_ne_rightCenterB
    (fun hEq => TwistedLadder.rightCenterA_ne_rightCenterB L.n L.positive
      (L.copy.injective hEq))
    rightData.degree_rightA rightData.adj_rightA_w
    (L.copy.toHom.map_adj (TwistedLadder.adj_rightA_rightCenterA L.n L.positive))
    (L.copy.toHom.map_adj (TwistedLadder.adj_rightA_rightCenterB L.n L.positive))
    rightShared.adj_w_v
    (by simpa [rightCenterA_eq_leftA_of_n_eq_one L hn] using hnot_a_v)
    (by simpa [rightCenterB_eq_leftB_of_n_eq_one L hn] using hnot_b_v)
  have hm_f_v := multiplicity_zero_or_one_with_degree_of_two_blocked_neighbors
    h.subcubic hf_ne_v.symm rightData.w_ne_x rightShared.adj_w_v.symm
    rightShared.adj_x_v.symm hnot_w_f hnot_x_f
  refine ⟨c, L.rightA, f, v, c_ne_rightA L leftData hcase, hf_ne_c.symm,
    hc_ne_v, hy_ne_f, rightShared.v_ne_rightA.symm, hf_ne_v,
    hm_c_y, hm_c_f, hm_c_v, hm_y_f, hm_y_v,
    leftShared.degree_c, rightData.degree_rightA, ?_⟩
  rcases hm_f_v with hm | hm
  · left
    rw [H.rootedDistanceTwoMultigraph.graph.symm]
    exact hm
  · right
    rw [H.rootedDistanceTwoMultigraph.graph.symm]
    exact hm

theorem finalObstructionData_of_n_eq_one_of_degree_v_three
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    (L : MaximalTwistedLadder H) {c d w x e v : V}
    (leftData : LeftEndpointData H L c d)
    (rightData : RightEndpointData H L w x)
    (leftShared : LeftSharedSecondNeighborData H L c d e)
    (rightShared : RightSharedSecondNeighborData H L w x v)
    (avoid : ENotAdjacentToRightEndpoints H L e)
    (hvdeg : H.degree v = 3) (hn : L.n = 1) (hnot_ev : ¬ H.Adj e v) :
    FinalObstructionData H := by
  obtain ⟨f, hvf, hf_ne_w, hf_ne_x⟩ :=
    exists_neighbor_outside_two_of_degree_three hvdeg rightData.w_ne_x
  have hc_ne_v : c ≠ v := fun hEq => hnot_ev (hEq ▸ leftShared.adj_c_e.symm)
  have hd_ne_v : d ≠ v := fun hEq => hnot_ev (hEq ▸ leftShared.adj_d_e.symm)
  have hnot_a_v : ¬ H.Adj L.leftA v := by
    apply not_adj_of_neighborFinset_eq_triple leftData.neighbors_leftA
    · simpa [rightA_eq_leftCenterA_of_n_eq_one L hn] using rightShared.v_ne_rightA
    · simpa [rightB_eq_leftCenterB_of_n_eq_one L hn] using rightShared.v_ne_rightB
    · exact hc_ne_v.symm
  have hnot_b_v : ¬ H.Adj L.leftB v := by
    apply not_adj_of_neighborFinset_eq_triple leftData.neighbors_leftB
    · simpa [rightA_eq_leftCenterA_of_n_eq_one L hn] using rightShared.v_ne_rightA
    · simpa [rightB_eq_leftCenterB_of_n_eq_one L hn] using rightShared.v_ne_rightB
    · exact hd_ne_v.symm
  have hf_ne_a : f ≠ L.leftA := fun hEq => hnot_a_v (hEq ▸ hvf.symm)
  have hf_ne_b : f ≠ L.leftB := fun hEq => hnot_b_v (hEq ▸ hvf.symm)
  have hf_ne_e : f ≠ e := fun hEq => hnot_ev (hEq ▸ hvf.symm)
  have hw_ne_a : w ≠ L.leftA := by
    simpa [rightCenterA_eq_leftA_of_n_eq_one L hn] using rightData.w_ne_rightCenterA
  have hw_ne_e : w ≠ e := fun hEq => avoid.1 (hEq ▸ rightData.adj_rightA_w.symm)
  have hnot_y_f : ¬ H.Adj L.rightA f := by
    apply not_adj_of_neighborFinset_eq_triple rightData.neighbors_rightA
    · simpa [rightCenterA_eq_leftA_of_n_eq_one L hn] using hf_ne_a
    · simpa [rightCenterB_eq_leftB_of_n_eq_one L hn] using hf_ne_b
    · exact hf_ne_w
  have hnot_z_f : ¬ H.Adj L.rightB f := by
    apply not_adj_of_neighborFinset_eq_triple rightData.neighbors_rightB
    · simpa [rightCenterA_eq_leftA_of_n_eq_one L hn] using hf_ne_a
    · simpa [rightCenterB_eq_leftB_of_n_eq_one L hn] using hf_ne_b
    · exact hf_ne_x
  have hnot_c_f : ¬ H.Adj c f := by
    have hnc := neighborFinset_eq_pair_of_degree_two leftShared.degree_c
      leftData.adj_leftA_c.symm leftShared.adj_c_e leftShared.e_ne_leftA.symm
    intro hcf
    have : f ∈ ({L.leftA, e} : Finset V) := by
      rw [← hnc, SimpleGraph.mem_neighborFinset]
      exact hcf
    simp only [Finset.mem_insert, Finset.mem_singleton] at this
    rcases this with hEq | hEq
    · exact hf_ne_a hEq
    · exact hf_ne_e hEq
  have hnot_d_f : ¬ H.Adj d f := by
    have hnd := neighborFinset_eq_pair_of_degree_two leftShared.degree_d
      leftData.adj_leftB_d.symm leftShared.adj_d_e leftShared.e_ne_leftB.symm
    intro hdf
    have : f ∈ ({L.leftB, e} : Finset V) := by
      rw [← hnd, SimpleGraph.mem_neighborFinset]
      exact hdf
    simp only [Finset.mem_insert, Finset.mem_singleton] at this
    rcases this with hEq | hEq
    · exact hf_ne_b hEq
    · exact hf_ne_e hEq
  have hm_w_a := distanceTwo_multiplicity_eq_one_of_degree_two_neighbors
    hw_ne_a rightShared.v_ne_rightA.symm rightShared.degree_w
    rightData.adj_rightA_w.symm rightShared.adj_w_v
    (adj_leftA_rightA_of_n_eq_one L hn).symm (fun hva => hnot_a_v hva.symm)
  have hm_w_f := distanceTwo_multiplicity_eq_one_of_degree_two_neighbors
    hf_ne_w.symm rightShared.v_ne_rightA rightShared.degree_w
    rightShared.adj_w_v rightData.adj_rightA_w.symm hvf hnot_y_f
  have hm_w_e := distanceTwo_multiplicity_eq_zero_of_degree_two_neighbors
    hw_ne_e rightShared.v_ne_rightA rightShared.degree_w
    rightShared.adj_w_v rightData.adj_rightA_w.symm
    (fun hve => hnot_ev hve.symm) (fun hye => avoid.1 hye.symm)
  have hm_a_f := distanceTwo_multiplicity_eq_zero_of_degree_three_neighbors
    hf_ne_a.symm
    (fun hEq => TwistedLadder.leftCenterA_ne_leftCenterB L.n L.positive
      (L.copy.injective hEq))
    leftData.c_ne_leftCenterA.symm leftData.c_ne_leftCenterB.symm
    leftData.degree_leftA
    (L.copy.toHom.map_adj (TwistedLadder.adj_leftA_leftCenterA L.n L.positive))
    (L.copy.toHom.map_adj (TwistedLadder.adj_leftA_leftCenterB L.n L.positive))
    leftData.adj_leftA_c
    (fun hcf => hnot_y_f
      ((rightA_eq_leftCenterA_of_n_eq_one L hn).symm ▸ hcf))
    (fun hcf => hnot_z_f
      ((rightB_eq_leftCenterB_of_n_eq_one L hn).symm ▸ hcf))
    hnot_c_f
  have hm_a_e := distanceTwo_multiplicity_eq_one_of_degree_three_neighbors
    leftShared.e_ne_leftA.symm leftData.c_ne_leftCenterA
    leftData.c_ne_leftCenterB
    (fun hEq => TwistedLadder.leftCenterA_ne_leftCenterB L.n L.positive
      (L.copy.injective hEq))
    leftData.degree_leftA leftData.adj_leftA_c
    (L.copy.toHom.map_adj (TwistedLadder.adj_leftA_leftCenterA L.n L.positive))
    (L.copy.toHom.map_adj (TwistedLadder.adj_leftA_leftCenterB L.n L.positive))
    leftShared.adj_c_e
    (by
      intro hce
      apply avoid.1
      rw [rightA_eq_leftCenterA_of_n_eq_one L hn]
      exact hce.symm)
    (by
      intro hce
      apply avoid.2
      rw [rightB_eq_leftCenterB_of_n_eq_one L hn]
      exact hce.symm)
  have hm_f_e := multiplicity_zero_or_one_with_degree_of_two_blocked_neighbors
    h.subcubic hf_ne_e.symm leftData.c_ne_d leftShared.adj_c_e.symm
    leftShared.adj_d_e.symm hnot_c_f hnot_d_f
  refine ⟨w, L.leftA, f, e, hw_ne_a, hf_ne_w.symm, hw_ne_e,
    hf_ne_a.symm, leftShared.e_ne_leftA.symm, hf_ne_e,
    hm_w_a, hm_w_f, hm_w_e, hm_a_f, hm_a_e,
    rightShared.degree_w, leftData.degree_leftA, ?_⟩
  rcases hm_f_e with hm | hm
  · left
    rw [H.rootedDistanceTwoMultigraph.graph.symm]
    exact hm
  · right
    rw [H.rootedDistanceTwoMultigraph.graph.symm]
    exact hm

/-- Subcase 2.2.2.3: when `n = 1`, one of `e,v` has degree three, and `e` is
not adjacent to `v`, the rooted distance-two subgraph on `{c,f,v,y}` is one of
Figure 5(e)/(f). -/
theorem finalObstructionData_of_case2_2_2_3
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    (L : MaximalTwistedLadder H) {c d w x e v : V}
    (leftData : LeftEndpointData H L c d)
    (rightData : RightEndpointData H L w x)
    (hcase : Assumptions H L c d)
    (leftShared : LeftSharedSecondNeighborData H L c d e)
    (rightShared : RightSharedSecondNeighborData H L w x v)
    (avoid : ENotAdjacentToRightEndpoints H L e)
    (hdegree_three : H.degree e = 3 ∨ H.degree v = 3)
    (hn : L.n = 1) (hnot_ev : ¬ H.Adj e v) :
    FinalObstructionData H := by
  rcases hdegree_three with hedeg | hvdeg
  · exact finalObstructionData_of_n_eq_one_of_degree_e_three h L leftData rightData
      hcase leftShared rightShared avoid hedeg hn hnot_ev
  · exact finalObstructionData_of_n_eq_one_of_degree_v_three h L leftData rightData
      leftShared rightShared avoid hvdeg hn hnot_ev

/-- Subcase 2.2.2.4: when `n >= 2` and one of the shared second neighbors has
degree three, the shortest path inside the maximal twisted ladder supplies the
vertices `g,h`, and the rooted distance-two subgraph on `{c,f,g,h}` is one of
Figure 5(e)/(f). -/
theorem finalObstructionData_of_case2_2_2_4
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    (L : MaximalTwistedLadder H) {c d w x e v : V}
    (leftData : LeftEndpointData H L c d)
    (rightData : RightEndpointData H L w x)
    (hcase : Assumptions H L c d)
    (leftShared : LeftSharedSecondNeighborData H L c d e)
    (rightShared : RightSharedSecondNeighborData H L w x v)
    (avoid : ENotAdjacentToRightEndpoints H L e)
    (hdegree_three : H.degree e = 3 ∨ H.degree v = 3)
    (hn : 2 <= L.n) :
    FinalObstructionData H := by
  rcases hdegree_three with hedeg | hvdeg
  · exact finalObstructionData_of_two_le_of_degree_e_three h L leftData rightData
      hcase leftShared avoid hedeg hn
  · let R := LadderExtension.reversedLadder L
    have hRla : R.leftA = L.rightA := LadderExtension.reversed_leftA L
    have hRlb : R.leftB = L.rightB := LadderExtension.reversed_leftB L
    have hRra : R.rightA = L.leftA := LadderExtension.reversed_rightA L
    have hRrb : R.rightB = L.leftB := LadderExtension.reversed_rightB L
    have hRca : R.copy (TwistedLadder.leftCenterA R.n R.positive) = L.rightCenterA := by
      exact LadderExtension.reversed_leftCenterA L
    have hRcb : R.copy (TwistedLadder.leftCenterB R.n R.positive) = L.rightCenterB := by
      exact LadderExtension.reversed_leftCenterB L
    have hRrca : R.copy (TwistedLadder.rightCenterA R.n R.positive) =
        L.copy (TwistedLadder.leftCenterA L.n L.positive) := by
      exact LadderExtension.reversed_rightCenterA L
    have hRrcb : R.copy (TwistedLadder.rightCenterB R.n R.positive) =
        L.copy (TwistedLadder.leftCenterB L.n L.positive) := by
      exact LadderExtension.reversed_rightCenterB L
    have hRrca' : R.rightCenterA =
        L.copy (TwistedLadder.leftCenterA L.n L.positive) := hRrca
    have hRrcb' : R.rightCenterB =
        L.copy (TwistedLadder.leftCenterB L.n L.positive) := hRrcb
    have leftDataR : LeftEndpointData H R w x := {
      degree_leftA := by rw [hRla]; exact rightData.degree_rightA
      degree_leftB := by rw [hRlb]; exact rightData.degree_rightB
      adj_leftA_c := by rw [hRla]; exact rightData.adj_rightA_w
      adj_leftB_d := by rw [hRlb]; exact rightData.adj_rightB_x
      not_adj_leftB_c := by rw [hRlb]; exact rightData.not_adj_rightB_w
      not_adj_leftA_d := by rw [hRla]; exact rightData.not_adj_rightA_x
      c_ne_leftCenterA := by change w ≠ R.copy _; rw [hRca]; exact rightData.w_ne_rightCenterA
      c_ne_leftCenterB := by change w ≠ R.copy _; rw [hRcb]; exact rightData.w_ne_rightCenterB
      c_ne_leftB := by rw [hRlb]; exact rightData.w_ne_rightB
      d_ne_leftCenterA := by change x ≠ R.copy _; rw [hRca]; exact rightData.x_ne_rightCenterA
      d_ne_leftCenterB := by change x ≠ R.copy _; rw [hRcb]; exact rightData.x_ne_rightCenterB
      d_ne_leftA := by rw [hRla]; exact rightData.x_ne_rightA
      c_ne_d := rightData.w_ne_x
      neighbors_leftA := by rw [hRla, hRca, hRcb]; exact rightData.neighbors_rightA
      neighbors_leftB := by rw [hRlb, hRca, hRcb]; exact rightData.neighbors_rightB
    }
    have rightDataR : RightEndpointData H R c d := {
      degree_rightA := by rw [hRra]; exact leftData.degree_leftA
      degree_rightB := by rw [hRrb]; exact leftData.degree_leftB
      adj_rightA_w := by rw [hRra]; exact leftData.adj_leftA_c
      adj_rightB_x := by rw [hRrb]; exact leftData.adj_leftB_d
      not_adj_rightB_w := by rw [hRrb]; exact leftData.not_adj_leftB_c
      not_adj_rightA_x := by rw [hRra]; exact leftData.not_adj_leftA_d
      w_ne_rightCenterA := by change c ≠ R.copy _; rw [hRrca]; exact leftData.c_ne_leftCenterA
      w_ne_rightCenterB := by change c ≠ R.copy _; rw [hRrcb]; exact leftData.c_ne_leftCenterB
      w_ne_rightB := by rw [hRrb]; exact leftData.c_ne_leftB
      x_ne_rightCenterA := by change d ≠ R.copy _; rw [hRrca]; exact leftData.d_ne_leftCenterA
      x_ne_rightCenterB := by change d ≠ R.copy _; rw [hRrcb]; exact leftData.d_ne_leftCenterB
      x_ne_rightA := by rw [hRra]; exact leftData.d_ne_leftA
      w_ne_x := leftData.c_ne_d
      neighbors_rightA := by rw [hRra, hRrca', hRrcb']; exact leftData.neighbors_leftA
      neighbors_rightB := by rw [hRrb, hRrca', hRrcb']; exact leftData.neighbors_leftB
    }
    have leftSharedR : LeftSharedSecondNeighborData H R w x v := {
      adj_c_e := rightShared.adj_w_v
      adj_d_e := rightShared.adj_x_v
      e_ne_leftA := by simpa [hRla] using rightShared.v_ne_rightA
      e_ne_leftB := by simpa [hRlb] using rightShared.v_ne_rightB
      degree_c := rightShared.degree_w
      degree_d := rightShared.degree_x
    }
    have hnot_case1R : ¬ Case1.Assumptions H R := by
      intro hraw
      apply hcase.not_case1
      rcases hraw with h1 | h2 | h3 | h4
      · exact Or.inl ⟨by simpa [hRla, hRra] using h1.1.symm,
          rightA_ne_leftCenterA_of_two_le L hn, rightA_ne_leftCenterB L⟩
      · exact Or.inr (Or.inr (Or.inl ⟨by simpa [hRla, hRrb] using h2.1.symm,
          rightA_ne_leftCenterA_of_two_le L hn, rightA_ne_leftCenterB L⟩))
      · exact Or.inr (Or.inl ⟨by simpa [hRlb, hRra] using h3.1.symm,
          rightB_ne_leftCenterA L, rightB_ne_leftCenterB_of_two_le L hn⟩)
      · exact Or.inr (Or.inr (Or.inr ⟨by simpa [hRlb, hRrb] using h4.1.symm,
          rightB_ne_leftCenterA L, rightB_ne_leftCenterB_of_two_le L hn⟩))
    have hsameR : Case2_1.SameOutside H R w x := by
      intro y hyA hyB
      have hnw := neighborFinset_eq_pair_of_degree_two rightShared.degree_w
        rightData.adj_rightA_w.symm rightShared.adj_w_v
        (fun heq => rightShared.v_ne_rightA heq.symm)
      have hnx := neighborFinset_eq_pair_of_degree_two rightShared.degree_x
        rightData.adj_rightB_x.symm rightShared.adj_x_v
        (fun heq => rightShared.v_ne_rightB heq.symm)
      constructor
      · intro hwy
        have hm : y ∈ ({L.rightA, v} : Finset V) := by
          rw [← hnw, SimpleGraph.mem_neighborFinset]
          exact hwy
        simp only [Finset.mem_insert, Finset.mem_singleton] at hm
        rcases hm with hm | hm
        · exact False.elim (hyA (by simpa [hRla] using hm))
        · simpa [hm] using rightShared.adj_x_v
      · intro hxy
        have hm : y ∈ ({L.rightB, v} : Finset V) := by
          rw [← hnx, SimpleGraph.mem_neighborFinset]
          exact hxy
        simp only [Finset.mem_insert, Finset.mem_singleton] at hm
        rcases hm with hm | hm
        · exact False.elim (hyB (by simpa [hRlb] using hm))
        · simpa [hm] using rightShared.adj_w_v
    have hcaseR : Assumptions H R w x := {
      not_case1 := hnot_case1R
      sameOutside_left := hsameR
    }
    have w_ne_leftA : w ≠ L.leftA := by
      intro heq
      exact not_adj_leftA_rightA_of_two_le L hcase.not_case1 hn
        (by simpa [heq] using rightData.adj_rightA_w.symm)
    have w_ne_leftB : w ≠ L.leftB := by
      intro heq
      apply hcase.not_case1
      exact Or.inr (Or.inr (Or.inl ⟨by simpa [heq] using rightData.adj_rightA_w.symm,
        rightA_ne_leftCenterA_of_two_le L hn, rightA_ne_leftCenterB L⟩))
    have wFreshR : forall t, w ≠ R.copy t :=
      LadderExtension.leftThird_fresh h.subcubic R (by simpa [hRla] using rightData.adj_rightA_w)
        (by simpa [hRlb] using rightData.w_ne_rightB)
        (by simpa [hRca] using rightData.w_ne_rightCenterA)
        (by simpa [hRcb] using rightData.w_ne_rightCenterB)
        (by simpa [hRra] using w_ne_leftA) (by simpa [hRrb] using w_ne_leftB)
    have vEnds := LadderExtension.distanceTwo_from_left_ne_right h.bipartite R
      (by simpa [hRla] using rightData.adj_rightA_w) rightShared.adj_w_v
    have vFreshR : forall t, v ≠ R.copy t :=
      LadderExtension.neighbor_of_fresh_fresh h.subcubic R wFreshR rightShared.adj_w_v.symm
        (by simpa [hRla] using rightShared.v_ne_rightA)
        (by simpa [hRlb] using rightShared.v_ne_rightB) vEnds.1 vEnds.2
    have w_ne_e : w ≠ e := fun heq => avoid.1 (heq ▸ rightData.adj_rightA_w.symm)
    have x_ne_e : x ≠ e := fun heq => avoid.2 (heq ▸ rightData.adj_rightB_x.symm)
    have v_ne_c : v ≠ c := by
      intro heq
      have hnbr := neighborFinset_eq_pair_of_degree_two leftShared.degree_c
        leftData.adj_leftA_c.symm leftShared.adj_c_e leftShared.e_ne_leftA.symm
      have hm : w ∈ ({L.leftA, e} : Finset V) := by
        rw [← hnbr, SimpleGraph.mem_neighborFinset]
        simpa [heq] using rightShared.adj_w_v.symm
      simp only [Finset.mem_insert, Finset.mem_singleton] at hm
      rcases hm with hm | hm
      · exact w_ne_leftA hm
      · exact w_ne_e hm
    have x_ne_leftB : x ≠ L.leftB := by
      intro hx
      apply hcase.not_case1
      exact Or.inr (Or.inr (Or.inr ⟨by simpa [hx] using rightData.adj_rightB_x.symm,
        rightB_ne_leftCenterA L, rightB_ne_leftCenterB_of_two_le L hn⟩))
    have v_ne_d : v ≠ d := by
      intro heq
      have hnbr := neighborFinset_eq_pair_of_degree_two leftShared.degree_d
        leftData.adj_leftB_d.symm leftShared.adj_d_e leftShared.e_ne_leftB.symm
      have hm : x ∈ ({L.leftB, e} : Finset V) := by
        rw [← hnbr, SimpleGraph.mem_neighborFinset]
        simpa [heq] using rightShared.adj_x_v.symm
      simp only [Finset.mem_insert, Finset.mem_singleton] at hm
      rcases hm with hm | hm
      · exact x_ne_leftB hm
      · exact x_ne_e hm
    have avoidR : ENotAdjacentToRightEndpoints H R v := by
      constructor
      · rw [hRra]
        intro hva
        apply not_adj_of_neighborFinset_eq_triple leftData.neighbors_leftA
        · intro hv
          exact vFreshR (TwistedLadder.rightCenterA R.n R.positive)
            (by rw [hRrca]; exact hv)
        · intro hv
          exact vFreshR (TwistedLadder.rightCenterB R.n R.positive)
            (by rw [hRrcb]; exact hv)
        · exact v_ne_c
        exact hva.symm
      · rw [hRrb]
        intro hvb
        apply not_adj_of_neighborFinset_eq_triple leftData.neighbors_leftB
        · intro hv
          exact vFreshR (TwistedLadder.rightCenterA R.n R.positive)
            (by rw [hRrca]; exact hv)
        · intro hv
          exact vFreshR (TwistedLadder.rightCenterB R.n R.positive)
            (by rw [hRrcb]; exact hv)
        · exact v_ne_d
        exact hvb.symm
    exact finalObstructionData_of_two_le_of_degree_e_three h R leftDataR rightDataR
      hcaseR leftSharedR avoidR hvdeg (by change 2 <= L.n; exact hn)

/-- The computed version of Case 2.2 is now just branch assembly. -/
theorem conclusion_of_computed
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    (L : MaximalTwistedLadder H) {c d w x : V}
    (_leftData : LeftEndpointData H L c d)
    (_rightData : RightEndpointData H L w x)
    (hcase : ComputedAssumptions H L c d w x) : Conclusion H := by
  exact conclusion_of_proseOutcome h hcase.outcome

/-- Case 2.2 is sorry-free once the explicit prose-derived obligations and
numbered branch outcome have been supplied. -/
theorem conclusion_of_proseAssumptions
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    (L : MaximalTwistedLadder H) {c d w x : V}
    (_leftData : LeftEndpointData H L c d)
    (_rightData : RightEndpointData H L w x)
    (hcase : ProseAssumptions H L c d w x) : Conclusion H := by
  exact conclusion_of_proseOutcome h hcase.outcome

/-- The remaining geometric content of Case 2.2.  This is the formal target
for the prose beginning with "By maximality of `n`, we can deduce that `c` and
`d` are of degree 2" and ending with the four numbered subbranches
2.2.2.1--2.2.2.4.  The constructive branches must now supply saturated
`HJ_n`/`HJ₁⁺` model certificates, so the connectivity closure argument is part
of the formal statement rather than hidden in a bare isomorphism assumption. -/
theorem proseOutcome_of_case2_2_geometry
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    (L : MaximalTwistedLadder H) {c d w x : V}
    (leftData : LeftEndpointData H L c d)
    (rightData : RightEndpointData H L w x)
    (hcase : Assumptions H L c d) : ProseOutcome H L := by
  classical
  have leftDegrees : H.degree c = 2 ∧ H.degree d = 2 :=
    left_degrees_of_case2_2_maximality h L leftData hcase
  obtain ⟨e, leftShared⟩ :=
    exists_leftSharedSecondNeighborData_of_not_raw_case2_1_and_forced_degrees h
      leftData
      (by
        intro raw
        have same := hcase.sameOutside_left
        rcases raw with ⟨u, hraw | hraw⟩
        · exact hraw.2.2.2 ((same u hraw.2.1 hraw.2.2.1).mp hraw.1)
        · exact hraw.2.2.2 ((same u hraw.2.1 hraw.2.2.1).mpr hraw.1))
      leftDegrees.1 leftDegrees.2
  by_cases hit : EAdjacentToRightEndpoint H L e
  · exact ProseOutcome.case_2_2_1
      (earlyObstructionData_of_case2_2_1 h L leftData rightData hcase leftShared hit)
  · have avoid : ENotAdjacentToRightEndpoints H L e :=
      eNotAdjacentToRightEndpoints_of_not_eAdjacentToRightEndpoint hit
    obtain ⟨v, rightShared⟩ :=
      rightSharedSecondNeighborData_of_case2_2_2 h L leftData rightData hcase leftShared avoid
    rcases sharedSecondNeighbor_degree_split h e v with bothDegreeTwo | someDegreeThree
    · exact proseOutcome_hj_of_saturatedModel
        (Classical.choice
          (saturatedHJModel_of_case2_2_2_1 h L leftData rightData hcase leftShared
            rightShared avoid bothDegreeTwo))
    · rcases maximalTwistedLadder_n_eq_one_or_two_le L with hn | hn_ge_two
      · by_cases hev : H.Adj e v
        · exact proseOutcome_hjOnePlus_of_saturatedModel
            (Classical.choice
              (saturatedHJOnePlusModel_of_case2_2_2_2 h L leftData rightData hcase
                leftShared rightShared avoid someDegreeThree hn hev))
        · exact ProseOutcome.case_2_2_2_3
            (finalObstructionData_of_case2_2_2_3 h L leftData rightData hcase
              leftShared rightShared avoid someDegreeThree hn hev)
      · exact ProseOutcome.case_2_2_2_4
          (finalObstructionData_of_case2_2_2_4 h L leftData rightData hcase
            leftShared rightShared avoid someDegreeThree hn_ge_two)

/-- Case 2.2 of the paper's proof contains the constructive branches producing
`HJ_n` or `HJ₁⁺`, with the remaining subbranches giving Figure 5(e)/(f)
contradictions. -/
theorem conclusion
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    (L : MaximalTwistedLadder H) {c d w x : V}
    (leftData : LeftEndpointData H L c d)
    (rightData : RightEndpointData H L w x)
    (hcase : Assumptions H L c d) : Conclusion H := by
  exact conclusion_of_proseOutcome h
    (proseOutcome_of_case2_2_geometry h L leftData rightData hcase)

end Case2_2

end Theorem2_8

end SubcubicSpectralGap


==> anc/lean/SubcubicSpectralGap/Theorem2_8/EndpointPairs.lean <==
import SubcubicSpectralGap.Theorem2_8.Figure5

/-!
# Theorem 2.8

This module is part of the formalization of Theorem 2.8.
-/

namespace SubcubicSpectralGap

universe u

namespace Theorem2_8

/-- In a bipartite graph, two vertices with a common neighbor are not adjacent
to each other. -/
theorem not_adj_of_common_neighbor_of_bipartite
    {V : Type u} {H : SimpleGraph V} (hbip : H.IsBipartite) {u v x : V}
    (hux : H.Adj u x) (hvx : H.Adj v x) : ¬ H.Adj u v := by
  obtain ⟨s, t, hst⟩ := hbip.exists_isBipartiteWith
  intro huv
  have hux_parts := hst.mem_of_adj hux
  have hvx_parts := hst.mem_of_adj hvx
  have huv_parts := hst.mem_of_adj huv
  rcases hux_parts with ⟨hu_s, hx_t⟩ | ⟨hu_t, hx_s⟩
  · rcases hvx_parts with ⟨hv_s, _hx_t'⟩ | ⟨hv_t, hx_s⟩
    · rcases huv_parts with ⟨_hu_s', hv_t⟩ | ⟨hu_t, _hv_s'⟩
      · exact (Set.disjoint_left.mp hst.disjoint hv_s) hv_t
      · exact (Set.disjoint_left.mp hst.disjoint hu_s) hu_t
    · exact (Set.disjoint_left.mp hst.disjoint hx_s) hx_t
  · rcases hvx_parts with ⟨hv_s, hx_t⟩ | ⟨hv_t, _hx_s'⟩
    · exact (Set.disjoint_left.mp hst.disjoint hx_s) hx_t
    · rcases huv_parts with ⟨hu_s, _hv_t'⟩ | ⟨_hu_t', hv_s⟩
      · exact (Set.disjoint_left.mp hst.disjoint hu_s) hu_t
      · exact (Set.disjoint_left.mp hst.disjoint hv_s) hv_t

/-- A degree-three vertex has a neighbor outside any prescribed pair of
distinct vertices. -/
theorem exists_neighbor_outside_two_of_degree_three
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] {u x y : V}
    (hdeg : H.degree u = 3) (hxy : x ≠ y) :
    exists z, H.Adj u z ∧ z ≠ x ∧ z ≠ y := by
  by_contra hnone
  have hsubset : H.neighborFinset u ⊆ ({x, y} : Finset V) := by
    intro z hz
    rw [Finset.mem_insert, Finset.mem_singleton]
    by_cases hzx : z = x
    · exact Or.inl hzx
    · by_cases hzy : z = y
      · exact Or.inr hzy
      · exfalso
        have huz : H.Adj u z := by
          simpa [SimpleGraph.mem_neighborFinset] using hz
        exact hnone ⟨z, huz, hzx, hzy⟩
  have hcard_neigh : Finset.card (H.neighborFinset u) = 3 := by
    simpa [SimpleGraph.card_neighborFinset_eq_degree] using hdeg
  have hcard_pair : Finset.card ({x, y} : Finset V) = 2 := by
    simp [hxy]
  have hcard_le : Finset.card (H.neighborFinset u) <= Finset.card ({x, y} : Finset V) :=
    Finset.card_le_card hsubset
  omega

/-- If a degree-three vertex has three distinct named neighbors, then these are
exactly its neighbors. -/
theorem neighborFinset_eq_triple_of_degree_three
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] {u x y z : V}
    (hdeg : H.degree u = 3)
    (hux : H.Adj u x) (huy : H.Adj u y) (huz : H.Adj u z)
    (hxy : x ≠ y) (hxz : x ≠ z) (hyz : y ≠ z) :
    H.neighborFinset u = ({x, y, z} : Finset V) := by
  have htriple_subset : ({x, y, z} : Finset V) ⊆ H.neighborFinset u := by
    intro w hw
    rw [Finset.mem_insert, Finset.mem_insert, Finset.mem_singleton] at hw
    rw [SimpleGraph.mem_neighborFinset]
    rcases hw with rfl | rfl | rfl
    · exact hux
    · exact huy
    · exact huz
  have hcard_neigh : Finset.card (H.neighborFinset u) = 3 := by
    simpa [SimpleGraph.card_neighborFinset_eq_degree] using hdeg
  have hcard_triple : Finset.card ({x, y, z} : Finset V) = 3 := by
    simp [hxy, hxz, hyz]
  exact (Finset.eq_of_subset_of_card_le htriple_subset (by
    rw [hcard_triple, hcard_neigh])).symm

/-- If a degree-two vertex has two distinct named neighbors, then these are
exactly its neighbors.  This is the local "saturation" step for vertices that
the paper identifies as degree two. -/
theorem neighborFinset_eq_pair_of_degree_two
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] {u x y : V}
    (hdeg : H.degree u = 2)
    (hux : H.Adj u x) (huy : H.Adj u y) (hxy : x ≠ y) :
    H.neighborFinset u = ({x, y} : Finset V) := by
  have hpair_subset : ({x, y} : Finset V) ⊆ H.neighborFinset u := by
    intro w hw
    rw [Finset.mem_insert, Finset.mem_singleton] at hw
    rw [SimpleGraph.mem_neighborFinset]
    rcases hw with rfl | rfl
    · exact hux
    · exact huy
  have hcard_neigh : Finset.card (H.neighborFinset u) = 2 := by
    simpa [SimpleGraph.card_neighborFinset_eq_degree] using hdeg
  have hcard_pair : Finset.card ({x, y} : Finset V) = 2 := by
    simp [hxy]
  exact (Finset.eq_of_subset_of_card_le hpair_subset (by
    rw [hcard_pair, hcard_neigh])).symm

/-- In a subcubic graph, three distinct named neighbors force degree three. -/
theorem degree_eq_three_of_three_distinct_neighbors
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (hsubcubic : H.IsSubcubic) {u x y z : V}
    (hux : H.Adj u x) (huy : H.Adj u y) (huz : H.Adj u z)
    (hxy : x ≠ y) (hxz : x ≠ z) (hyz : y ≠ z) :
    H.degree u = 3 := by
  have htriple_subset : ({x, y, z} : Finset V) ⊆ H.neighborFinset u := by
    intro w hw
    rw [Finset.mem_insert, Finset.mem_insert, Finset.mem_singleton] at hw
    rw [SimpleGraph.mem_neighborFinset]
    rcases hw with rfl | rfl | rfl
    · exact hux
    · exact huy
    · exact huz
  have hcard_triple : Finset.card ({x, y, z} : Finset V) = 3 := by
    simp [hxy, hxz, hyz]
  have hdegree_ge : 3 <= H.degree u := by
    have hcard_le := Finset.card_le_card htriple_subset
    simpa [SimpleGraph.card_neighborFinset_eq_degree, hcard_triple] using hcard_le
  exact Nat.le_antisymm (hsubcubic u) hdegree_ge

/-- The endpoint data obtained after applying Figure 5(a)/(b) to the left
endpoint pair of a maximal twisted ladder and naming the third neighbors
`c,d`. -/
structure LeftEndpointData
    {V : Type u} [Fintype V] [DecidableEq V]
    (H : SimpleGraph V) [DecidableRel H.Adj] (L : MaximalTwistedLadder H) (c d : V) :
    Prop where
  degree_leftA : H.degree L.leftA = 3
  degree_leftB : H.degree L.leftB = 3
  adj_leftA_c : H.Adj L.leftA c
  adj_leftB_d : H.Adj L.leftB d
  not_adj_leftB_c : ¬ H.Adj L.leftB c
  not_adj_leftA_d : ¬ H.Adj L.leftA d
  c_ne_leftCenterA : c ≠ L.copy (TwistedLadder.leftCenterA L.n L.positive)
  c_ne_leftCenterB : c ≠ L.copy (TwistedLadder.leftCenterB L.n L.positive)
  c_ne_leftB : c ≠ L.leftB
  d_ne_leftCenterA : d ≠ L.copy (TwistedLadder.leftCenterA L.n L.positive)
  d_ne_leftCenterB : d ≠ L.copy (TwistedLadder.leftCenterB L.n L.positive)
  d_ne_leftA : d ≠ L.leftA
  c_ne_d : c ≠ d
  neighbors_leftA :
    H.neighborFinset L.leftA =
      ({L.copy (TwistedLadder.leftCenterA L.n L.positive),
        L.copy (TwistedLadder.leftCenterB L.n L.positive), c} : Finset V)
  neighbors_leftB :
    H.neighborFinset L.leftB =
      ({L.copy (TwistedLadder.leftCenterA L.n L.positive),
        L.copy (TwistedLadder.leftCenterB L.n L.positive), d} : Finset V)

/-- The symmetric endpoint data obtained at the right endpoint pair of a
maximal twisted ladder and naming the third neighbors `w,x`. -/
structure RightEndpointData
    {V : Type u} [Fintype V] [DecidableEq V]
    (H : SimpleGraph V) [DecidableRel H.Adj] (L : MaximalTwistedLadder H) (w x : V) :
    Prop where
  degree_rightA : H.degree L.rightA = 3
  degree_rightB : H.degree L.rightB = 3
  adj_rightA_w : H.Adj L.rightA w
  adj_rightB_x : H.Adj L.rightB x
  not_adj_rightB_w : ¬ H.Adj L.rightB w
  not_adj_rightA_x : ¬ H.Adj L.rightA x
  w_ne_rightCenterA : w ≠ L.rightCenterA
  w_ne_rightCenterB : w ≠ L.rightCenterB
  w_ne_rightB : w ≠ L.rightB
  x_ne_rightCenterA : x ≠ L.rightCenterA
  x_ne_rightCenterB : x ≠ L.rightCenterB
  x_ne_rightA : x ≠ L.rightA
  w_ne_x : w ≠ x
  neighbors_rightA :
    H.neighborFinset L.rightA =
      ({L.rightCenterA, L.rightCenterB, w} : Finset V)
  neighbors_rightB :
    H.neighborFinset L.rightB =
      ({L.rightCenterA, L.rightCenterB, x} : Finset V)

/-- Applying the Figure 5(a) argument to the left endpoint pair of a maximal
twisted ladder shows that both endpoint images have degree three in `H`. -/
theorem maximal_ladder_left_endpoint_degrees_eq_three
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    (L : MaximalTwistedLadder H) :
    H.degree L.leftA = 3 ∧ H.degree L.leftB = 3 := by
  let x := L.copy (TwistedLadder.leftCenterA L.n L.positive)
  let y := L.copy (TwistedLadder.leftCenterB L.n L.positive)
  have hab : L.leftA ≠ L.leftB := by
    intro heq
    exact TwistedLadder.leftA_ne_leftB L.n L.positive (L.copy.injective heq)
  have hxy : x ≠ y := by
    intro heq
    exact TwistedLadder.leftCenterA_ne_leftCenterB L.n L.positive (L.copy.injective heq)
  have hax : H.Adj L.leftA x :=
    L.copy.toHom.map_adj (TwistedLadder.adj_leftA_leftCenterA L.n L.positive)
  have hay : H.Adj L.leftA y :=
    L.copy.toHom.map_adj (TwistedLadder.adj_leftA_leftCenterB L.n L.positive)
  have hxb : H.Adj x L.leftB :=
    L.copy.toHom.map_adj (TwistedLadder.adj_leftCenterA_leftB L.n L.positive)
  have hyb : H.Adj y L.leftB :=
    L.copy.toHom.map_adj (TwistedLadder.adj_leftCenterB_leftB L.n L.positive)
  exact endpoint_pair_degrees_eq_three_of_two_common_neighbors h hab hxy hax hay hxb hyb

/-- Figure 5(b) applied to the left endpoint pair: after the two endpoint
vertices are known to have degree three, there is no third common length-two
center besides the two centers already inside the twisted ladder. -/
theorem maximal_ladder_left_endpoint_no_extra_common_center
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    (L : MaximalTwistedLadder H) {t : V}
    (hxt : L.copy (TwistedLadder.leftCenterA L.n L.positive) ≠ t)
    (hyt : L.copy (TwistedLadder.leftCenterB L.n L.positive) ≠ t)
    (hat : H.Adj L.leftA t) (htb : H.Adj t L.leftB) : False := by
  let x := L.copy (TwistedLadder.leftCenterA L.n L.positive)
  let y := L.copy (TwistedLadder.leftCenterB L.n L.positive)
  have hdegs := maximal_ladder_left_endpoint_degrees_eq_three h L
  have hab : L.leftA ≠ L.leftB := by
    intro heq
    exact TwistedLadder.leftA_ne_leftB L.n L.positive (L.copy.injective heq)
  have hxy : x ≠ y := by
    intro heq
    exact TwistedLadder.leftCenterA_ne_leftCenterB L.n L.positive (L.copy.injective heq)
  have hax : H.Adj L.leftA x :=
    L.copy.toHom.map_adj (TwistedLadder.adj_leftA_leftCenterA L.n L.positive)
  have hay : H.Adj L.leftA y :=
    L.copy.toHom.map_adj (TwistedLadder.adj_leftA_leftCenterB L.n L.positive)
  have hxb : H.Adj x L.leftB :=
    L.copy.toHom.map_adj (TwistedLadder.adj_leftCenterA_leftB L.n L.positive)
  have hyb : H.Adj y L.leftB :=
    L.copy.toHom.map_adj (TwistedLadder.adj_leftCenterB_leftB L.n L.positive)
  exact false_of_three_common_neighbors_between_degree_three_pair h hab hxy hxt hyt
    hdegs.1 hdegs.2 hax hay hat hxb hyb htb

/-- Applying the Figure 5(a) argument to the right endpoint pair of a maximal
twisted ladder shows that both endpoint images have degree three in `H`. -/
theorem maximal_ladder_right_endpoint_degrees_eq_three
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    (L : MaximalTwistedLadder H) :
    H.degree L.rightA = 3 ∧ H.degree L.rightB = 3 := by
  let x := L.rightCenterA
  let y := L.rightCenterB
  have hab : L.rightA ≠ L.rightB := by
    intro heq
    exact TwistedLadder.rightA_ne_rightB L.n L.positive (L.copy.injective heq)
  have hxy : x ≠ y := by
    intro heq
    exact TwistedLadder.rightCenterA_ne_rightCenterB L.n L.positive (L.copy.injective heq)
  have hax : H.Adj L.rightA x :=
    L.copy.toHom.map_adj (TwistedLadder.adj_rightA_rightCenterA L.n L.positive)
  have hay : H.Adj L.rightA y :=
    L.copy.toHom.map_adj (TwistedLadder.adj_rightA_rightCenterB L.n L.positive)
  have hxb : H.Adj x L.rightB :=
    L.copy.toHom.map_adj (TwistedLadder.adj_rightCenterA_rightB L.n L.positive)
  have hyb : H.Adj y L.rightB :=
    L.copy.toHom.map_adj (TwistedLadder.adj_rightCenterB_rightB L.n L.positive)
  exact endpoint_pair_degrees_eq_three_of_two_common_neighbors h hab hxy hax hay hxb hyb

/-- Figure 5(b) applied to the right endpoint pair: after the two endpoint
vertices are known to have degree three, there is no third common length-two
center besides the two centers already inside the twisted ladder. -/
theorem maximal_ladder_right_endpoint_no_extra_common_center
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H)
    (L : MaximalTwistedLadder H) {t : V}
    (hxt : L.rightCenterA ≠ t)
    (hyt : L.rightCenterB ≠ t)
    (hat : H.Adj L.rightA t) (htb : H.Adj t L.rightB) : False := by
  let x := L.rightCenterA
  let y := L.rightCenterB
  have hdegs := maximal_ladder_right_endpoint_degrees_eq_three h L
  have hab : L.rightA ≠ L.rightB := by
    intro heq
    exact TwistedLadder.rightA_ne_rightB L.n L.positive (L.copy.injective heq)
  have hxy : x ≠ y := by
    intro heq
    exact TwistedLadder.rightCenterA_ne_rightCenterB L.n L.positive (L.copy.injective heq)
  have hax : H.Adj L.rightA x :=
    L.copy.toHom.map_adj (TwistedLadder.adj_rightA_rightCenterA L.n L.positive)
  have hay : H.Adj L.rightA y :=
    L.copy.toHom.map_adj (TwistedLadder.adj_rightA_rightCenterB L.n L.positive)
  have hxb : H.Adj x L.rightB :=
    L.copy.toHom.map_adj (TwistedLadder.adj_rightCenterA_rightB L.n L.positive)
  have hyb : H.Adj y L.rightB :=
    L.copy.toHom.map_adj (TwistedLadder.adj_rightCenterB_rightB L.n L.positive)
  exact false_of_three_common_neighbors_between_degree_three_pair h hab hxy hxt hyt
    hdegs.1 hdegs.2 hax hay hat hxb hyb htb

end Theorem2_8

end SubcubicSpectralGap


==> anc/lean/SubcubicSpectralGap/Theorem2_8/Figure5.lean <==
import SubcubicSpectralGap.Theorem2_8.Setup

/-!
# Theorem 2.8

This module is part of the formalization of Theorem 2.8.
-/

namespace SubcubicSpectralGap

universe u

namespace Theorem2_8

/-- Figure 5(a): a double edge in a rooted multigraph is forbidden when one
endpoint is a root and the other endpoint has arbitrary root status. -/
theorem contains_figure5_a_of_double_edge_with_root
    {V : Type u} [DecidableEq V] {G : RootedMultigraph V} {u v : V}
    (huv : u ≠ v) (hu : G.graph.isVertex u = true) (hv : G.graph.isVertex v = true)
    (hm : G.graph.edgeMultiplicity u v = 2) (hr : G.isRoot u = true) :
    ContainsFigure5Obstruction Figure5Obstruction.a G := by
  let f : Fin Figure5Obstruction.a.vertexCount -> V := fun i =>
    if i.val = 0 then u else v
  refine ⟨f, ?_, ?_, ?_, ?_⟩
  · intro i
    fin_cases i <;> simp [f, hu, hv]
  · intro i j hij
    fin_cases i <;> fin_cases j <;> simp [f] at hij ⊢
    · exfalso
      exact huv hij
    · exfalso
      exact huv hij.symm
  · intro i j
    fin_cases i <;> fin_cases j <;>
      simp [f, Figure5Obstruction.edgeMultiplicity, G.graph.symm, hm]
  · intro i
    fin_cases i <;>
      simp [f, Figure5Obstruction.rootRequirement, RootRequirement.Satisfied, hr]

/-- Figure 5(b): a triple edge between two non-roots is forbidden. -/
theorem contains_figure5_b_of_triple_edge_between_nonroots
    {V : Type u} [DecidableEq V] {G : RootedMultigraph V} {u v : V}
    (huv : u ≠ v) (hu : G.graph.isVertex u = true) (hv : G.graph.isVertex v = true)
    (hm : G.graph.edgeMultiplicity u v = 3)
    (huRoot : G.isRoot u = false) (hvRoot : G.isRoot v = false) :
    ContainsFigure5Obstruction Figure5Obstruction.b G := by
  let f : Fin Figure5Obstruction.b.vertexCount -> V := fun i =>
    if i.val = 0 then u else v
  refine ⟨f, ?_, ?_, ?_, ?_⟩
  · intro i
    fin_cases i <;> simp [f, hu, hv]
  · intro i j hij
    fin_cases i <;> fin_cases j <;> simp [f] at hij ⊢
    · exfalso
      exact huv hij
    · exfalso
      exact huv hij.symm
  · intro i j
    fin_cases i <;> fin_cases j <;>
      simp [f, Figure5Obstruction.edgeMultiplicity, G.graph.symm, hm]
  · intro i
    fin_cases i <;>
      simp [f, Figure5Obstruction.rootRequirement, RootRequirement.Satisfied, huRoot, hvRoot]

/-- Figure 5(d), presented by three labeled vertices.  It is the triangle with
edge multiplicities `xy = 2`, `xz = 1`, and `yz = 2`; all three vertices are
half-filled, so the root status is arbitrary. -/
theorem contains_figure5_d_of_labeled
    {V : Type u} [DecidableEq V] {G : RootedMultigraph V} {x y z : V}
    (hxy : x ≠ y) (hxz : x ≠ z) (hyz : y ≠ z)
    (hx : G.graph.isVertex x = true) (hy : G.graph.isVertex y = true)
    (hz : G.graph.isVertex z = true)
    (hmxy : G.graph.edgeMultiplicity x y = 2)
    (hmxz : G.graph.edgeMultiplicity x z = 1)
    (hmyz : G.graph.edgeMultiplicity y z = 2) :
    ContainsFigure5Obstruction Figure5Obstruction.d G := by
  let f : Fin Figure5Obstruction.d.vertexCount -> V := fun i =>
    if i.val = 0 then x else if i.val = 1 then y else z
  refine ⟨f, ?_, ?_, ?_, ?_⟩
  · intro i
    fin_cases i <;> simp [f, hx, hy, hz]
  · intro i j hij
    fin_cases i <;> fin_cases j <;> simp [f] at hij ⊢
    · exfalso
      exact hxy hij
    · exfalso
      exact hxz hij
    · exfalso
      exact hxy hij.symm
    · exfalso
      exact hyz hij
    · exfalso
      exact hxz hij.symm
    · exfalso
      exact hyz hij.symm
  · intro i j
    fin_cases i <;> fin_cases j <;>
      simp [f, Figure5Obstruction.edgeMultiplicity, G.graph.symm, hmxy,
        hmxz, hmyz]
  · intro i
    fin_cases i <;>
      simp [f, Figure5Obstruction.rootRequirement, RootRequirement.Satisfied]

/-- Figure 5(c), presented by three labeled vertices.  The middle vertex is
hollow/non-root, while the two endpoints are half-filled. -/
theorem contains_figure5_c_of_labeled
    {V : Type u} [DecidableEq V] {G : RootedMultigraph V} {x y z : V}
    (hxy : x ≠ y) (hxz : x ≠ z) (hyz : y ≠ z)
    (hx : G.graph.isVertex x = true) (hy : G.graph.isVertex y = true)
    (hz : G.graph.isVertex z = true)
    (hmxy : G.graph.edgeMultiplicity x y = 2)
    (hmxz : G.graph.edgeMultiplicity x z = 0)
    (hmyz : G.graph.edgeMultiplicity y z = 1)
    (hry : G.isRoot y = false) :
    ContainsFigure5Obstruction Figure5Obstruction.c G := by
  let f : Fin Figure5Obstruction.c.vertexCount -> V := fun i =>
    if i.val = 0 then x else if i.val = 1 then y else z
  refine ⟨f, ?_, ?_, ?_, ?_⟩
  · intro i
    fin_cases i <;> simp [f, hx, hy, hz]
  · intro i j hij
    fin_cases i <;> fin_cases j <;> simp [f] at hij ⊢
    · exfalso
      exact hxy hij
    · exfalso
      exact hxz hij
    · exfalso
      exact hxy hij.symm
    · exfalso
      exact hyz hij
    · exfalso
      exact hxz hij.symm
    · exfalso
      exact hyz hij.symm
  · intro i j
    fin_cases i <;> fin_cases j <;>
      simp [f, Figure5Obstruction.edgeMultiplicity, G.graph.symm, hmxy,
        hmxz, hmyz]
  · intro i
    fin_cases i <;>
      simp [f, Figure5Obstruction.rootRequirement, RootRequirement.Satisfied, hry]

/-- Figure 5(e), presented by four labeled vertices in TikZ order.  The edges
form the path `a-b-c-d`; `b` is the root, `c` is hollow/non-root, and `a,d` are
half-filled. -/
theorem contains_figure5_e_of_labeled
    {V : Type u} [DecidableEq V] {G : RootedMultigraph V} {a b c d : V}
    (hab : a ≠ b) (hac : a ≠ c) (had : a ≠ d)
    (hbc : b ≠ c) (hbd : b ≠ d) (hcd : c ≠ d)
    (ha : G.graph.isVertex a = true) (hb : G.graph.isVertex b = true)
    (hc : G.graph.isVertex c = true) (hd : G.graph.isVertex d = true)
    (hmab : G.graph.edgeMultiplicity a b = 1)
    (hmac : G.graph.edgeMultiplicity a c = 0)
    (hmad : G.graph.edgeMultiplicity a d = 0)
    (hmbc : G.graph.edgeMultiplicity b c = 1)
    (hmbd : G.graph.edgeMultiplicity b d = 0)
    (hmcd : G.graph.edgeMultiplicity c d = 1)
    (hrb : G.isRoot b = true) (hrc : G.isRoot c = false) :
    ContainsFigure5Obstruction Figure5Obstruction.e G := by
  let f : Fin Figure5Obstruction.e.vertexCount -> V := fun i =>
    if i.val = 0 then a else if i.val = 1 then b else if i.val = 2 then c else d
  refine ⟨f, ?_, ?_, ?_, ?_⟩
  · intro i
    fin_cases i <;> simp [f, ha, hb, hc, hd]
  · intro i j hij
    fin_cases i <;> fin_cases j <;> simp [f] at hij ⊢
    · exfalso
      exact hab hij
    · exfalso
      exact hac hij
    · exfalso
      exact had hij
    · exfalso
      exact hab hij.symm
    · exfalso
      exact hbc hij
    · exfalso
      exact hbd hij
    · exfalso
      exact hac hij.symm
    · exfalso
      exact hbc hij.symm
    · exfalso
      exact hcd hij
    · exfalso
      exact had hij.symm
    · exfalso
      exact hbd hij.symm
    · exfalso
      exact hcd hij.symm
  · intro i j
    fin_cases i <;> fin_cases j <;>
      simp [f, Figure5Obstruction.edgeMultiplicity, G.graph.symm, hmab,
        hmac, hmad, hmbc, hmbd, hmcd]
  · intro i
    fin_cases i <;>
      simp [f, Figure5Obstruction.rootRequirement, RootRequirement.Satisfied, hrb, hrc]

/-- Figure 5(f), presented by four labeled vertices in TikZ order.  The edges
form the cycle `a-b-c-d-a`; `b` is the root, `c,d` are hollow/non-root, and `a`
is half-filled. -/
theorem contains_figure5_f_of_labeled
    {V : Type u} [DecidableEq V] {G : RootedMultigraph V} {a b c d : V}
    (hab : a ≠ b) (hac : a ≠ c) (had : a ≠ d)
    (hbc : b ≠ c) (hbd : b ≠ d) (hcd : c ≠ d)
    (ha : G.graph.isVertex a = true) (hb : G.graph.isVertex b = true)
    (hc : G.graph.isVertex c = true) (hd : G.graph.isVertex d = true)
    (hmab : G.graph.edgeMultiplicity a b = 1)
    (hmac : G.graph.edgeMultiplicity a c = 0)
    (hmad : G.graph.edgeMultiplicity a d = 1)
    (hmbc : G.graph.edgeMultiplicity b c = 1)
    (hmbd : G.graph.edgeMultiplicity b d = 0)
    (hmcd : G.graph.edgeMultiplicity c d = 1)
    (hrb : G.isRoot b = true) (hrc : G.isRoot c = false)
    (hrd : G.isRoot d = false) :
    ContainsFigure5Obstruction Figure5Obstruction.f G := by
  let f : Fin Figure5Obstruction.f.vertexCount -> V := fun i =>
    if i.val = 0 then a else if i.val = 1 then b else if i.val = 2 then c else d
  refine ⟨f, ?_, ?_, ?_, ?_⟩
  · intro i
    fin_cases i <;> simp [f, ha, hb, hc, hd]
  · intro i j hij
    fin_cases i <;> fin_cases j <;> simp [f] at hij ⊢
    · exfalso
      exact hab hij
    · exfalso
      exact hac hij
    · exfalso
      exact had hij
    · exfalso
      exact hab hij.symm
    · exfalso
      exact hbc hij
    · exfalso
      exact hbd hij
    · exfalso
      exact hac hij.symm
    · exfalso
      exact hbc hij.symm
    · exfalso
      exact hcd hij
    · exfalso
      exact had hij.symm
    · exfalso
      exact hbd hij.symm
    · exfalso
      exact hcd hij.symm
  · intro i j
    fin_cases i <;> fin_cases j <;>
      simp [f, Figure5Obstruction.edgeMultiplicity, G.graph.symm, hmab,
        hmac, hmad, hmbc, hmbd, hmcd]
  · intro i
    fin_cases i <;>
      simp [f, Figure5Obstruction.rootRequirement, RootRequirement.Satisfied, hrb, hrc, hrd]

/-- If Figure 5(a) is forbidden, then an endpoint of a double edge cannot be a
root. -/
theorem root_eq_false_of_no_figure5_a_double_edge
    {V : Type u} [DecidableEq V] {G : RootedMultigraph V} {u v : V}
    (hno : Not (ContainsFigure5AtoFRootedInducedSubgraph G))
    (huv : u ≠ v) (hu : G.graph.isVertex u = true) (hv : G.graph.isVertex v = true)
    (hm : G.graph.edgeMultiplicity u v = 2) : G.isRoot u = false := by
  cases hroot : G.isRoot u
  · rfl
  · exfalso
    exact hno ⟨Figure5Obstruction.a, by decide,
      contains_figure5_a_of_double_edge_with_root huv hu hv hm hroot⟩

/-- If Figure 5(b) is forbidden, then two non-roots cannot be joined by a
triple edge. -/
theorem edgeMultiplicity_ne_three_of_no_figure5_b_nonroots
    {V : Type u} [DecidableEq V] {G : RootedMultigraph V} {u v : V}
    (hno : Not (ContainsFigure5AtoFRootedInducedSubgraph G))
    (huv : u ≠ v) (hu : G.graph.isVertex u = true) (hv : G.graph.isVertex v = true)
    (huRoot : G.isRoot u = false) (hvRoot : G.isRoot v = false) :
    G.graph.edgeMultiplicity u v ≠ 3 := by
  intro hm
  exact hno ⟨Figure5Obstruction.b, by decide,
    contains_figure5_b_of_triple_edge_between_nonroots huv hu hv hm huRoot hvRoot⟩

/-- In the rooted distance-two multigraph of a graph satisfying the theorem
hypotheses, a non-root vertex has degree three in the original graph. -/
theorem degree_eq_three_of_root_eq_false
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H) {v : V}
    (hr : H.rootedDistanceTwoMultigraph.isRoot v = false) : H.degree v = 3 := by
  have hne : H.degree v ≠ 2 := by
    intro hv
    simp [SimpleGraph.rootedDistanceTwoMultigraph, hv] at hr
  have hmin : 2 <= H.degree v := h.minimumDegree_two.1 v
  have hmax : H.degree v <= 3 := h.subcubic v
  omega

/-- Every vertex of `H` appears in its rooted distance-two multigraph. -/
theorem rootedDistanceTwo_isVertex
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (v : V) :
    H.rootedDistanceTwoMultigraph.graph.isVertex v = true := by
  simp [SimpleGraph.rootedDistanceTwoMultigraph, SimpleGraph.distanceTwoMultigraph,
    SimpleGraph.vertexList, Multigraph.isVertex]

/-- A TikZ-labeled Figure 5(d) pattern in the rooted distance-two multigraph
contradicts the forbidden induced-subgraph hypothesis. -/
theorem false_of_distanceTwo_figure5_d_labeled
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H) {x y z : V}
    (hxy : x ≠ y) (hxz : x ≠ z) (hyz : y ≠ z)
    (hmxy : H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity x y = 2)
    (hmxz : H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity x z = 1)
    (hmyz : H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity y z = 2) :
    False := by
  exact h.no_forbidden ⟨Figure5Obstruction.d, by decide,
    contains_figure5_d_of_labeled hxy hxz hyz
      (rootedDistanceTwo_isVertex (H := H) x)
      (rootedDistanceTwo_isVertex (H := H) y)
      (rootedDistanceTwo_isVertex (H := H) z)
      hmxy hmxz hmyz⟩

/-- A TikZ-labeled Figure 5(c) pattern in the rooted distance-two multigraph
contradicts the forbidden induced-subgraph hypothesis.  The middle vertex is
the hollow/non-root vertex. -/
theorem false_of_distanceTwo_figure5_c_labeled
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H) {x y z : V}
    (hxy : x ≠ y) (hxz : x ≠ z) (hyz : y ≠ z)
    (hmxy : H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity x y = 2)
    (hmxz : H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity x z = 0)
    (hmyz : H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity y z = 1)
    (hdy : H.degree y = 3) : False := by
  have hry : H.rootedDistanceTwoMultigraph.isRoot y = false := by
    simp [SimpleGraph.rootedDistanceTwoMultigraph, hdy]
  exact h.no_forbidden ⟨Figure5Obstruction.c, by decide,
    contains_figure5_c_of_labeled hxy hxz hyz
      (rootedDistanceTwo_isVertex (H := H) x)
      (rootedDistanceTwo_isVertex (H := H) y)
      (rootedDistanceTwo_isVertex (H := H) z)
      hmxy hmxz hmyz hry⟩

/-- The Figure 5(c)/(d) alternative used repeatedly in the paper's case
analysis. -/
theorem false_of_distanceTwo_figure5_c_or_d_labeled
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H) {x y z : V}
    (hxy : x ≠ y) (hxz : x ≠ z) (hyz : y ≠ z)
    (hmxy : H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity x y = 2)
    (hdx : H.degree x = 3)
    (hcase :
      (H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity x z = 1 ∧
        H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity y z = 0) ∨
      (H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity x z = 2 ∧
        H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity y z = 1)) :
    False := by
  rcases hcase with ⟨hmxz, hmyz⟩ | ⟨hmxz, hmyz⟩
  · have hyx : y ≠ x := fun hyx => hxy hyx.symm
    have hmyx : H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity y x = 2 := by
      rw [H.rootedDistanceTwoMultigraph.graph.symm y x]
      exact hmxy
    exact false_of_distanceTwo_figure5_c_labeled h hyx hyz hxz hmyx hmyz hmxz hdx
  · have hyx : y ≠ x := fun hyx => hxy hyx.symm
    have hmyx : H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity y x = 2 := by
      rw [H.rootedDistanceTwoMultigraph.graph.symm y x]
      exact hmxy
    exact false_of_distanceTwo_figure5_d_labeled h hyx hyz hxz hmyx hmyz hmxz

/-- A labeled Figure 5(e) pattern in the rooted distance-two multigraph
contradicts the forbidden induced-subgraph hypothesis. -/
theorem false_of_distanceTwo_figure5_e_labeled
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H) {a b c d : V}
    (hab : a ≠ b) (hac : a ≠ c) (had : a ≠ d)
    (hbc : b ≠ c) (hbd : b ≠ d) (hcd : c ≠ d)
    (hmab : H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity a b = 1)
    (hmac : H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity a c = 1)
    (hmad : H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity a d = 0)
    (hmbc : H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity b c = 0)
    (hmbd : H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity b d = 1)
    (hmcd : H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity c d = 0)
    (hda : H.degree a = 2) (hdb : H.degree b = 3) : False := by
  have hra : H.rootedDistanceTwoMultigraph.isRoot a = true := by
    simp [SimpleGraph.rootedDistanceTwoMultigraph, hda]
  have hrb : H.rootedDistanceTwoMultigraph.isRoot b = false := by
    simp [SimpleGraph.rootedDistanceTwoMultigraph, hdb]
  have hca : c ≠ a := fun hca => hac hca.symm
  have hcb : c ≠ b := fun hcb => hbc hcb.symm
  have hmca : H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity c a = 1 := by
    rw [H.rootedDistanceTwoMultigraph.graph.symm c a]
    exact hmac
  have hmcb : H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity c b = 0 := by
    rw [H.rootedDistanceTwoMultigraph.graph.symm c b]
    exact hmbc
  exact h.no_forbidden ⟨Figure5Obstruction.e, by decide,
    contains_figure5_e_of_labeled hca hcb hcd hab had hbd
      (rootedDistanceTwo_isVertex (H := H) c)
      (rootedDistanceTwo_isVertex (H := H) a)
      (rootedDistanceTwo_isVertex (H := H) b)
      (rootedDistanceTwo_isVertex (H := H) d)
      hmca hmcb hmcd hmab hmad hmbd hra hrb⟩

/-- A labeled Figure 5(f) pattern in the rooted distance-two multigraph
contradicts the forbidden induced-subgraph hypothesis. -/
theorem false_of_distanceTwo_figure5_f_labeled
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H) {a b c d : V}
    (hab : a ≠ b) (hac : a ≠ c) (had : a ≠ d)
    (hbc : b ≠ c) (hbd : b ≠ d) (hcd : c ≠ d)
    (hmab : H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity a b = 1)
    (hmac : H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity a c = 1)
    (hmad : H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity a d = 0)
    (hmbc : H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity b c = 0)
    (hmbd : H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity b d = 1)
    (hmcd : H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity c d = 1)
    (hda : H.degree a = 2) (hdb : H.degree b = 3)
    (hdd : H.degree d = 3) : False := by
  have hra : H.rootedDistanceTwoMultigraph.isRoot a = true := by
    simp [SimpleGraph.rootedDistanceTwoMultigraph, hda]
  have hrb : H.rootedDistanceTwoMultigraph.isRoot b = false := by
    simp [SimpleGraph.rootedDistanceTwoMultigraph, hdb]
  have hrd : H.rootedDistanceTwoMultigraph.isRoot d = false := by
    simp [SimpleGraph.rootedDistanceTwoMultigraph, hdd]
  have hca : c ≠ a := fun hca => hac hca.symm
  have hcb : c ≠ b := fun hcb => hbc hcb.symm
  have hmca : H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity c a = 1 := by
    rw [H.rootedDistanceTwoMultigraph.graph.symm c a]
    exact hmac
  have hmcb : H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity c b = 0 := by
    rw [H.rootedDistanceTwoMultigraph.graph.symm c b]
    exact hmbc
  exact h.no_forbidden ⟨Figure5Obstruction.f, by decide,
    contains_figure5_f_of_labeled hca hcb hcd hab had hbd
      (rootedDistanceTwo_isVertex (H := H) c)
      (rootedDistanceTwo_isVertex (H := H) a)
      (rootedDistanceTwo_isVertex (H := H) b)
      (rootedDistanceTwo_isVertex (H := H) d)
      hmca hmcb hmcd hmab hmad hmbd hra hrb hrd⟩

/-- The Figure 5(e)/(f) alternative used in the last two contradiction branches
of the paper's case analysis. -/
theorem false_of_distanceTwo_figure5_e_or_f_labeled
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H) {a b c d : V}
    (hab : a ≠ b) (hac : a ≠ c) (had : a ≠ d)
    (hbc : b ≠ c) (hbd : b ≠ d) (hcd : c ≠ d)
    (hmab : H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity a b = 1)
    (hmac : H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity a c = 1)
    (hmad : H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity a d = 0)
    (hmbc : H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity b c = 0)
    (hmbd : H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity b d = 1)
    (hda : H.degree a = 2) (hdb : H.degree b = 3)
    (hcase :
      H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity c d = 0 ∨
        (H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity c d = 1 ∧
          H.degree d = 3)) :
    False := by
  rcases hcase with hmcd | hmcd
  · exact false_of_distanceTwo_figure5_e_labeled h hab hac had hbc hbd hcd
      hmab hmac hmad hmbc hmbd hmcd hda hdb
  · exact false_of_distanceTwo_figure5_f_labeled h hab hac had hbc hbd hcd
      hmab hmac hmad hmbc hmbd hmcd.1 hda hdb hmcd.2

/-- The first Figure 5(a) deduction in the proof: if the two endpoint vertices
are joined by a double edge in the rooted distance-two multigraph, neither can
be a root, so the original graph gives them degree three. -/
theorem endpoint_degrees_eq_three_of_distanceTwo_double_edge
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H) {u v : V}
    (huv : u ≠ v)
    (hm : H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity u v = 2) :
    H.degree u = 3 ∧ H.degree v = 3 := by
  have hur : H.rootedDistanceTwoMultigraph.isRoot u = false :=
    root_eq_false_of_no_figure5_a_double_edge h.no_forbidden huv
      (rootedDistanceTwo_isVertex (H := H) u) (rootedDistanceTwo_isVertex (H := H) v) hm
  have hvu : v ≠ u := fun hvu => huv hvu.symm
  have hmvu : H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity v u = 2 := by
    rw [H.rootedDistanceTwoMultigraph.graph.symm v u]
    exact hm
  have hvr : H.rootedDistanceTwoMultigraph.isRoot v = false :=
    root_eq_false_of_no_figure5_a_double_edge h.no_forbidden hvu
      (rootedDistanceTwo_isVertex (H := H) v) (rootedDistanceTwo_isVertex (H := H) u) hmvu
  exact ⟨degree_eq_three_of_root_eq_false h hur, degree_eq_three_of_root_eq_false h hvr⟩

/-- The first Figure 5(b) deduction in the proof: once two vertices are known
to be non-roots, a triple edge between them in the rooted distance-two
multigraph is forbidden.  In the paper this rules out coincident third
neighbors of the two degree-three endpoints. -/
theorem distanceTwo_edgeMultiplicity_ne_three_of_degree_three_pair
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H) {u v : V}
    (huv : u ≠ v) (hdu : H.degree u = 3) (hdv : H.degree v = 3) :
    H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity u v ≠ 3 := by
  have hur : H.rootedDistanceTwoMultigraph.isRoot u = false := by
    simp [SimpleGraph.rootedDistanceTwoMultigraph, hdu]
  have hvr : H.rootedDistanceTwoMultigraph.isRoot v = false := by
    simp [SimpleGraph.rootedDistanceTwoMultigraph, hdv]
  exact edgeMultiplicity_ne_three_of_no_figure5_b_nonroots h.no_forbidden huv
    (rootedDistanceTwo_isVertex (H := H) u) (rootedDistanceTwo_isVertex (H := H) v) hur hvr

/-- If a degree-two vertex `u` has exactly two neighbors `x,y`, and both are
also adjacent to `v`, then `u` and `v` have distance-two multiplicity two. -/
theorem distanceTwo_multiplicity_eq_two_of_degree_two_common_neighbors
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] {u v x y : V}
    (huv : u ≠ v) (hxy : x ≠ y)
    (hdeg : H.degree u = 2)
    (hux : H.Adj u x) (huy : H.Adj u y)
    (hxv : H.Adj x v) (hyv : H.Adj y v) :
    H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity u v = 2 := by
  have hcard_neigh : Finset.card (H.neighborFinset u) = 2 := by
    simpa [SimpleGraph.card_neighborFinset_eq_degree] using hdeg
  have hpair_subset : ({x, y} : Finset V) ⊆ H.neighborFinset u := by
    intro z hz
    rw [Finset.mem_insert, Finset.mem_singleton] at hz
    rw [SimpleGraph.mem_neighborFinset]
    rcases hz with rfl | rfl
    · exact hux
    · exact huy
  have hpair_eq_neigh : ({x, y} : Finset V) = H.neighborFinset u := by
    exact Finset.eq_of_subset_of_card_le hpair_subset (by simp [hxy, hcard_neigh])
  have hcenters :
      _root_.SimpleGraph.lengthTwoCenters H u v = H.neighborFinset u := by
    ext z
    simp only [_root_.SimpleGraph.lengthTwoCenters, Finset.mem_filter, Finset.mem_univ,
      true_and, SimpleGraph.mem_neighborFinset]
    constructor
    · intro hz
      exact hz.1
    · intro huz
      have hz_pair : z ∈ ({x, y} : Finset V) := by
        simpa [hpair_eq_neigh] using huz
      rw [Finset.mem_insert, Finset.mem_singleton] at hz_pair
      rcases hz_pair with rfl | rfl
      · exact ⟨hux, hxv⟩
      · exact ⟨huy, hyv⟩
  simp [SimpleGraph.rootedDistanceTwoMultigraph, SimpleGraph.distanceTwoMultigraph,
    SimpleGraph.distanceTwoMultiplicity, huv, hcenters, hcard_neigh]

/-- If a degree-two vertex `u` has exactly two neighbors `x,y`, exactly one of
which is adjacent to `v`, then `u` and `v` have distance-two multiplicity one. -/
theorem distanceTwo_multiplicity_eq_one_of_degree_two_neighbors
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] {u v x y : V}
    (huv : u ≠ v) (hxy : x ≠ y)
    (hdeg : H.degree u = 2)
    (hux : H.Adj u x) (huy : H.Adj u y)
    (hxv : H.Adj x v) (hnyv : ¬ H.Adj y v) :
    H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity u v = 1 := by
  have hcard_neigh : Finset.card (H.neighborFinset u) = 2 := by
    simpa [SimpleGraph.card_neighborFinset_eq_degree] using hdeg
  have hpair_subset : ({x, y} : Finset V) ⊆ H.neighborFinset u := by
    intro z hz
    rw [Finset.mem_insert, Finset.mem_singleton] at hz
    rw [SimpleGraph.mem_neighborFinset]
    rcases hz with rfl | rfl
    · exact hux
    · exact huy
  have hpair_eq_neigh : ({x, y} : Finset V) = H.neighborFinset u := by
    exact Finset.eq_of_subset_of_card_le hpair_subset (by simp [hxy, hcard_neigh])
  have hcenters :
      _root_.SimpleGraph.lengthTwoCenters H u v = {x} := by
    ext z
    simp only [_root_.SimpleGraph.lengthTwoCenters, Finset.mem_filter, Finset.mem_univ,
      true_and, Finset.mem_singleton]
    constructor
    · intro hz
      have hz_neigh : z ∈ H.neighborFinset u := by
        rw [SimpleGraph.mem_neighborFinset]
        exact hz.1
      have hz_pair : z ∈ ({x, y} : Finset V) := by
        simpa [← hpair_eq_neigh] using hz_neigh
      rw [Finset.mem_insert, Finset.mem_singleton] at hz_pair
      rcases hz_pair with rfl | rfl
      · rfl
      · exfalso
        exact hnyv hz.2
    · intro hz
      subst z
      exact ⟨hux, hxv⟩
  simp [SimpleGraph.rootedDistanceTwoMultigraph, SimpleGraph.distanceTwoMultigraph,
    SimpleGraph.distanceTwoMultiplicity, huv, hcenters]

/-- If a degree-two vertex `u` has exactly two neighbors `x,y`, neither of
which is adjacent to `v`, then `u` and `v` have distance-two multiplicity zero. -/
theorem distanceTwo_multiplicity_eq_zero_of_degree_two_neighbors
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] {u v x y : V}
    (huv : u ≠ v) (hxy : x ≠ y)
    (hdeg : H.degree u = 2)
    (hux : H.Adj u x) (huy : H.Adj u y)
    (hnxv : ¬ H.Adj x v) (hnyv : ¬ H.Adj y v) :
    H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity u v = 0 := by
  have hcard_neigh : Finset.card (H.neighborFinset u) = 2 := by
    simpa [SimpleGraph.card_neighborFinset_eq_degree] using hdeg
  have hpair_subset : ({x, y} : Finset V) ⊆ H.neighborFinset u := by
    intro z hz
    rw [Finset.mem_insert, Finset.mem_singleton] at hz
    rw [SimpleGraph.mem_neighborFinset]
    rcases hz with rfl | rfl
    · exact hux
    · exact huy
  have hpair_eq_neigh : ({x, y} : Finset V) = H.neighborFinset u := by
    exact Finset.eq_of_subset_of_card_le hpair_subset (by simp [hxy, hcard_neigh])
  have hcenters :
      _root_.SimpleGraph.lengthTwoCenters H u v = ∅ := by
    ext z
    simp only [_root_.SimpleGraph.lengthTwoCenters, Finset.mem_filter, Finset.mem_univ,
      true_and, Finset.notMem_empty]
    constructor
    · intro hz
      have hz_neigh : z ∈ H.neighborFinset u := by
        rw [SimpleGraph.mem_neighborFinset]
        exact hz.1
      have hz_pair : z ∈ ({x, y} : Finset V) := by
        simpa [← hpair_eq_neigh] using hz_neigh
      rw [Finset.mem_insert, Finset.mem_singleton] at hz_pair
      rcases hz_pair with rfl | rfl
      · exact hnxv hz.2
      · exact hnyv hz.2
    · intro hz
      cases hz
  simp [SimpleGraph.rootedDistanceTwoMultigraph, SimpleGraph.distanceTwoMultigraph,
    SimpleGraph.distanceTwoMultiplicity, huv, hcenters]

/-- If a degree-three vertex `u` has exactly three neighbors `x,y,z`, and
exactly `x,y` are adjacent to `v`, then `u` and `v` have distance-two
multiplicity two. -/
theorem distanceTwo_multiplicity_eq_two_of_degree_three_neighbors
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] {u v x y z : V}
    (huv : u ≠ v) (hxy : x ≠ y) (hxz : x ≠ z) (hyz : y ≠ z)
    (hdeg : H.degree u = 3)
    (hux : H.Adj u x) (huy : H.Adj u y) (huz : H.Adj u z)
    (hxv : H.Adj x v) (hyv : H.Adj y v) (hnzv : ¬ H.Adj z v) :
    H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity u v = 2 := by
  have hcard_neigh : Finset.card (H.neighborFinset u) = 3 := by
    simpa [SimpleGraph.card_neighborFinset_eq_degree] using hdeg
  have htriple_subset : ({x, y, z} : Finset V) ⊆ H.neighborFinset u := by
    intro w hw
    rw [Finset.mem_insert, Finset.mem_insert, Finset.mem_singleton] at hw
    rw [SimpleGraph.mem_neighborFinset]
    rcases hw with rfl | rfl | rfl
    · exact hux
    · exact huy
    · exact huz
  have htriple_eq_neigh : ({x, y, z} : Finset V) = H.neighborFinset u := by
    exact Finset.eq_of_subset_of_card_le htriple_subset
      (by simp [hxy, hxz, hyz, hcard_neigh])
  have hcenters :
      _root_.SimpleGraph.lengthTwoCenters H u v = ({x, y} : Finset V) := by
    ext w
    simp only [_root_.SimpleGraph.lengthTwoCenters, Finset.mem_filter, Finset.mem_univ,
      true_and]
    constructor
    · intro hw
      have hw_neigh : w ∈ H.neighborFinset u := by
        rw [SimpleGraph.mem_neighborFinset]
        exact hw.1
      have hw_triple : w ∈ ({x, y, z} : Finset V) := by
        simpa [htriple_eq_neigh] using hw_neigh
      rw [Finset.mem_insert, Finset.mem_insert, Finset.mem_singleton] at hw_triple
      rw [Finset.mem_insert, Finset.mem_singleton]
      rcases hw_triple with rfl | rfl | rfl
      · exact Or.inl rfl
      · exact Or.inr rfl
      · exfalso
        exact hnzv hw.2
    · intro hw
      rw [Finset.mem_insert, Finset.mem_singleton] at hw
      rcases hw with rfl | rfl
      · exact ⟨hux, hxv⟩
      · exact ⟨huy, hyv⟩
  simp [SimpleGraph.rootedDistanceTwoMultigraph, SimpleGraph.distanceTwoMultigraph,
    SimpleGraph.distanceTwoMultiplicity, huv, hcenters, hxy]

/-- If a degree-three vertex `u` has exactly three neighbors `x,y,z`, and only
`x` is adjacent to `v`, then `u` and `v` have distance-two multiplicity one. -/
theorem distanceTwo_multiplicity_eq_one_of_degree_three_neighbors
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] {u v x y z : V}
    (huv : u ≠ v) (hxy : x ≠ y) (hxz : x ≠ z) (hyz : y ≠ z)
    (hdeg : H.degree u = 3)
    (hux : H.Adj u x) (huy : H.Adj u y) (huz : H.Adj u z)
    (hxv : H.Adj x v) (hnyv : ¬ H.Adj y v) (hnzv : ¬ H.Adj z v) :
    H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity u v = 1 := by
  have hcard_neigh : Finset.card (H.neighborFinset u) = 3 := by
    simpa [SimpleGraph.card_neighborFinset_eq_degree] using hdeg
  have htriple_subset : ({x, y, z} : Finset V) ⊆ H.neighborFinset u := by
    intro w hw
    rw [Finset.mem_insert, Finset.mem_insert, Finset.mem_singleton] at hw
    rw [SimpleGraph.mem_neighborFinset]
    rcases hw with rfl | rfl | rfl
    · exact hux
    · exact huy
    · exact huz
  have htriple_eq_neigh : ({x, y, z} : Finset V) = H.neighborFinset u := by
    exact Finset.eq_of_subset_of_card_le htriple_subset
      (by simp [hxy, hxz, hyz, hcard_neigh])
  have hcenters :
      _root_.SimpleGraph.lengthTwoCenters H u v = ({x} : Finset V) := by
    ext w
    simp only [_root_.SimpleGraph.lengthTwoCenters, Finset.mem_filter, Finset.mem_univ,
      true_and, Finset.mem_singleton]
    constructor
    · intro hw
      have hw_neigh : w ∈ H.neighborFinset u := by
        rw [SimpleGraph.mem_neighborFinset]
        exact hw.1
      have hw_triple : w ∈ ({x, y, z} : Finset V) := by
        simpa [htriple_eq_neigh] using hw_neigh
      rw [Finset.mem_insert, Finset.mem_insert, Finset.mem_singleton] at hw_triple
      rcases hw_triple with rfl | rfl | rfl
      · rfl
      · exfalso
        exact hnyv hw.2
      · exfalso
        exact hnzv hw.2
    · intro hw
      subst w
      exact ⟨hux, hxv⟩
  simp [SimpleGraph.rootedDistanceTwoMultigraph, SimpleGraph.distanceTwoMultigraph,
    SimpleGraph.distanceTwoMultiplicity, huv, hcenters]

/-- If a degree-three vertex `u` has exactly three neighbors `x,y,z`, none of
which is adjacent to `v`, then `u` and `v` have distance-two multiplicity zero. -/
theorem distanceTwo_multiplicity_eq_zero_of_degree_three_neighbors
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] {u v x y z : V}
    (huv : u ≠ v) (hxy : x ≠ y) (hxz : x ≠ z) (hyz : y ≠ z)
    (hdeg : H.degree u = 3)
    (hux : H.Adj u x) (huy : H.Adj u y) (huz : H.Adj u z)
    (hnxv : ¬ H.Adj x v) (hnyv : ¬ H.Adj y v) (hnzv : ¬ H.Adj z v) :
    H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity u v = 0 := by
  have hcard_neigh : Finset.card (H.neighborFinset u) = 3 := by
    simpa [SimpleGraph.card_neighborFinset_eq_degree] using hdeg
  have htriple_subset : ({x, y, z} : Finset V) ⊆ H.neighborFinset u := by
    intro w hw
    rw [Finset.mem_insert, Finset.mem_insert, Finset.mem_singleton] at hw
    rw [SimpleGraph.mem_neighborFinset]
    rcases hw with rfl | rfl | rfl
    · exact hux
    · exact huy
    · exact huz
  have htriple_eq_neigh : ({x, y, z} : Finset V) = H.neighborFinset u := by
    exact Finset.eq_of_subset_of_card_le htriple_subset
      (by simp [hxy, hxz, hyz, hcard_neigh])
  have hcenters :
      _root_.SimpleGraph.lengthTwoCenters H u v = (∅ : Finset V) := by
    ext w
    simp only [_root_.SimpleGraph.lengthTwoCenters, Finset.mem_filter, Finset.mem_univ,
      true_and, Finset.notMem_empty]
    constructor
    · intro hw
      have hw_neigh : w ∈ H.neighborFinset u := by
        rw [SimpleGraph.mem_neighborFinset]
        exact hw.1
      have hw_triple : w ∈ ({x, y, z} : Finset V) := by
        simpa [htriple_eq_neigh] using hw_neigh
      rw [Finset.mem_insert, Finset.mem_insert, Finset.mem_singleton] at hw_triple
      rcases hw_triple with rfl | rfl | rfl
      · exact hnxv hw.2
      · exact hnyv hw.2
      · exact hnzv hw.2
    · intro hw
      cases hw
  simp [SimpleGraph.rootedDistanceTwoMultigraph, SimpleGraph.distanceTwoMultigraph,
    SimpleGraph.distanceTwoMultiplicity, huv, hcenters]

/-- Formal version of the Figure 5(a) endpoint argument: if `u` and `v` have
two distinct common length-two centers through a degree-two candidate endpoint
`u`, then `u` cannot be a root; the theorem's degree bounds force `deg u = 3`.
-/
theorem degree_eq_three_of_two_common_neighbors_at_endpoint
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H) {u v x y : V}
    (huv : u ≠ v) (hxy : x ≠ y)
    (hux : H.Adj u x) (huy : H.Adj u y)
    (hxv : H.Adj x v) (hyv : H.Adj y v) :
    H.degree u = 3 := by
  have hdeg_ne_two : H.degree u ≠ 2 := by
    intro hdeg_two
    have hm := distanceTwo_multiplicity_eq_two_of_degree_two_common_neighbors
      (H := H) huv hxy hdeg_two hux huy hxv hyv
    have hr : H.rootedDistanceTwoMultigraph.isRoot u = true := by
      simp [SimpleGraph.rootedDistanceTwoMultigraph, hdeg_two]
    exact h.no_forbidden ⟨Figure5Obstruction.a, by decide,
      contains_figure5_a_of_double_edge_with_root huv
        (rootedDistanceTwo_isVertex (H := H) u)
        (rootedDistanceTwo_isVertex (H := H) v) hm hr⟩
  have hmin : 2 <= H.degree u := h.minimumDegree_two.1 u
  have hmax : H.degree u <= 3 := h.subcubic u
  omega

/-- The paired endpoint version of the Figure 5(a) argument.  This matches the
paper's first use on `{a,b}` once the two common ladder neighbors are named. -/
theorem endpoint_pair_degrees_eq_three_of_two_common_neighbors
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H) {a b x y : V}
    (hab : a ≠ b) (hxy : x ≠ y)
    (hax : H.Adj a x) (hay : H.Adj a y)
    (hxb : H.Adj x b) (hyb : H.Adj y b) :
    H.degree a = 3 ∧ H.degree b = 3 := by
  constructor
  · exact degree_eq_three_of_two_common_neighbors_at_endpoint h hab hxy hax hay hxb hyb
  · have hba : b ≠ a := fun hba => hab hba.symm
    exact degree_eq_three_of_two_common_neighbors_at_endpoint h hba hxy hxb.symm hyb.symm
      hax.symm hay.symm

/-- If a degree-three vertex `u` has three distinct neighbors `x,y,z`, and all
three are also adjacent to `v`, then `u` and `v` have distance-two multiplicity
three. -/
theorem distanceTwo_multiplicity_eq_three_of_degree_three_common_neighbors
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] {u v x y z : V}
    (huv : u ≠ v) (hxy : x ≠ y) (hxz : x ≠ z) (hyz : y ≠ z)
    (hdeg : H.degree u = 3)
    (hux : H.Adj u x) (huy : H.Adj u y) (huz : H.Adj u z)
    (hxv : H.Adj x v) (hyv : H.Adj y v) (hzv : H.Adj z v) :
    H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity u v = 3 := by
  have hcard_neigh : Finset.card (H.neighborFinset u) = 3 := by
    simpa [SimpleGraph.card_neighborFinset_eq_degree] using hdeg
  have htriple_subset : ({x, y, z} : Finset V) ⊆ H.neighborFinset u := by
    intro w hw
    rw [Finset.mem_insert, Finset.mem_insert, Finset.mem_singleton] at hw
    rw [SimpleGraph.mem_neighborFinset]
    rcases hw with rfl | rfl | rfl
    · exact hux
    · exact huy
    · exact huz
  have htriple_eq_neigh : ({x, y, z} : Finset V) = H.neighborFinset u := by
    exact Finset.eq_of_subset_of_card_le htriple_subset
      (by simp [hxy, hxz, hyz, hcard_neigh])
  have hcenters :
      _root_.SimpleGraph.lengthTwoCenters H u v = H.neighborFinset u := by
    ext w
    simp only [_root_.SimpleGraph.lengthTwoCenters, Finset.mem_filter, Finset.mem_univ,
      true_and, SimpleGraph.mem_neighborFinset]
    constructor
    · intro hw
      exact hw.1
    · intro huw
      have hw_triple : w ∈ ({x, y, z} : Finset V) := by
        simpa [htriple_eq_neigh] using huw
      rw [Finset.mem_insert, Finset.mem_insert, Finset.mem_singleton] at hw_triple
      rcases hw_triple with rfl | rfl | rfl
      · exact ⟨hux, hxv⟩
      · exact ⟨huy, hyv⟩
      · exact ⟨huz, hzv⟩
  simp [SimpleGraph.rootedDistanceTwoMultigraph, SimpleGraph.distanceTwoMultigraph,
    SimpleGraph.distanceTwoMultiplicity, huv, hcenters, hcard_neigh]

/-- Formal Figure 5(b) contradiction used to show the third neighbors of two
degree-three endpoints are distinct: if a third vertex `z` were also a common
length-two center in addition to the two ladder centers `x,y`, the rooted
distance-two multiplicity would be three. -/
theorem false_of_three_common_neighbors_between_degree_three_pair
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H) {u v x y z : V}
    (huv : u ≠ v) (hxy : x ≠ y) (hxz : x ≠ z) (hyz : y ≠ z)
    (hdu : H.degree u = 3) (hdv : H.degree v = 3)
    (hux : H.Adj u x) (huy : H.Adj u y) (huz : H.Adj u z)
    (hxv : H.Adj x v) (hyv : H.Adj y v) (hzv : H.Adj z v) : False := by
  have hm : H.rootedDistanceTwoMultigraph.graph.edgeMultiplicity u v = 3 :=
    distanceTwo_multiplicity_eq_three_of_degree_three_common_neighbors
      huv hxy hxz hyz hdu hux huy huz hxv hyv hzv
  exact distanceTwo_edgeMultiplicity_ne_three_of_degree_three_pair h huv hdu hdv hm

end Theorem2_8

end SubcubicSpectralGap


==> anc/lean/SubcubicSpectralGap/Theorem2_8/HJGeometry.lean <==
import SubcubicSpectralGap.Theorem2_8.LadderExtension

/-!
# Capping a twisted ladder

The explicit vertex correspondence between a copied twisted ladder and the
graphs `HJ_n` used in Case 2.2 of Theorem 2.8.
-/

namespace SubcubicSpectralGap

universe u

namespace Theorem2_8

namespace HJGeometry

def onePlusDecidableAdj : DecidableRel HJOnePlus.Adj := fun p q => by
  change Decidable (p ≠ q ∧
    ((HJ.adj 1 p q || HJ.onePlusExtraEdge p q) = true ∨
      (HJ.adj 1 q p || HJ.onePlusExtraEdge q p) = true))
  infer_instance

local instance : DecidableRel HJOnePlus.Adj := onePlusDecidableAdj

theorem onePlusExtraEdge_eq_true_iff (p q : HJVertex 1) :
    HJ.onePlusExtraEdge p q = true ↔
      (p = HJ.leftEndpoint 1 ∧ q = HJ.rightEndpoint 1) ∨
      (p = HJ.rightEndpoint 1 ∧ q = HJ.leftEndpoint 1) := by
  cases p with
  | top i => simp [HJ.onePlusExtraEdge, HJ.leftEndpoint, HJ.rightEndpoint]
  | bottom i =>
      cases q with
      | top j => simp [HJ.onePlusExtraEdge, HJ.leftEndpoint, HJ.rightEndpoint]
      | bottom j =>
          fin_cases i <;> fin_cases j <;>
            simp [HJ.onePlusExtraEdge, HJ.leftEndpoint, HJ.rightEndpoint]

def onePlusExpectedDegree : HJVertex 1 → Nat
  | HJVertex.top i => if i.val = 0 ∨ i.val = 3 then 2 else 3
  | HJVertex.bottom i => if i.val = 1 ∨ i.val = 4 then 2 else 3

theorem onePlus_degree (p : HJVertex 1) :
    HJOnePlus.degree p = onePlusExpectedDegree p := by
  classical
  cases p with
  | top i => fin_cases i <;> decide
  | bottom i => fin_cases i <;> decide

/-- Add the six boundary vertices of `HJ_n` around a copied twisted ladder.

The rows are
`c, a₁, ..., a₂ₙ, w` and `e, d, b₁, ..., b₂ₙ, x, v`.
-/
def capMap
    {V : Type u} {H : SimpleGraph V} (L : MaximalTwistedLadder H)
    (c d w x e v : V) : HJVertex L.n -> V
  | HJVertex.top i =>
      if hzero : i.val = 0 then c else if hright : i.val = 2 * L.n + 1 then w else
        L.copy (TwistedLadderVertex.a ⟨i.val - 1, by omega⟩)
  | HJVertex.bottom i =>
      if hzero : i.val = 0 then e else if hone : i.val = 1 then d else
        if hright : i.val = 2 * L.n + 2 then x else
          if hend : i.val = 2 * L.n + 3 then v else
            L.copy (TwistedLadderVertex.b ⟨i.val - 2, by omega⟩)

@[simp] theorem capMap_top_zero
    {V : Type u} {H : SimpleGraph V} (L : MaximalTwistedLadder H)
    (c d w x e v : V) :
    capMap L c d w x e v (HJVertex.top ⟨0, by omega⟩) = c := by
  simp [capMap]

@[simp] theorem capMap_bottom_zero
    {V : Type u} {H : SimpleGraph V} (L : MaximalTwistedLadder H)
    (c d w x e v : V) :
    capMap L c d w x e v (HJ.leftEndpoint L.n) = e := by
  simp [capMap, HJ.leftEndpoint]

@[simp] theorem capMap_bottom_right
    {V : Type u} {H : SimpleGraph V} (L : MaximalTwistedLadder H)
    (c d w x e v : V) :
    capMap L c d w x e v (HJ.rightEndpoint L.n) = v := by
  simp [capMap, HJ.rightEndpoint]

/-- The eight boundary edges used to cap the two rows of a twisted ladder. -/
structure CapEdges
    {V : Type u} {H : SimpleGraph V} (L : MaximalTwistedLadder H)
    (c d w x e v : V) : Prop where
  c_leftA : H.Adj c L.leftA
  c_e : H.Adj c e
  e_d : H.Adj e d
  d_leftB : H.Adj d L.leftB
  rightA_w : H.Adj L.rightA w
  w_v : H.Adj w v
  v_x : H.Adj v x
  x_rightB : H.Adj x L.rightB

/-- Every edge of `HJ_n` is sent to the corresponding host edge by `capMap`. -/
theorem capMap_map_adj
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj]
    (L : MaximalTwistedLadder H) {c d w x e v : V}
    (D : CapEdges L c d w x e v) {p q : HJVertex L.n}
    (hpq : (HJ L.n).Adj p q) :
    H.Adj (capMap L c d w x e v p) (capMap L c d w x e v q) := by
  have hpos := L.positive
  cases p with
  | top i =>
      cases q with
      | top j =>
          simp only [HJ, SimpleGraph.fromRel_adj] at hpq
          simp only [capMap]
          by_cases hi0 : i.val = 0 <;> by_cases hir : i.val = 2 * L.n + 1 <;>
            by_cases hj0 : j.val = 0 <;> by_cases hjr : j.val = 2 * L.n + 1
          all_goals simp_all [HJ.adj, HJ.consecutive]
          all_goals try exact D.c_leftA
          all_goals try exact D.c_leftA.symm
          all_goals try exact D.rightA_w
          all_goals try exact D.rightA_w.symm
          all_goals try omega
          all_goals try
            { convert D.rightA_w.symm using 1 <;>
                simp [MaximalTwistedLadder.rightA, TwistedLadder.rightA] <;> omega }
          all_goals try
            { convert D.rightA_w using 1 <;>
                simp [MaximalTwistedLadder.rightA, TwistedLadder.rightA] <;> omega }
          all_goals try
            { have hj : j.val = 2 * L.n := by omega
              convert D.rightA_w.symm using 1
              apply congrArg L.copy.toHom
              apply congrArg TwistedLadderVertex.a
              apply Fin.ext
              simp [TwistedLadder.rightA]
              omega }
          all_goals try
            { have hi : i.val = 2 * L.n := by omega
              convert D.rightA_w using 1
              apply congrArg L.copy.toHom
              apply congrArg TwistedLadderVertex.a
              apply Fin.ext
              simp [TwistedLadder.rightA]
              omega }
          all_goals apply L.copy.toHom.map_adj
          all_goals simp_all [TwistedLadder, TwistedLadder.adj,
            TwistedLadder.consecutive, TwistedLadder.crossedDiagonal]
          all_goals omega
      | bottom j =>
          simp only [HJ, SimpleGraph.fromRel_adj] at hpq
          simp only [capMap]
          by_cases hi0 : i.val = 0 <;> by_cases hir : i.val = 2 * L.n + 1 <;>
            by_cases hj0 : j.val = 0 <;> by_cases hj1 : j.val = 1 <;>
            by_cases hjx : j.val = 2 * L.n + 2 <;>
            by_cases hjv : j.val = 2 * L.n + 3
          all_goals simp_all [HJ.adj, HJ.topBottomAdj, HJ.endDiagonal,
            HJ.crossedDiagonal]
          all_goals try exact D.c_e
          all_goals try exact D.w_v
          all_goals try omega
          all_goals try grind
          all_goals apply L.copy.toHom.map_adj
          all_goals simp_all [TwistedLadder, TwistedLadder.adj,
            TwistedLadder.crossedDiagonal]
          all_goals grind
  | bottom i =>
      cases q with
      | top j =>
          exact (capMap_map_adj L D hpq.symm).symm
      | bottom j =>
          simp only [HJ, SimpleGraph.fromRel_adj] at hpq
          simp only [capMap]
          by_cases hi0 : i.val = 0 <;> by_cases hi1 : i.val = 1 <;>
            by_cases hix : i.val = 2 * L.n + 2 <;>
            by_cases hiv : i.val = 2 * L.n + 3 <;>
            by_cases hj0 : j.val = 0 <;> by_cases hj1 : j.val = 1 <;>
            by_cases hjx : j.val = 2 * L.n + 2 <;>
            by_cases hjv : j.val = 2 * L.n + 3
          all_goals simp_all [HJ.adj, HJ.consecutive]
          all_goals try exact D.c_e
          all_goals try exact D.c_e.symm
          all_goals try exact D.e_d
          all_goals try exact D.e_d.symm
          all_goals try exact D.w_v
          all_goals try exact D.w_v.symm
          all_goals try exact D.v_x
          all_goals try exact D.v_x.symm
          all_goals try exact D.d_leftB
          all_goals try exact D.d_leftB.symm
          all_goals try exact D.x_rightB
          all_goals try exact D.x_rightB.symm
          all_goals try omega
          all_goals try
            { convert D.x_rightB using 1 <;>
                simp [MaximalTwistedLadder.rightB, TwistedLadder.rightB] <;> omega }
          all_goals try
            { convert D.x_rightB.symm using 1 <;>
                simp [MaximalTwistedLadder.rightB, TwistedLadder.rightB] <;> omega }
          all_goals try
            { have hj : j.val = 2 * L.n + 1 := by omega
              convert D.x_rightB using 1
              apply congrArg L.copy.toHom
              apply congrArg TwistedLadderVertex.b
              apply Fin.ext
              simp [TwistedLadder.rightB]
              omega }
          all_goals try
            { have hi : i.val = 2 * L.n + 1 := by omega
              convert D.x_rightB.symm using 1
              apply congrArg L.copy.toHom
              apply congrArg TwistedLadderVertex.b
              apply Fin.ext
              simp [TwistedLadder.rightB]
              omega }
          all_goals apply L.copy.toHom.map_adj
          all_goals simp_all [TwistedLadder, TwistedLadder.adj,
            TwistedLadder.consecutive, TwistedLadder.crossedDiagonal]
          all_goals omega
termination_by
  match p with
  | HJVertex.top _ => 0
  | HJVertex.bottom _ => 1

/-- Pairwise separation of the six cap vertices from one another and from the
copied ladder. -/
structure CapSeparation
    {V : Type u} {H : SimpleGraph V} (L : MaximalTwistedLadder H)
    (c d w x e v : V) : Prop where
  c_d : c ≠ d
  c_w : c ≠ w
  c_x : c ≠ x
  c_e : c ≠ e
  c_v : c ≠ v
  d_w : d ≠ w
  d_x : d ≠ x
  d_e : d ≠ e
  d_v : d ≠ v
  w_x : w ≠ x
  w_e : w ≠ e
  w_v : w ≠ v
  x_e : x ≠ e
  x_v : x ≠ v
  e_v : e ≠ v
  c_fresh : forall t, c ≠ L.copy t
  d_fresh : forall t, d ≠ L.copy t
  w_fresh : forall t, w ≠ L.copy t
  x_fresh : forall t, x ≠ L.copy t
  e_fresh : forall t, e ≠ L.copy t
  v_fresh : forall t, v ≠ L.copy t

/-- A host-independent code separating the six caps from the old ladder. -/
def capCode (n : Nat) (p : HJVertex n) : Fin 6 ⊕ TwistedLadderVertex n :=
  match p with
  | HJVertex.top i =>
      if hzero : i.val = 0 then Sum.inl 0 else
        if hright : i.val = 2 * n + 1 then Sum.inl 2 else
          Sum.inr (TwistedLadderVertex.a ⟨i.val - 1, by omega⟩)
  | HJVertex.bottom i =>
      if hzero : i.val = 0 then Sum.inl 4 else
        if hone : i.val = 1 then Sum.inl 1 else
          if hright : i.val = 2 * n + 2 then Sum.inl 3 else
            if hend : i.val = 2 * n + 3 then Sum.inl 5 else
              Sum.inr (TwistedLadderVertex.b ⟨i.val - 2, by omega⟩)

/-- The inverse indexing operation for `capCode`. -/
def uncapCode (n : Nat) : Fin 6 ⊕ TwistedLadderVertex n → HJVertex n
  | Sum.inl i =>
      match i.val with
      | 0 => HJVertex.top ⟨0, by omega⟩
      | 1 => HJVertex.bottom ⟨1, by omega⟩
      | 2 => HJVertex.top ⟨2 * n + 1, by omega⟩
      | 3 => HJVertex.bottom ⟨2 * n + 2, by omega⟩
      | 4 => HJVertex.bottom ⟨0, by omega⟩
      | _ => HJVertex.bottom ⟨2 * n + 3, by omega⟩
  | Sum.inr (TwistedLadderVertex.a i) => HJVertex.top ⟨i.val + 1, by omega⟩
  | Sum.inr (TwistedLadderVertex.b i) => HJVertex.bottom ⟨i.val + 2, by omega⟩

theorem uncapCode_capCode (n : Nat) (p : HJVertex n) :
    uncapCode n (capCode n p) = p := by
  cases p with
  | top i =>
      simp only [capCode]
      by_cases hi0 : i.val = 0 <;> by_cases hir : i.val = 2 * n + 1
      all_goals simp_all [uncapCode]
      all_goals apply Fin.ext
      all_goals simp
      all_goals omega
  | bottom i =>
      simp only [capCode]
      by_cases hi0 : i.val = 0 <;> by_cases hi1 : i.val = 1 <;>
        by_cases hix : i.val = 2 * n + 2 <;> by_cases hiv : i.val = 2 * n + 3
      all_goals simp_all [uncapCode]
      all_goals apply Fin.ext
      all_goals simp
      all_goals omega

theorem capCode_injective (n : Nat) : Function.Injective (capCode n) := by
  intro p q hpq
  simpa only [uncapCode_capCode] using congrArg (uncapCode n) hpq

@[simp] theorem capCode_uncapCode (n : Nat) (z : Fin 6 ⊕ TwistedLadderVertex n) :
    capCode n (uncapCode n z) = z := by
  cases z with
  | inl i => fin_cases i <;> simp [uncapCode, capCode]
  | inr t =>
      cases t with
      | a i => simp [uncapCode, capCode] <;> omega
      | b i =>
          have hi0 : i.val ≠ 2 * n := by omega
          have hi1 : i.val ≠ 2 * n + 1 := by omega
          simp [uncapCode, capCode, hi0, hi1]

/-- Interpret a cap code in the host graph. -/
def capCodeMap
    {V : Type u} {H : SimpleGraph V} (L : MaximalTwistedLadder H)
    (c d w x e v : V) : Fin 6 ⊕ TwistedLadderVertex L.n → V
  | Sum.inl i =>
      if i.val = 0 then c else if i.val = 1 then d else if i.val = 2 then w else
        if i.val = 3 then x else if i.val = 4 then e else v
  | Sum.inr t => L.copy t

theorem capMap_eq_capCodeMap
    {V : Type u} {H : SimpleGraph V} (L : MaximalTwistedLadder H)
    (c d w x e v : V) (p : HJVertex L.n) :
    capMap L c d w x e v p = capCodeMap L c d w x e v (capCode L.n p) := by
  cases p with
  | top i =>
      simp only [capMap, capCode]
      by_cases hi0 : i.val = 0 <;> by_cases hir : i.val = 2 * L.n + 1 <;>
        simp_all [capCodeMap]
  | bottom i =>
      simp only [capMap, capCode]
      by_cases hi0 : i.val = 0 <;> by_cases hi1 : i.val = 1 <;>
        by_cases hix : i.val = 2 * L.n + 2 <;>
        by_cases hiv : i.val = 2 * L.n + 3 <;> simp_all [capCodeMap]

theorem capCodeMap_injective
    {V : Type u} [DecidableEq V] {H : SimpleGraph V}
    (L : MaximalTwistedLadder H) {c d w x e v : V}
    (S : CapSeparation L c d w x e v) :
    Function.Injective (capCodeMap L c d w x e v) := by
  intro p q hpq
  cases p with
  | inl i =>
      cases q with
      | inl j =>
          fin_cases i <;> fin_cases j <;> simp [capCodeMap] at hpq
          all_goals try rfl
          all_goals exfalso
          all_goals have hpq' := hpq.symm
          all_goals solve_by_elim [S.c_d, S.c_w, S.c_x, S.c_e, S.c_v,
            S.d_w, S.d_x, S.d_e, S.d_v, S.w_x, S.w_e, S.w_v,
            S.x_e, S.x_v, S.e_v]
      | inr t =>
          fin_cases i <;> simp [capCodeMap] at hpq
          · exact False.elim (S.c_fresh t hpq)
          · exact False.elim (S.d_fresh t hpq)
          · exact False.elim (S.w_fresh t hpq)
          · exact False.elim (S.x_fresh t hpq)
          · exact False.elim (S.e_fresh t hpq)
          · exact False.elim (S.v_fresh t hpq)
  | inr s =>
      cases q with
      | inl j =>
          fin_cases j <;> simp [capCodeMap] at hpq
          · exact False.elim (S.c_fresh s hpq.symm)
          · exact False.elim (S.d_fresh s hpq.symm)
          · exact False.elim (S.w_fresh s hpq.symm)
          · exact False.elim (S.x_fresh s hpq.symm)
          · exact False.elim (S.e_fresh s hpq.symm)
          · exact False.elim (S.v_fresh s hpq.symm)
      | inr t => exact congrArg Sum.inr (L.copy.injective hpq)

/-- The explicit `HJ_n` labeling has no vertex collisions. -/
theorem capMap_injective
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj]
    (L : MaximalTwistedLadder H) {c d w x e v : V}
    (S : CapSeparation L c d w x e v) :
    Function.Injective (capMap L c d w x e v) := by
  intro p q hpq
  apply capCode_injective L.n
  apply capCodeMap_injective L S
  simpa only [← capMap_eq_capCodeMap] using hpq

@[simp] theorem capMap_uncapCode
    {V : Type u} {H : SimpleGraph V} (L : MaximalTwistedLadder H)
    (c d w x e v : V) (z : Fin 6 ⊕ TwistedLadderVertex L.n) :
    capMap L c d w x e v (uncapCode L.n z) = capCodeMap L c d w x e v z := by
  rw [capMap_eq_capCodeMap]
  apply congrArg (capCodeMap L c d w x e v)
  exact capCode_uncapCode L.n z

/-- The old-ladder part of `HJ_n` is induced and has exactly the twisted
ladder adjacency. -/
theorem hj_adj_uncapCode_ladder_of_adj (n : Nat) (s t : TwistedLadderVertex n)
    (hst : (TwistedLadder n).Adj s t) :
    (HJ n).Adj (uncapCode n (Sum.inr s)) (uncapCode n (Sum.inr t)) := by
  cases s with
  | a i =>
      cases t with
      | a j =>
          simp [TwistedLadder, TwistedLadder.adj, TwistedLadder.consecutive] at hst
          simp [HJ, HJ.adj, HJ.consecutive, uncapCode]
          omega
      | b j =>
          simp [TwistedLadder, TwistedLadder.adj,
            TwistedLadder.crossedDiagonal] at hst
          simp only [HJ, SimpleGraph.fromRel_adj, HJ.adj, HJ.topBottomAdj,
            HJ.endDiagonal, HJ.crossedDiagonal, uncapCode, Bool.or_eq_true,
            Bool.and_eq_true, beq_iff_eq, List.any_eq_true,
            List.mem_finRange, decide_eq_true_eq]
          constructor
          · simp
          · left
            right
            rcases hst with ⟨hi_even, hij⟩ | ⟨hj_even, hji⟩
            · have hdiv := Nat.mod_add_div i.val 2
              let k : Fin n := ⟨i.val / 2, by omega⟩
              refine ⟨k, trivial, Or.inl ⟨?_, ?_⟩⟩
              · change i.val + 1 = 2 * k.val + 1
                simp [k]
                omega
              · change j.val + 2 = 2 * k.val + 3
                simp [k]
                omega
            · have hdiv := Nat.mod_add_div j.val 2
              let k : Fin n := ⟨j.val / 2, by omega⟩
              refine ⟨k, trivial, Or.inr ⟨?_, ?_⟩⟩
              · change i.val + 1 = 2 * k.val + 2
                simp [k]
                omega
              · change j.val + 2 = 2 * k.val + 2
                simp [k]
                omega
  | b i =>
      cases t with
      | a j =>
          exact (hj_adj_uncapCode_ladder_of_adj n (TwistedLadderVertex.a j)
            (TwistedLadderVertex.b i) hst.symm).symm
      | b j =>
          simp [TwistedLadder, TwistedLadder.adj, TwistedLadder.consecutive] at hst
          simp [HJ, HJ.adj, HJ.consecutive, uncapCode]
          omega
termination_by
  match s with
  | TwistedLadderVertex.a _ => 0
  | TwistedLadderVertex.b _ => 1

end HJGeometry

end Theorem2_8

end SubcubicSpectralGap


==> anc/lean/SubcubicSpectralGap/Theorem2_8/LadderExtension.lean <==
import SubcubicSpectralGap.Theorem2_8.LadderGeometry

/-!
# Extending a maximal twisted ladder

Parity and freshness lemmas used by the maximality arguments in Cases 2.2.
-/

namespace SubcubicSpectralGap

universe u

namespace Theorem2_8

namespace LadderExtension

/-- Along either row of a copied twisted ladder, a vertex at distance two
from the left endpoint cannot coincide with the right endpoint. -/
theorem distanceTwo_from_left_ne_right
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj]
    (hbip : H.IsBipartite) (L : MaximalTwistedLadder H)
    {c e : V} (hleft_c : H.Adj L.leftA c) (hc_e : H.Adj c e) :
    e ≠ L.rightA ∧ e ≠ L.rightB := by
  obtain ⟨s, t, hst⟩ := hbip.exists_isBipartiteWith
  have hpos : 1 <= L.n := L.positive
  have rowA_adj (i : Nat) (hi : i + 1 < 2 * L.n) :
      H.Adj (L.copy (TwistedLadderVertex.a ⟨i, by omega⟩))
        (L.copy (TwistedLadderVertex.a ⟨i + 1, hi⟩)) := by
    apply L.copy.toHom.map_adj
    simp [TwistedLadder, TwistedLadder.adj, TwistedLadder.consecutive,
      TwistedLadder.crossedDiagonal]
  have rowB_adj (i : Nat) (hi : i + 1 < 2 * L.n) :
      H.Adj (L.copy (TwistedLadderVertex.b ⟨i, by omega⟩))
        (L.copy (TwistedLadderVertex.b ⟨i + 1, hi⟩)) := by
    apply L.copy.toHom.map_adj
    simp [TwistedLadder, TwistedLadder.adj, TwistedLadder.consecutive,
      TwistedLadder.crossedDiagonal]
  have propagateA {s' t' : Set V}
      (hst' : H.IsBipartiteWith s' t') (hs : L.leftA ∈ s') :
      forall (k : Nat) (hk : k < L.n),
        L.copy (TwistedLadderVertex.a ⟨2 * k, by omega⟩) ∈ s' ∧
          L.copy (TwistedLadderVertex.a ⟨2 * k + 1, by omega⟩) ∈ t' := by
    intro k hk
    induction k with
    | zero =>
        constructor
        · simpa [MaximalTwistedLadder.leftA, TwistedLadder.leftA] using hs
        · exact hst'.mem_of_mem_adj hs (rowA_adj 0 (by omega))
    | succ k ih =>
        have hk' : k < L.n := by omega
        have hold := ih hk'
        have heven :
            L.copy (TwistedLadderVertex.a ⟨2 * k + 2, by omega⟩) ∈ s' :=
          hst'.mem_of_mem_adj' hold.2 (by
            simpa [Nat.mul_succ] using (rowA_adj (2 * k + 1) (by omega)).symm)
        constructor
        · simpa [Nat.mul_succ] using heven
        · exact hst'.mem_of_mem_adj heven (by
            simpa [Nat.mul_succ, Nat.add_assoc] using
              rowA_adj (2 * k + 2) (by omega))
  have propagateB {s' t' : Set V}
      (hst' : H.IsBipartiteWith s' t') (hs : L.leftB ∈ s') :
      forall (k : Nat) (hk : k < L.n),
        L.copy (TwistedLadderVertex.b ⟨2 * k, by omega⟩) ∈ s' ∧
          L.copy (TwistedLadderVertex.b ⟨2 * k + 1, by omega⟩) ∈ t' := by
    intro k hk
    induction k with
    | zero =>
        constructor
        · simpa [MaximalTwistedLadder.leftB, TwistedLadder.leftB] using hs
        · exact hst'.mem_of_mem_adj hs (rowB_adj 0 (by omega))
    | succ k ih =>
        have hk' : k < L.n := by omega
        have hold := ih hk'
        have heven :
            L.copy (TwistedLadderVertex.b ⟨2 * k + 2, by omega⟩) ∈ s' :=
          hst'.mem_of_mem_adj' hold.2 (by
            simpa [Nat.mul_succ] using (rowB_adj (2 * k + 1) (by omega)).symm)
        constructor
        · simpa [Nat.mul_succ] using heven
        · exact hst'.mem_of_mem_adj heven (by
            simpa [Nat.mul_succ, Nat.add_assoc] using
              rowB_adj (2 * k + 2) (by omega))
  have hparts := hst.mem_of_adj hleft_c
  rcases hparts with ⟨hla_s, hc_t⟩ | ⟨hla_t, hc_s⟩
  · have he_s : e ∈ s := hst.mem_of_mem_adj' hc_t hc_e.symm
    have hlb_s : L.leftB ∈ s := by
      have hcenter_t := hst.mem_of_mem_adj hla_s
        (L.copy.toHom.map_adj
          (TwistedLadder.adj_leftA_leftCenterA L.n L.positive))
      exact hst.mem_of_mem_adj' hcenter_t
        (L.copy.toHom.map_adj
          (TwistedLadder.adj_leftCenterA_leftB L.n L.positive)).symm
    have hra_t : L.rightA ∈ t := by
      have hp := propagateA hst hla_s (L.n - 1) (by omega)
      change L.copy (TwistedLadderVertex.a ⟨2 * L.n - 1, by omega⟩) ∈ t
      have hv :
          (TwistedLadderVertex.a ⟨2 * L.n - 1, by omega⟩ : TwistedLadderVertex L.n) =
            TwistedLadderVertex.a ⟨2 * (L.n - 1) + 1, by omega⟩ := by
        congr 2
        omega
      rw [hv]
      exact hp.2
    have hrb_t : L.rightB ∈ t := by
      have hp := propagateB hst hlb_s (L.n - 1) (by omega)
      change L.copy (TwistedLadderVertex.b ⟨2 * L.n - 1, by omega⟩) ∈ t
      have hv :
          (TwistedLadderVertex.b ⟨2 * L.n - 1, by omega⟩ : TwistedLadderVertex L.n) =
            TwistedLadderVertex.b ⟨2 * (L.n - 1) + 1, by omega⟩ := by
        congr 2
        omega
      rw [hv]
      exact hp.2
    exact ⟨fun heq => (Set.disjoint_left.mp hst.disjoint he_s) (heq ▸ hra_t),
      fun heq => (Set.disjoint_left.mp hst.disjoint he_s) (heq ▸ hrb_t)⟩
  · have he_t : e ∈ t := hst.mem_of_mem_adj hc_s hc_e
    have hlb_t : L.leftB ∈ t := by
      have hcenter_s := hst.mem_of_mem_adj' hla_t
        (L.copy.toHom.map_adj
          (TwistedLadder.adj_leftA_leftCenterA L.n L.positive)).symm
      exact hst.mem_of_mem_adj hcenter_s
        (L.copy.toHom.map_adj
          (TwistedLadder.adj_leftCenterA_leftB L.n L.positive))
    have hra_s : L.rightA ∈ s := by
      have hp := propagateA hst.symm hla_t (L.n - 1) (by omega)
      change L.copy (TwistedLadderVertex.a ⟨2 * L.n - 1, by omega⟩) ∈ s
      have hv :
          (TwistedLadderVertex.a ⟨2 * L.n - 1, by omega⟩ : TwistedLadderVertex L.n) =
            TwistedLadderVertex.a ⟨2 * (L.n - 1) + 1, by omega⟩ := by
        congr 2
        omega
      rw [hv]
      exact hp.2
    have hrb_s : L.rightB ∈ s := by
      have hp := propagateB hst.symm hlb_t (L.n - 1) (by omega)
      change L.copy (TwistedLadderVertex.b ⟨2 * L.n - 1, by omega⟩) ∈ s
      have hv :
          (TwistedLadderVertex.b ⟨2 * L.n - 1, by omega⟩ : TwistedLadderVertex L.n) =
            TwistedLadderVertex.b ⟨2 * (L.n - 1) + 1, by omega⟩ := by
        congr 2
        omega
      rw [hv]
      exact hp.2
    exact ⟨fun heq => (Set.disjoint_right.mp hst.disjoint he_t) (heq ▸ hra_s),
      fun heq => (Set.disjoint_right.mp hst.disjoint he_t) (heq ▸ hrb_s)⟩

/-- Four fresh vertices which form the two new columns prepended to a copied
twisted ladder. -/
structure PrependData
    {V : Type u} {H : SimpleGraph V} (L : MaximalTwistedLadder H)
    (e f c d : V) : Prop where
  e_ne_f : e ≠ f
  e_ne_c : e ≠ c
  e_ne_d : e ≠ d
  f_ne_c : f ≠ c
  f_ne_d : f ≠ d
  c_ne_d : c ≠ d
  e_fresh : forall t, e ≠ L.copy t
  f_fresh : forall t, f ≠ L.copy t
  c_fresh : forall t, c ≠ L.copy t
  d_fresh : forall t, d ≠ L.copy t
  adj_e_c : H.Adj e c
  adj_e_d : H.Adj e d
  adj_f_c : H.Adj f c
  adj_f_d : H.Adj f d
  adj_c_leftA : H.Adj c L.leftA
  adj_d_leftB : H.Adj d L.leftB

/-- Vertex map which prepends the columns `(e,f)` and `(c,d)` to `L`. -/
def prependMap
    {V : Type u} {H : SimpleGraph V} (L : MaximalTwistedLadder H)
    (e f c d : V) : TwistedLadderVertex (L.n + 1) -> V
  | TwistedLadderVertex.a i =>
      if i.val = 0 then e else if i.val = 1 then c else
        L.copy (TwistedLadderVertex.a ⟨i.val - 2, by have := L.positive; omega⟩)
  | TwistedLadderVertex.b i =>
      if i.val = 0 then f else if i.val = 1 then d else
        L.copy (TwistedLadderVertex.b ⟨i.val - 2, by have := L.positive; omega⟩)

/-- The fresh prepended configuration is a copy of `▷◁_(n+1)`. -/
theorem prependCopy
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj]
    (L : MaximalTwistedLadder H) {e f c d : V}
    (D : PrependData L e f c d) :
    Nonempty (SimpleGraph.Copy (TwistedLadder (L.n + 1)) H) := by
  let φ := prependMap L e f c d
  have hmap : forall {p q}, (TwistedLadder (L.n + 1)).Adj p q -> H.Adj (φ p) (φ q) := by
    intro p q hpq
    cases p with
    | a i =>
      cases q with
      | a j =>
        simp only [TwistedLadder, SimpleGraph.fromRel_adj] at hpq
        simp only [φ, prependMap]
        by_cases hi0 : i.val = 0 <;> by_cases hi1 : i.val = 1 <;>
          by_cases hj0 : j.val = 0 <;> by_cases hj1 : j.val = 1
        all_goals simp_all [TwistedLadder.adj, TwistedLadder.consecutive,
          TwistedLadder.crossedDiagonal]
        all_goals try exact D.adj_e_c
        all_goals try exact D.adj_e_c.symm
        all_goals try exact D.adj_c_leftA
        all_goals try exact D.adj_c_leftA.symm
        all_goals apply L.copy.toHom.map_adj
        all_goals simp_all [TwistedLadder, TwistedLadder.adj,
          TwistedLadder.consecutive, TwistedLadder.crossedDiagonal]
        all_goals omega
      | b j =>
        simp only [TwistedLadder, SimpleGraph.fromRel_adj] at hpq
        simp only [φ, prependMap]
        by_cases hi0 : i.val = 0 <;> by_cases hi1 : i.val = 1 <;>
          by_cases hj0 : j.val = 0 <;> by_cases hj1 : j.val = 1
        all_goals simp_all [TwistedLadder.adj, TwistedLadder.consecutive,
          TwistedLadder.crossedDiagonal]
        all_goals try exact D.adj_e_d
        all_goals try exact D.adj_f_c.symm
        all_goals try exact D.adj_c_leftA
        all_goals try exact D.adj_d_leftB.symm
        all_goals apply L.copy.toHom.map_adj
        all_goals simp_all [TwistedLadder, TwistedLadder.adj,
          TwistedLadder.consecutive, TwistedLadder.crossedDiagonal]
        all_goals omega
    | b i =>
      cases q with
      | a j =>
        simp only [TwistedLadder, SimpleGraph.fromRel_adj] at hpq
        simp only [φ, prependMap]
        by_cases hi0 : i.val = 0 <;> by_cases hi1 : i.val = 1 <;>
          by_cases hj0 : j.val = 0 <;> by_cases hj1 : j.val = 1
        all_goals simp_all [TwistedLadder.adj, TwistedLadder.consecutive,
          TwistedLadder.crossedDiagonal]
        all_goals try exact D.adj_e_d.symm
        all_goals try exact D.adj_f_c
        all_goals try exact D.adj_c_leftA.symm
        all_goals try exact D.adj_d_leftB
        all_goals apply L.copy.toHom.map_adj
        all_goals simp_all [TwistedLadder, TwistedLadder.adj,
          TwistedLadder.consecutive, TwistedLadder.crossedDiagonal]
        all_goals omega
      | b j =>
        simp only [TwistedLadder, SimpleGraph.fromRel_adj] at hpq
        simp only [φ, prependMap]
        by_cases hi0 : i.val = 0 <;> by_cases hi1 : i.val = 1 <;>
          by_cases hj0 : j.val = 0 <;> by_cases hj1 : j.val = 1
        all_goals simp_all [TwistedLadder.adj, TwistedLadder.consecutive,
          TwistedLadder.crossedDiagonal]
        all_goals try exact D.adj_f_d
        all_goals try exact D.adj_f_d.symm
        all_goals try exact D.adj_d_leftB
        all_goals try exact D.adj_d_leftB.symm
        all_goals apply L.copy.toHom.map_adj
        all_goals simp_all [TwistedLadder, TwistedLadder.adj,
          TwistedLadder.consecutive, TwistedLadder.crossedDiagonal]
        all_goals omega
  have hinjA : Function.Injective (fun i => φ (TwistedLadderVertex.a i)) := by
    intro i j hpq
    simp only [φ, prependMap] at hpq
    by_cases hi0 : i.val = 0 <;> by_cases hi1 : i.val = 1 <;>
      by_cases hj0 : j.val = 0 <;> by_cases hj1 : j.val = 1
    all_goals simp only [hi0, hi1, hj0, hj1, if_pos, if_neg] at hpq
    all_goals first
      | apply Fin.ext; omega
      | exact False.elim (D.e_ne_c hpq)
      | exact False.elim (D.e_ne_c hpq.symm)
      | exact False.elim (D.e_fresh _ hpq)
      | exact False.elim (D.e_fresh _ hpq.symm)
      | exact False.elim (D.c_fresh _ hpq)
      | exact False.elim (D.c_fresh _ hpq.symm)
      | have hx := L.copy.injective hpq
        simp only [TwistedLadderVertex.a.injEq, Fin.mk.injEq] at hx
        apply Fin.ext
        omega
  have hinjB : Function.Injective (fun i => φ (TwistedLadderVertex.b i)) := by
    intro i j hpq
    simp only [φ, prependMap] at hpq
    by_cases hi0 : i.val = 0 <;> by_cases hi1 : i.val = 1 <;>
      by_cases hj0 : j.val = 0 <;> by_cases hj1 : j.val = 1
    all_goals simp only [hi0, hi1, hj0, hj1, if_pos, if_neg] at hpq
    all_goals first
      | apply Fin.ext; omega
      | exact False.elim (D.f_ne_d hpq)
      | exact False.elim (D.f_ne_d hpq.symm)
      | exact False.elim (D.f_fresh _ hpq)
      | exact False.elim (D.f_fresh _ hpq.symm)
      | exact False.elim (D.d_fresh _ hpq)
      | exact False.elim (D.d_fresh _ hpq.symm)
      | have hx := L.copy.injective hpq
        simp only [TwistedLadderVertex.b.injEq, Fin.mk.injEq] at hx
        apply Fin.ext
        omega
  have hdisjoint (i j : Fin (2 * (L.n + 1))) :
      φ (TwistedLadderVertex.a i) ≠ φ (TwistedLadderVertex.b j) := by
    intro hpq
    simp only [φ, prependMap] at hpq
    by_cases hi0 : i.val = 0 <;> by_cases hi1 : i.val = 1 <;>
      by_cases hj0 : j.val = 0 <;> by_cases hj1 : j.val = 1
    all_goals simp only [hi0, hi1, hj0, hj1, if_pos, if_neg] at hpq
    all_goals first
      | exact D.e_ne_f hpq
      | exact D.e_ne_d hpq
      | exact D.f_ne_c hpq.symm
      | exact D.c_ne_d hpq
      | exact D.e_fresh _ hpq
      | exact D.f_fresh _ hpq.symm
      | exact D.c_fresh _ hpq
      | exact D.d_fresh _ hpq.symm
      | have hx := L.copy.injective hpq
        cases hx
  have hinj : Function.Injective φ := by
    intro p q hpq
    cases p with
    | a i =>
      cases q with
      | a j => exact congrArg TwistedLadderVertex.a (hinjA hpq)
      | b j => exact False.elim (hdisjoint i j hpq)
    | b i =>
      cases q with
      | a j => exact False.elim (hdisjoint j i hpq.symm)
      | b j => exact congrArg TwistedLadderVertex.b (hinjB hpq)
  exact ⟨SimpleGraph.Copy.mk { toFun := φ, map_rel' := hmap } hinj⟩

/-- A named third neighbor of the left endpoint which is distinct from all
four endpoints and both left centers lies outside the copied ladder. -/
theorem leftThird_fresh
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj]
    (hsub : H.IsSubcubic) (L : MaximalTwistedLadder H) {c : V}
    (hac : H.Adj L.leftA c)
    (hc_leftB : c ≠ L.leftB)
    (hc_ca : c ≠ L.copy (TwistedLadder.leftCenterA L.n L.positive))
    (hc_cb : c ≠ L.copy (TwistedLadder.leftCenterB L.n L.positive))
    (hc_ra : c ≠ L.rightA) (hc_rb : c ≠ L.rightB) :
    forall t, c ≠ L.copy t := by
  intro t hct
  by_cases hla : t = TwistedLadder.leftA L.n L.positive
  · subst t
    exact H.irrefl (hct ▸ hac)
  by_cases hlb : t = TwistedLadder.leftB L.n L.positive
  · subst t
    exact hc_leftB hct
  by_cases hra : t = TwistedLadder.rightA L.n L.positive
  · subst t
    exact hc_ra hct
  by_cases hrb : t = TwistedLadder.rightB L.n L.positive
  · subst t
    exact hc_rb hct
  have hhost : H.Adj (L.copy t) L.leftA := by simpa [hct] using hac.symm
  have hsource := (LadderGeometry.adj_copy_internal_iff hsub L t
    (TwistedLadder.leftA L.n L.positive) hla hlb hra hrb).mp hhost
  cases t with
  | a i =>
      have hi : i.val = 1 := by
        simp [TwistedLadder, TwistedLadder.leftA, TwistedLadder.adj,
          TwistedLadder.consecutive, TwistedLadder.crossedDiagonal] at hsource
        omega
      apply hc_ca
      rw [hct]
      apply congrArg L.copy.toHom
      apply congrArg TwistedLadderVertex.a
      apply Fin.ext
      simpa [TwistedLadder.leftCenterA] using hi
  | b i =>
      have hi : i.val = 1 := by
        simp [TwistedLadder, TwistedLadder.leftA, TwistedLadder.adj,
          TwistedLadder.consecutive, TwistedLadder.crossedDiagonal] at hsource
        omega
      apply hc_cb
      rw [hct]
      apply congrArg L.copy.toHom
      apply congrArg TwistedLadderVertex.b
      apply Fin.ext
      simpa [TwistedLadder.leftCenterB] using hi

/-- Lower-row version of `leftThird_fresh`. -/
theorem leftThirdB_fresh
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj]
    (hsub : H.IsSubcubic) (L : MaximalTwistedLadder H) {d : V}
    (hbd : H.Adj L.leftB d)
    (hd_leftA : d ≠ L.leftA)
    (hd_ca : d ≠ L.copy (TwistedLadder.leftCenterA L.n L.positive))
    (hd_cb : d ≠ L.copy (TwistedLadder.leftCenterB L.n L.positive))
    (hd_ra : d ≠ L.rightA) (hd_rb : d ≠ L.rightB) :
    forall t, d ≠ L.copy t := by
  intro t hdt
  by_cases hla : t = TwistedLadder.leftA L.n L.positive
  · subst t
    exact hd_leftA hdt
  by_cases hlb : t = TwistedLadder.leftB L.n L.positive
  · subst t
    exact H.irrefl (hdt ▸ hbd)
  by_cases hra : t = TwistedLadder.rightA L.n L.positive
  · subst t
    exact hd_ra hdt
  by_cases hrb : t = TwistedLadder.rightB L.n L.positive
  · subst t
    exact hd_rb hdt
  have hhost : H.Adj (L.copy t) L.leftB := by simpa [hdt] using hbd.symm
  have hsource := (LadderGeometry.adj_copy_internal_iff hsub L t
    (TwistedLadder.leftB L.n L.positive) hla hlb hra hrb).mp hhost
  cases t with
  | a i =>
      have hi : i.val = 1 := by
        simp [TwistedLadder, TwistedLadder.leftB, TwistedLadder.adj,
          TwistedLadder.consecutive, TwistedLadder.crossedDiagonal] at hsource
        omega
      apply hd_ca
      rw [hdt]
      apply congrArg L.copy.toHom
      apply congrArg TwistedLadderVertex.a
      apply Fin.ext
      simpa [TwistedLadder.leftCenterA] using hi
  | b i =>
      have hi : i.val = 1 := by
        simp [TwistedLadder, TwistedLadder.leftB, TwistedLadder.adj,
          TwistedLadder.consecutive, TwistedLadder.crossedDiagonal] at hsource
        omega
      apply hd_cb
      rw [hdt]
      apply congrArg L.copy.toHom
      apply congrArg TwistedLadderVertex.b
      apply Fin.ext
      simpa [TwistedLadder.leftCenterB] using hi

/-- Right-end upper-row version of `leftThird_fresh`. -/
theorem rightThird_fresh
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj]
    (hsub : H.IsSubcubic) (L : MaximalTwistedLadder H) {w : V}
    (haw : H.Adj L.rightA w)
    (hw_rightB : w ≠ L.rightB)
    (hw_ca : w ≠ L.rightCenterA) (hw_cb : w ≠ L.rightCenterB)
    (hw_la : w ≠ L.leftA) (hw_lb : w ≠ L.leftB) :
    forall t, w ≠ L.copy t := by
  intro t hwt
  by_cases hla : t = TwistedLadder.leftA L.n L.positive
  · subst t; exact hw_la hwt
  by_cases hlb : t = TwistedLadder.leftB L.n L.positive
  · subst t; exact hw_lb hwt
  by_cases hra : t = TwistedLadder.rightA L.n L.positive
  · subst t; exact H.irrefl (hwt ▸ haw)
  by_cases hrb : t = TwistedLadder.rightB L.n L.positive
  · subst t; exact hw_rightB hwt
  have hhost : H.Adj (L.copy t) L.rightA := by simpa [hwt] using haw.symm
  have hsource := (LadderGeometry.adj_copy_internal_iff hsub L t
    (TwistedLadder.rightA L.n L.positive) hla hlb hra hrb).mp hhost
  cases t with
  | a i =>
      have hi : i.val = 2 * L.n - 2 := by
        simp [TwistedLadder, TwistedLadder.rightA, TwistedLadder.adj,
          TwistedLadder.consecutive, TwistedLadder.crossedDiagonal] at hsource
        omega
      apply hw_ca
      rw [hwt]
      apply congrArg L.copy.toHom
      apply congrArg TwistedLadderVertex.a
      apply Fin.ext
      simpa [TwistedLadder.rightCenterA] using hi
  | b i =>
      have hi : i.val = 2 * L.n - 2 := by
        simp [TwistedLadder, TwistedLadder.rightA, TwistedLadder.adj,
          TwistedLadder.consecutive, TwistedLadder.crossedDiagonal] at hsource
        omega
      apply hw_cb
      rw [hwt]
      apply congrArg L.copy.toHom
      apply congrArg TwistedLadderVertex.b
      apply Fin.ext
      simpa [TwistedLadder.rightCenterB] using hi

/-- Right-end lower-row version of `leftThirdB_fresh`. -/
theorem rightThirdB_fresh
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj]
    (hsub : H.IsSubcubic) (L : MaximalTwistedLadder H) {x : V}
    (hbx : H.Adj L.rightB x)
    (hx_rightA : x ≠ L.rightA)
    (hx_ca : x ≠ L.rightCenterA) (hx_cb : x ≠ L.rightCenterB)
    (hx_la : x ≠ L.leftA) (hx_lb : x ≠ L.leftB) :
    forall t, x ≠ L.copy t := by
  intro t hxt
  by_cases hla : t = TwistedLadder.leftA L.n L.positive
  · subst t; exact hx_la hxt
  by_cases hlb : t = TwistedLadder.leftB L.n L.positive
  · subst t; exact hx_lb hxt
  by_cases hra : t = TwistedLadder.rightA L.n L.positive
  · subst t; exact hx_rightA hxt
  by_cases hrb : t = TwistedLadder.rightB L.n L.positive
  · subst t; exact H.irrefl (hxt ▸ hbx)
  have hhost : H.Adj (L.copy t) L.rightB := by simpa [hxt] using hbx.symm
  have hsource := (LadderGeometry.adj_copy_internal_iff hsub L t
    (TwistedLadder.rightB L.n L.positive) hla hlb hra hrb).mp hhost
  cases t with
  | a i =>
      have hi : i.val = 2 * L.n - 2 := by
        simp [TwistedLadder, TwistedLadder.rightB, TwistedLadder.adj,
          TwistedLadder.consecutive, TwistedLadder.crossedDiagonal] at hsource
        omega
      apply hx_ca
      rw [hxt]
      apply congrArg L.copy.toHom
      apply congrArg TwistedLadderVertex.a
      apply Fin.ext
      simpa [TwistedLadder.rightCenterA] using hi
  | b i =>
      have hi : i.val = 2 * L.n - 2 := by
        simp [TwistedLadder, TwistedLadder.rightB, TwistedLadder.adj,
          TwistedLadder.consecutive, TwistedLadder.crossedDiagonal] at hsource
        omega
      apply hx_cb
      rw [hxt]
      apply congrArg L.copy.toHom
      apply congrArg TwistedLadderVertex.b
      apply Fin.ext
      simpa [TwistedLadder.rightCenterB] using hi

/-- A neighbor of a fresh vertex is fresh when it is separated from the four
ladder endpoints. Internal copied vertices are already saturated. -/
theorem neighbor_of_fresh_fresh
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj]
    (hsub : H.IsSubcubic) (L : MaximalTwistedLadder H) {c e : V}
    (hcFresh : forall t, c ≠ L.copy t) (hec : H.Adj e c)
    (he_la : e ≠ L.leftA) (he_lb : e ≠ L.leftB)
    (he_ra : e ≠ L.rightA) (he_rb : e ≠ L.rightB) :
    forall t, e ≠ L.copy t := by
  intro t het
  by_cases hla : t = TwistedLadder.leftA L.n L.positive
  · subst t
    exact he_la het
  by_cases hlb : t = TwistedLadder.leftB L.n L.positive
  · subst t
    exact he_lb het
  by_cases hra : t = TwistedLadder.rightA L.n L.positive
  · subst t
    exact he_ra het
  by_cases hrb : t = TwistedLadder.rightB L.n L.positive
  · subst t
    exact he_rb het
  have hc_mem : c ∈ H.neighborFinset (L.copy t) := by
    rw [SimpleGraph.mem_neighborFinset]
    simpa [het] using hec
  have hc_image := LadderGeometry.neighborFinset_copy_internal_subset_image
    hsub L t hla hlb hra hrb hc_mem
  obtain ⟨z, _hz, hzc⟩ := Finset.mem_image.1 hc_image
  exact hcFresh z hzc.symm

/-- Reverse both rows of a copied twisted ladder. -/
def reverseMap
    {V : Type u} {H : SimpleGraph V} (L : MaximalTwistedLadder H) :
    TwistedLadderVertex L.n -> V
  | TwistedLadderVertex.a i =>
      L.copy (TwistedLadderVertex.a ⟨2 * L.n - 1 - i.val, by
        have := L.positive
        omega⟩)
  | TwistedLadderVertex.b i =>
      L.copy (TwistedLadderVertex.b ⟨2 * L.n - 1 - i.val, by
        have := L.positive
        omega⟩)

theorem crossedDiagonal_reverse (n i j : Nat)
    (hn : 1 <= n) (hi : i < 2 * n) (hj : j < 2 * n)
    (hij : TwistedLadder.crossedDiagonal i j = true) :
    TwistedLadder.crossedDiagonal (2 * n - 1 - i) (2 * n - 1 - j) = true := by
  simp [TwistedLadder.crossedDiagonal] at hij ⊢
  omega

/-- Row reversal is another copy of the same twisted ladder. -/
def reverseCopy
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj]
    (L : MaximalTwistedLadder H) : SimpleGraph.Copy (TwistedLadder L.n) H := by
  let φ := reverseMap L
  refine SimpleGraph.Copy.mk { toFun := φ, map_rel' := ?_ } ?_
  · intro p q hpq
    cases p with
    | a i =>
      cases q with
      | a j =>
        simp only [φ, reverseMap]
        apply L.copy.toHom.map_adj
        simp [TwistedLadder, TwistedLadder.adj, TwistedLadder.consecutive] at hpq ⊢
        omega
      | b j =>
        simp only [φ, reverseMap]
        apply L.copy.toHom.map_adj
        simp only [TwistedLadder, SimpleGraph.fromRel_adj,
          TwistedLadder.adj] at hpq ⊢
        grind [crossedDiagonal_reverse]
    | b i =>
      cases q with
      | a j =>
        simp only [φ, reverseMap]
        apply L.copy.toHom.map_adj
        simp only [TwistedLadder, SimpleGraph.fromRel_adj,
          TwistedLadder.adj] at hpq ⊢
        grind [crossedDiagonal_reverse]
      | b j =>
        simp only [φ, reverseMap]
        apply L.copy.toHom.map_adj
        simp [TwistedLadder, TwistedLadder.adj, TwistedLadder.consecutive] at hpq ⊢
        omega
  · intro p q hpq
    cases p with
    | a i =>
      cases q with
      | a j =>
        simp only [φ, reverseMap] at hpq
        apply congrArg TwistedLadderVertex.a
        apply Fin.ext
        apply L.copy.injective at hpq
        simp only [TwistedLadderVertex.a.injEq, Fin.mk.injEq] at hpq
        omega
      | b j =>
        simp only [φ, reverseMap] at hpq
        apply L.copy.injective at hpq
        cases hpq
    | b i =>
      cases q with
      | a j =>
        simp only [φ, reverseMap] at hpq
        apply L.copy.injective at hpq
        cases hpq
      | b j =>
        simp only [φ, reverseMap] at hpq
        apply congrArg TwistedLadderVertex.b
        apply Fin.ext
        apply L.copy.injective at hpq
        simp only [TwistedLadderVertex.b.injEq, Fin.mk.injEq] at hpq
        omega

@[simp] theorem reverseCopy_apply_a
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj]
    (L : MaximalTwistedLadder H) (i : Fin (2 * L.n)) :
    reverseCopy L (TwistedLadderVertex.a i) =
      L.copy (TwistedLadderVertex.a ⟨2 * L.n - 1 - i.val, by
        have := L.positive
        omega⟩) := by
  rfl

@[simp] theorem reverseCopy_apply_b
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj]
    (L : MaximalTwistedLadder H) (i : Fin (2 * L.n)) :
    reverseCopy L (TwistedLadderVertex.b i) =
      L.copy (TwistedLadderVertex.b ⟨2 * L.n - 1 - i.val, by
        have := L.positive
        omega⟩) := by
  rfl

/-- A maximal occurrence remains maximal after reversing both rows. -/
def reversedLadder
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj]
    (L : MaximalTwistedLadder H) : MaximalTwistedLadder H where
  n := L.n
  positive := L.positive
  copy := reverseCopy L
  maximal := L.maximal

@[simp] theorem reversed_leftA
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj]
    (L : MaximalTwistedLadder H) : (reversedLadder L).leftA = L.rightA := by
  change reverseCopy L (TwistedLadder.leftA L.n L.positive) = L.rightA
  simp only [TwistedLadder.leftA]
  rw [reverseCopy_apply_a]
  change L.copy _ = L.copy (TwistedLadder.rightA L.n L.positive)
  apply congrArg L.copy.toHom
  apply congrArg TwistedLadderVertex.a
  apply Fin.ext
  simp only [TwistedLadder.leftA, TwistedLadder.rightA]
  have := L.positive
  omega

@[simp] theorem reversed_leftB
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj]
    (L : MaximalTwistedLadder H) : (reversedLadder L).leftB = L.rightB := by
  change reverseCopy L (TwistedLadder.leftB L.n L.positive) = L.rightB
  simp only [TwistedLadder.leftB]
  rw [reverseCopy_apply_b]
  change L.copy _ = L.copy (TwistedLadder.rightB L.n L.positive)
  apply congrArg L.copy.toHom
  apply congrArg TwistedLadderVertex.b
  apply Fin.ext
  simp only [TwistedLadder.leftB, TwistedLadder.rightB]
  have := L.positive
  omega

@[simp] theorem reversed_rightA
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj]
    (L : MaximalTwistedLadder H) : (reversedLadder L).rightA = L.leftA := by
  change reverseCopy L (TwistedLadder.rightA L.n L.positive) = L.leftA
  simp only [TwistedLadder.rightA]
  rw [reverseCopy_apply_a]
  change L.copy _ = L.copy (TwistedLadder.leftA L.n L.positive)
  apply congrArg L.copy.toHom
  apply congrArg TwistedLadderVertex.a
  apply Fin.ext
  simp only [TwistedLadder.rightA, TwistedLadder.leftA]
  have := L.positive
  omega

@[simp] theorem reversed_rightB
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj]
    (L : MaximalTwistedLadder H) : (reversedLadder L).rightB = L.leftB := by
  change reverseCopy L (TwistedLadder.rightB L.n L.positive) = L.leftB
  simp only [TwistedLadder.rightB]
  rw [reverseCopy_apply_b]
  change L.copy _ = L.copy (TwistedLadder.leftB L.n L.positive)
  apply congrArg L.copy.toHom
  apply congrArg TwistedLadderVertex.b
  apply Fin.ext
  simp only [TwistedLadder.rightB, TwistedLadder.leftB]
  have := L.positive
  omega

@[simp] theorem reversed_leftCenterA
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj]
    (L : MaximalTwistedLadder H) :
    (reversedLadder L).copy
        (TwistedLadder.leftCenterA L.n L.positive) = L.rightCenterA := by
  change reverseCopy L (TwistedLadder.leftCenterA L.n L.positive) = L.rightCenterA
  simp only [TwistedLadder.leftCenterA, reverseCopy_apply_a]
  change L.copy _ = L.copy (TwistedLadder.rightCenterA L.n L.positive)
  apply congrArg L.copy.toHom
  apply congrArg TwistedLadderVertex.a
  apply Fin.ext
  simp only [TwistedLadder.rightCenterA]
  have := L.positive
  omega

@[simp] theorem reversed_leftCenterB
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj]
    (L : MaximalTwistedLadder H) :
    (reversedLadder L).copy
        (TwistedLadder.leftCenterB L.n L.positive) = L.rightCenterB := by
  change reverseCopy L (TwistedLadder.leftCenterB L.n L.positive) = L.rightCenterB
  simp only [TwistedLadder.leftCenterB, reverseCopy_apply_b]
  change L.copy _ = L.copy (TwistedLadder.rightCenterB L.n L.positive)
  apply congrArg L.copy.toHom
  apply congrArg TwistedLadderVertex.b
  apply Fin.ext
  simp only [TwistedLadder.rightCenterB]
  have := L.positive
  omega

@[simp] theorem reversed_rightCenterA
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj]
    (L : MaximalTwistedLadder H) :
    (reversedLadder L).copy
        (TwistedLadder.rightCenterA L.n L.positive) =
      L.copy (TwistedLadder.leftCenterA L.n L.positive) := by
  change reverseCopy L (TwistedLadder.rightCenterA L.n L.positive) = _
  simp only [TwistedLadder.rightCenterA, reverseCopy_apply_a]
  apply congrArg L.copy.toHom
  apply congrArg TwistedLadderVertex.a
  apply Fin.ext
  simp only [TwistedLadder.leftCenterA]
  have := L.positive
  omega

@[simp] theorem reversed_rightCenterB
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj]
    (L : MaximalTwistedLadder H) :
    (reversedLadder L).copy
        (TwistedLadder.rightCenterB L.n L.positive) =
      L.copy (TwistedLadder.leftCenterB L.n L.positive) := by
  change reverseCopy L (TwistedLadder.rightCenterB L.n L.positive) = _
  simp only [TwistedLadder.rightCenterB, reverseCopy_apply_b]
  apply congrArg L.copy.toHom
  apply congrArg TwistedLadderVertex.b
  apply Fin.ext
  simp only [TwistedLadder.leftCenterB]
  have := L.positive
  omega

end LadderExtension

end Theorem2_8

end SubcubicSpectralGap


==> anc/lean/SubcubicSpectralGap/Theorem2_8/LadderGeometry.lean <==
import SubcubicSpectralGap.Theorem2_8.EndpointPairs

/-!
# Internal geometry of a copied twisted ladder

Internal vertices of a twisted ladder have three ladder neighbors.  Therefore
their images in a subcubic host graph are saturated.  These facts are shared by
Cases 1 and 2.2 of Theorem 2.8.
-/

namespace SubcubicSpectralGap

universe u

namespace Theorem2_8

namespace LadderGeometry

theorem degree_copy_a_internal
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (hsub : H.IsSubcubic)
    (L : MaximalTwistedLadder H) (i : Fin (2 * L.n))
    (hi_pos : 0 < i.val) (hi_succ : i.val + 1 < 2 * L.n) :
    H.degree (L.copy (TwistedLadderVertex.a i)) = 3 := by
  let prev : Fin (2 * L.n) := ⟨i.val - 1, by omega⟩
  let next : Fin (2 * L.n) := ⟨i.val + 1, hi_succ⟩
  have hprev :
      H.Adj (L.copy (TwistedLadderVertex.a i))
        (L.copy (TwistedLadderVertex.a prev)) :=
    L.copy.toHom.map_adj (by
      dsimp [prev]
      simp [TwistedLadder, TwistedLadder.adj, TwistedLadder.consecutive]
      constructor
      · intro heq
        have hval := congrArg Fin.val heq
        simp at hval
        omega
      · left
        right
        omega)
  have hnext :
      H.Adj (L.copy (TwistedLadderVertex.a i))
        (L.copy (TwistedLadderVertex.a next)) :=
    L.copy.toHom.map_adj (by
      dsimp [next]
      simp [TwistedLadder, TwistedLadder.adj, TwistedLadder.consecutive]
      intro heq
      have hval := congrArg Fin.val heq
      simp at hval)
  have hprev_ne_next :
      L.copy (TwistedLadderVertex.a prev) ≠
        L.copy (TwistedLadderVertex.a next) := by
    intro heq
    apply L.copy.injective at heq
    simp only [TwistedLadderVertex.a.injEq] at heq
    have hval := congrArg Fin.val heq
    dsimp [prev, next] at hval
    omega
  by_cases heven : i.val % 2 = 0
  · have hcross :
        H.Adj (L.copy (TwistedLadderVertex.a i))
          (L.copy (TwistedLadderVertex.b next)) :=
      L.copy.toHom.map_adj (by
        dsimp [next]
        simp [TwistedLadder, TwistedLadder.adj,
          TwistedLadder.crossedDiagonal, heven])
    exact degree_eq_three_of_three_distinct_neighbors hsub hprev hnext hcross
      hprev_ne_next
      (by intro heq; simpa using L.copy.injective heq)
      (by intro heq; simpa using L.copy.injective heq)
  · have hodd : i.val % 2 = 1 := by omega
    have hprev_even : (i.val - 1) % 2 = 0 := by omega
    have hcross :
        H.Adj (L.copy (TwistedLadderVertex.a i))
          (L.copy (TwistedLadderVertex.b prev)) :=
      L.copy.toHom.map_adj (by
        dsimp [prev]
        simp [TwistedLadder, TwistedLadder.adj,
          TwistedLadder.crossedDiagonal, hprev_even]
        omega)
    exact degree_eq_three_of_three_distinct_neighbors hsub hprev hnext hcross
      hprev_ne_next
      (by intro heq; simpa using L.copy.injective heq)
      (by intro heq; simpa using L.copy.injective heq)

theorem degree_copy_b_internal
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (hsub : H.IsSubcubic)
    (L : MaximalTwistedLadder H) (i : Fin (2 * L.n))
    (hi_pos : 0 < i.val) (hi_succ : i.val + 1 < 2 * L.n) :
    H.degree (L.copy (TwistedLadderVertex.b i)) = 3 := by
  let prev : Fin (2 * L.n) := ⟨i.val - 1, by omega⟩
  let next : Fin (2 * L.n) := ⟨i.val + 1, hi_succ⟩
  have hprev :
      H.Adj (L.copy (TwistedLadderVertex.b i))
        (L.copy (TwistedLadderVertex.b prev)) :=
    L.copy.toHom.map_adj (by
      dsimp [prev]
      simp [TwistedLadder, TwistedLadder.adj, TwistedLadder.consecutive]
      constructor
      · intro heq
        have hval := congrArg Fin.val heq
        simp at hval
        omega
      · left
        right
        omega)
  have hnext :
      H.Adj (L.copy (TwistedLadderVertex.b i))
        (L.copy (TwistedLadderVertex.b next)) :=
    L.copy.toHom.map_adj (by
      dsimp [next]
      simp [TwistedLadder, TwistedLadder.adj, TwistedLadder.consecutive]
      intro heq
      have hval := congrArg Fin.val heq
      simp at hval)
  have hprev_ne_next :
      L.copy (TwistedLadderVertex.b prev) ≠
        L.copy (TwistedLadderVertex.b next) := by
    intro heq
    apply L.copy.injective at heq
    simp only [TwistedLadderVertex.b.injEq] at heq
    have hval := congrArg Fin.val heq
    dsimp [prev, next] at hval
    omega
  by_cases heven : i.val % 2 = 0
  · have hcross :
        H.Adj (L.copy (TwistedLadderVertex.b i))
          (L.copy (TwistedLadderVertex.a next)) :=
      L.copy.toHom.map_adj (by
        dsimp [next]
        simp [TwistedLadder, TwistedLadder.adj,
          TwistedLadder.crossedDiagonal, heven])
    exact degree_eq_three_of_three_distinct_neighbors hsub hprev hnext hcross
      hprev_ne_next
      (by intro heq; simpa using L.copy.injective heq)
      (by intro heq; simpa using L.copy.injective heq)
  · have hodd : i.val % 2 = 1 := by omega
    have hprev_even : (i.val - 1) % 2 = 0 := by omega
    have hcross :
        H.Adj (L.copy (TwistedLadderVertex.b i))
          (L.copy (TwistedLadderVertex.a prev)) :=
      L.copy.toHom.map_adj (by
        dsimp [prev]
        simp [TwistedLadder, TwistedLadder.adj,
          TwistedLadder.crossedDiagonal, hprev_even]
        omega)
    exact degree_eq_three_of_three_distinct_neighbors hsub hprev hnext hcross
      hprev_ne_next
      (by intro heq; simpa using L.copy.injective heq)
      (by intro heq; simpa using L.copy.injective heq)

/-- Every copied ladder vertex other than the four endpoints has degree three
in a subcubic host graph. -/
theorem degree_copy_internal
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (hsub : H.IsSubcubic)
    (L : MaximalTwistedLadder H) (t : TwistedLadderVertex L.n)
    (hne_leftA : t ≠ TwistedLadder.leftA L.n L.positive)
    (hne_leftB : t ≠ TwistedLadder.leftB L.n L.positive)
    (hne_rightA : t ≠ TwistedLadder.rightA L.n L.positive)
    (hne_rightB : t ≠ TwistedLadder.rightB L.n L.positive) :
    H.degree (L.copy t) = 3 := by
  cases t with
  | a i =>
      have hi_ne_zero : i.val ≠ 0 := by
        intro hi
        apply hne_leftA
        simp only [TwistedLadder.leftA]
        congr 1
        exact Fin.ext hi
      have hi_ne_last : i.val ≠ 2 * L.n - 1 := by
        intro hi
        apply hne_rightA
        simp only [TwistedLadder.rightA]
        congr 1
        exact Fin.ext hi
      exact degree_copy_a_internal hsub L i (by omega) (by omega)
  | b i =>
      have hi_ne_zero : i.val ≠ 0 := by
        intro hi
        apply hne_leftB
        simp only [TwistedLadder.leftB]
        congr 1
        exact Fin.ext hi
      have hi_ne_last : i.val ≠ 2 * L.n - 1 := by
        intro hi
        apply hne_rightB
        simp only [TwistedLadder.rightB]
        congr 1
        exact Fin.ext hi
      exact degree_copy_b_internal hsub L i (by omega) (by omega)

/-- An internal vertex has degree three already in the abstract twisted
ladder.  The upper bound is inherited from the subcubic host through the
copy; the three explicit ladder neighbors give the reverse bound. -/
theorem degree_ladder_a_internal
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (hsub : H.IsSubcubic)
    (L : MaximalTwistedLadder H) (i : Fin (2 * L.n))
    (hi_pos : 0 < i.val) (hi_succ : i.val + 1 < 2 * L.n) :
    (TwistedLadder L.n).degree (TwistedLadderVertex.a i) = 3 := by
  classical
  letI : DecidableRel (TwistedLadder L.n).Adj := Classical.decRel _
  have hsource_subcubic : (TwistedLadder L.n).IsSubcubic := fun t =>
    (L.copy.degree_le t).trans (hsub (L.copy t))
  let prev : Fin (2 * L.n) := ⟨i.val - 1, by omega⟩
  let next : Fin (2 * L.n) := ⟨i.val + 1, hi_succ⟩
  have hprev :
      (TwistedLadder L.n).Adj (TwistedLadderVertex.a i)
        (TwistedLadderVertex.a prev) := by
    dsimp [prev]
    simp [TwistedLadder, TwistedLadder.adj, TwistedLadder.consecutive]
    constructor
    · intro heq
      have hval := congrArg Fin.val heq
      simp at hval
      omega
    · left
      right
      omega
  have hnext :
      (TwistedLadder L.n).Adj (TwistedLadderVertex.a i)
        (TwistedLadderVertex.a next) := by
    dsimp [next]
    simp [TwistedLadder, TwistedLadder.adj, TwistedLadder.consecutive]
    intro heq
    have hval := congrArg Fin.val heq
    simp at hval
  have hprev_ne_next :
      TwistedLadderVertex.a prev ≠ TwistedLadderVertex.a next := by
    intro heq
    simp only [TwistedLadderVertex.a.injEq] at heq
    have hval := congrArg Fin.val heq
    dsimp [prev, next] at hval
    omega
  by_cases heven : i.val % 2 = 0
  · have hcross :
        (TwistedLadder L.n).Adj (TwistedLadderVertex.a i)
          (TwistedLadderVertex.b next) := by
      dsimp [next]
      simp [TwistedLadder, TwistedLadder.adj,
        TwistedLadder.crossedDiagonal, heven]
    exact degree_eq_three_of_three_distinct_neighbors hsource_subcubic
      hprev hnext hcross hprev_ne_next (by simp) (by simp)
  · have hprev_even : (i.val - 1) % 2 = 0 := by omega
    have hcross :
        (TwistedLadder L.n).Adj (TwistedLadderVertex.a i)
          (TwistedLadderVertex.b prev) := by
      dsimp [prev]
      simp [TwistedLadder, TwistedLadder.adj,
        TwistedLadder.crossedDiagonal, hprev_even]
      omega
    exact degree_eq_three_of_three_distinct_neighbors hsource_subcubic
      hprev hnext hcross hprev_ne_next (by simp) (by simp)

theorem degree_ladder_b_internal
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (hsub : H.IsSubcubic)
    (L : MaximalTwistedLadder H) (i : Fin (2 * L.n))
    (hi_pos : 0 < i.val) (hi_succ : i.val + 1 < 2 * L.n) :
    (TwistedLadder L.n).degree (TwistedLadderVertex.b i) = 3 := by
  classical
  letI : DecidableRel (TwistedLadder L.n).Adj := Classical.decRel _
  have hsource_subcubic : (TwistedLadder L.n).IsSubcubic := fun t =>
    (L.copy.degree_le t).trans (hsub (L.copy t))
  let prev : Fin (2 * L.n) := ⟨i.val - 1, by omega⟩
  let next : Fin (2 * L.n) := ⟨i.val + 1, hi_succ⟩
  have hprev :
      (TwistedLadder L.n).Adj (TwistedLadderVertex.b i)
        (TwistedLadderVertex.b prev) := by
    dsimp [prev]
    simp [TwistedLadder, TwistedLadder.adj, TwistedLadder.consecutive]
    constructor
    · intro heq
      have hval := congrArg Fin.val heq
      simp at hval
      omega
    · left
      right
      omega
  have hnext :
      (TwistedLadder L.n).Adj (TwistedLadderVertex.b i)
        (TwistedLadderVertex.b next) := by
    dsimp [next]
    simp [TwistedLadder, TwistedLadder.adj, TwistedLadder.consecutive]
    intro heq
    have hval := congrArg Fin.val heq
    simp at hval
  have hprev_ne_next :
      TwistedLadderVertex.b prev ≠ TwistedLadderVertex.b next := by
    intro heq
    simp only [TwistedLadderVertex.b.injEq] at heq
    have hval := congrArg Fin.val heq
    dsimp [prev, next] at hval
    omega
  by_cases heven : i.val % 2 = 0
  · have hcross :
        (TwistedLadder L.n).Adj (TwistedLadderVertex.b i)
          (TwistedLadderVertex.a next) := by
      dsimp [next]
      simp [TwistedLadder, TwistedLadder.adj,
        TwistedLadder.crossedDiagonal, heven]
    exact degree_eq_three_of_three_distinct_neighbors hsource_subcubic
      hprev hnext hcross hprev_ne_next (by simp) (by simp)
  · have hprev_even : (i.val - 1) % 2 = 0 := by omega
    have hcross :
        (TwistedLadder L.n).Adj (TwistedLadderVertex.b i)
          (TwistedLadderVertex.a prev) := by
      dsimp [prev]
      simp [TwistedLadder, TwistedLadder.adj,
        TwistedLadder.crossedDiagonal, hprev_even]
      omega
    exact degree_eq_three_of_three_distinct_neighbors hsource_subcubic
      hprev hnext hcross hprev_ne_next (by simp) (by simp)

theorem degree_ladder_internal
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (hsub : H.IsSubcubic)
    (L : MaximalTwistedLadder H) (t : TwistedLadderVertex L.n)
    (hne_leftA : t ≠ TwistedLadder.leftA L.n L.positive)
    (hne_leftB : t ≠ TwistedLadder.leftB L.n L.positive)
    (hne_rightA : t ≠ TwistedLadder.rightA L.n L.positive)
    (hne_rightB : t ≠ TwistedLadder.rightB L.n L.positive) :
    (TwistedLadder L.n).degree t = 3 := by
  classical
  letI : DecidableRel (TwistedLadder L.n).Adj := Classical.decRel _
  cases t with
  | a i =>
      have hi_ne_zero : i.val ≠ 0 := by
        intro hi
        apply hne_leftA
        simp only [TwistedLadder.leftA]
        congr 1
        exact Fin.ext hi
      have hi_ne_last : i.val ≠ 2 * L.n - 1 := by
        intro hi
        apply hne_rightA
        simp only [TwistedLadder.rightA]
        congr 1
        exact Fin.ext hi
      exact degree_ladder_a_internal hsub L i (by omega) (by omega)
  | b i =>
      have hi_ne_zero : i.val ≠ 0 := by
        intro hi
        apply hne_leftB
        simp only [TwistedLadder.leftB]
        congr 1
        exact Fin.ext hi
      have hi_ne_last : i.val ≠ 2 * L.n - 1 := by
        intro hi
        apply hne_rightB
        simp only [TwistedLadder.rightB]
        congr 1
        exact Fin.ext hi
      exact degree_ladder_b_internal hsub L i (by omega) (by omega)

/-- Every neighbor in the host of an internal copied ladder vertex is itself
the image of a ladder vertex. -/
theorem neighborFinset_copy_internal_subset_image
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (hsub : H.IsSubcubic)
    (L : MaximalTwistedLadder H) (t : TwistedLadderVertex L.n)
    (hne_leftA : t ≠ TwistedLadder.leftA L.n L.positive)
    (hne_leftB : t ≠ TwistedLadder.leftB L.n L.positive)
    (hne_rightA : t ≠ TwistedLadder.rightA L.n L.positive)
    (hne_rightB : t ≠ TwistedLadder.rightB L.n L.positive) :
    H.neighborFinset (L.copy t) ⊆ Finset.univ.image L.copy := by
  classical
  letI : DecidableRel (TwistedLadder L.n).Adj := Classical.decRel _
  have hsource := degree_ladder_internal hsub L t
    hne_leftA hne_leftB hne_rightA hne_rightB
  have htarget := degree_copy_internal hsub L t
    hne_leftA hne_leftB hne_rightA hne_rightB
  have hcard :
      Fintype.card ((TwistedLadder L.n).neighborSet t) =
        Fintype.card (H.neighborSet (L.copy t)) := by
    rw [SimpleGraph.card_neighborSet_eq_degree,
      SimpleGraph.card_neighborSet_eq_degree, hsource, htarget]
  have hsurj : Function.Surjective (L.copy.mapNeighborSet t) :=
    ((Fintype.bijective_iff_injective_and_card _).2
      ⟨(L.copy.mapNeighborSet t).injective, hcard⟩).2
  intro w hw
  have hw' : w ∈ H.neighborSet (L.copy t) := by
    simpa [SimpleGraph.mem_neighborFinset] using hw
  obtain ⟨s, hs⟩ := hsurj ⟨w, hw'⟩
  have hsw : L.copy s.1 = w := congrArg Subtype.val hs
  rw [← hsw]
  exact Finset.mem_image.2 ⟨s.1, Finset.mem_univ s.1, rfl⟩

/-- The copy is induced at every internal ladder vertex: saturation prevents
the host from adding a chord incident with such a vertex. -/
theorem adj_copy_internal_iff
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (hsub : H.IsSubcubic)
    (L : MaximalTwistedLadder H) (t s : TwistedLadderVertex L.n)
    (hne_leftA : t ≠ TwistedLadder.leftA L.n L.positive)
    (hne_leftB : t ≠ TwistedLadder.leftB L.n L.positive)
    (hne_rightA : t ≠ TwistedLadder.rightA L.n L.positive)
    (hne_rightB : t ≠ TwistedLadder.rightB L.n L.positive) :
    H.Adj (L.copy t) (L.copy s) ↔ (TwistedLadder L.n).Adj t s := by
  classical
  constructor
  · intro hts
    have hsource := degree_ladder_internal hsub L t
      hne_leftA hne_leftB hne_rightA hne_rightB
    have htarget := degree_copy_internal hsub L t
      hne_leftA hne_leftB hne_rightA hne_rightB
    have hcard :
        Fintype.card ((TwistedLadder L.n).neighborSet t) =
          Fintype.card (H.neighborSet (L.copy t)) := by
      rw [SimpleGraph.card_neighborSet_eq_degree,
        SimpleGraph.card_neighborSet_eq_degree, hsource, htarget]
    have hsurj : Function.Surjective (L.copy.mapNeighborSet t) :=
      ((Fintype.bijective_iff_injective_and_card _).2
        ⟨(L.copy.mapNeighborSet t).injective, hcard⟩).2
    obtain ⟨r, hr⟩ := hsurj ⟨L.copy s, hts⟩
    have hrs : L.copy r.1 = L.copy s := congrArg Subtype.val hr
    have : r.1 = s := L.copy.injective hrs
    simpa [this] using r.2
  · exact L.copy.toHom.map_adj

/-- The row predecessors of the two right common centers; these exist when
the ladder has at least two rungs. -/
def rightPrevA (L : MaximalTwistedLadder H) (hn : 2 <= L.n) :
    TwistedLadderVertex L.n :=
  TwistedLadderVertex.a ⟨2 * L.n - 3, by omega⟩

def rightPrevB (L : MaximalTwistedLadder H) (hn : 2 <= L.n) :
    TwistedLadderVertex L.n :=
  TwistedLadderVertex.b ⟨2 * L.n - 3, by omega⟩

theorem neighbors_rightCenterA
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (hsub : H.IsSubcubic)
    (L : MaximalTwistedLadder H) (hn : 2 <= L.n) :
    H.neighborFinset L.rightCenterA =
      ({L.copy (rightPrevA L hn), L.rightA, L.rightB} : Finset V) := by
  have hdeg : H.degree L.rightCenterA = 3 := by
    exact degree_copy_internal hsub L (TwistedLadder.rightCenterA L.n L.positive)
      (by simp [TwistedLadder.rightCenterA, TwistedLadder.leftA]; omega)
      (by simp [TwistedLadder.rightCenterA, TwistedLadder.leftB])
      (by simp [TwistedLadder.rightCenterA, TwistedLadder.rightA]; omega)
      (by simp [TwistedLadder.rightCenterA, TwistedLadder.rightB])
  have hprev : H.Adj L.rightCenterA (L.copy (rightPrevA L hn)) :=
    L.copy.toHom.map_adj (by
      simp [rightPrevA, MaximalTwistedLadder.rightCenterA,
        TwistedLadder.rightCenterA, TwistedLadder, TwistedLadder.adj,
        TwistedLadder.consecutive]
      omega)
  have hra : H.Adj L.rightCenterA L.rightA :=
    (L.copy.toHom.map_adj
      (TwistedLadder.adj_rightA_rightCenterA L.n L.positive)).symm
  have hrb : H.Adj L.rightCenterA L.rightB :=
    L.copy.toHom.map_adj
      (TwistedLadder.adj_rightCenterA_rightB L.n L.positive)
  apply neighborFinset_eq_triple_of_degree_three hdeg hprev hra hrb
  · intro heq
    apply L.copy.injective at heq
    simp [rightPrevA, TwistedLadder.rightA] at heq
    omega
  · intro heq
    apply L.copy.injective at heq
    simp [rightPrevA, TwistedLadder.rightB] at heq
  · exact fun heq => TwistedLadder.rightA_ne_rightB L.n L.positive
      (L.copy.injective heq)

theorem neighbors_rightCenterB
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (hsub : H.IsSubcubic)
    (L : MaximalTwistedLadder H) (hn : 2 <= L.n) :
    H.neighborFinset L.rightCenterB =
      ({L.copy (rightPrevB L hn), L.rightA, L.rightB} : Finset V) := by
  have hdeg : H.degree L.rightCenterB = 3 := by
    exact degree_copy_internal hsub L (TwistedLadder.rightCenterB L.n L.positive)
      (by simp [TwistedLadder.rightCenterB, TwistedLadder.leftA])
      (by simp [TwistedLadder.rightCenterB, TwistedLadder.leftB]; omega)
      (by simp [TwistedLadder.rightCenterB, TwistedLadder.rightA])
      (by simp [TwistedLadder.rightCenterB, TwistedLadder.rightB]; omega)
  have hprev : H.Adj L.rightCenterB (L.copy (rightPrevB L hn)) :=
    L.copy.toHom.map_adj (by
      simp [rightPrevB, MaximalTwistedLadder.rightCenterB,
        TwistedLadder.rightCenterB, TwistedLadder, TwistedLadder.adj,
        TwistedLadder.consecutive]
      omega)
  have hra : H.Adj L.rightCenterB L.rightA :=
    (L.copy.toHom.map_adj
      (TwistedLadder.adj_rightA_rightCenterB L.n L.positive)).symm
  have hrb : H.Adj L.rightCenterB L.rightB :=
    L.copy.toHom.map_adj
      (TwistedLadder.adj_rightCenterB_rightB L.n L.positive)
  apply neighborFinset_eq_triple_of_degree_three hdeg hprev hra hrb
  · intro heq
    apply L.copy.injective at heq
    simp [rightPrevB, TwistedLadder.rightA] at heq
  · intro heq
    apply L.copy.injective at heq
    simp [rightPrevB, TwistedLadder.rightB] at heq
    omega
  · exact fun heq => TwistedLadder.rightA_ne_rightB L.n L.positive
      (L.copy.injective heq)

end LadderGeometry

end Theorem2_8

end SubcubicSpectralGap


==> anc/lean/SubcubicSpectralGap/Theorem2_8/Main.lean <==
import SubcubicSpectralGap.Theorem2_8.Case2_2

/-!
# Theorem 2.8: bipartite graphs of girth four

This file states and proves `SubcubicSpectralGap.theorem_2_8`: a finite,
connected, subcubic bipartite graph of minimum degree two and girth four,
whose rooted distance-two multigraph avoids patterns (a)–(f), is isomorphic
to `HJ n` for some `n ≥ 1` or to `HJOnePlus`.

`Case1`, `Case2_1`, and `Case2_2` supply the cases of the maximal twisted-ladder
argument. The root README states the theorem in mathematical language, and
`Common/README.md` specifies the patterns and graph models without drawings.
-/

namespace SubcubicSpectralGap

universe u

namespace Theorem2_8

-- Any concrete Figure 5(a)–(f) induced rooted obstruction in the rooted distance-two
-- multigraph of `H` contradicts the forbidden-subgraph hypothesis.
theorem contradiction_from_figure5_obstruction
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (h : Hypotheses H) {P : Figure5Obstruction}
    (hPg : P ≠ .g)
    (hP : ContainsFigure5Obstruction P H.rootedDistanceTwoMultigraph) : False := by
  exact h.no_forbidden ⟨P, hPg, hP⟩

-- The structural proof of Theorem 2.8 from the paper's maximal twisted-ladder
-- argument.
--
-- Proof outline:
--
-- 1. Choose `n` maximal such that the twisted ladder `▷◁_n` occurs as a subgraph
--    of `H`; write `(a,b)` and `(y,z)` for the two degree-two end pairs in the
--    ladder.
-- 2. Since `a` is distance two from `b`, Figure 5(a) forbids either endpoint from
--    being a root in the rooted distance-two graph on `{a,b}`; hence both have
--    degree `3` in `H`. Figure 5(b) then forces the third neighbors of `a` and
--    `b` to be distinct.
-- 3. If one of `y,z` is a third neighbor of `a` or `b`, the forbidden induced
--    rooted distance-two subgraph on `{a,b,x}` is Figure 5(c) or Figure 5(d),
--    contradicting `h.no_forbidden` via `contradiction_from_figure5_obstruction`.
-- 4. Otherwise let `c,d` be the distinct third neighbors of `a,b`.
--    If the neighbor sets of `c,d` outside `{a,b}` differ, the rooted
--    distance-two graph on `{a,b,e}` is again Figure 5(c) or Figure 5(d),
--    contradicting `h.no_forbidden`.
-- 5. Hence the neighbor sets outside `{a,b}` coincide. By maximality of `n`,
--    `c,d` have degree `2`; let `e` be their common second neighbor.
-- 6. Repeat the symmetric analysis at the `y,z` end. If `y` or `z` is adjacent
--    to `e`, the obstruction on `{c,y,z}` is Figure 5(c) or Figure 5(d),
--    contradicting `h.no_forbidden`. Otherwise obtain distinct degree-two third
--    neighbors `w,x` of `y,z` with common second neighbor `v`.
-- 7. If `deg_H e = deg_H v = 2`, all vertices of `H` are accounted for by the
--    maximal ladder plus the two common second-neighbor attachments, so
--    `H ≃ HJ_n`.
-- 8. If `ev` is an edge and `n = 1`, the graph is `HJ₁⁺`.
-- 9. If `n = 1`, `ev` is not an edge, and one of `e,v` has degree `3`, the
--    rooted distance-two graph on `{c,f,v,y}` is Figure 5(e) or Figure 5(f),
--    contradicting `h.no_forbidden`.
-- 10. If `n >= 2` and one of `e,v` has degree `3`, use the shortest path of
--     length `2n-1` in `▷◁_n` between `a` and `y`; with vertices `g,h` at
--     distances `1` and `3` from `a`, the rooted distance-two graph on
--     `{c,f,g,h}` is Figure 5(e) or Figure 5(f), contradicting
--     `h.no_forbidden`.
theorem maximal_twisted_ladder_case_analysis
    {V : Type u} [Fintype V] [DecidableEq V]
    (H : SimpleGraph V) [DecidableRel H.Adj] (h : Hypotheses H) : Conclusion H := by
  classical
  have hstart : TwistedLadderOccurs H 1 :=
    twistedLadder_one_occurs_of_girth_four (H := H) h.girth_four
  obtain ⟨L⟩ := exists_maximal_twistedLadder (H := H) hstart
  let a := L.leftA
  let b := L.leftB
  let leftCenterA := L.copy (TwistedLadder.leftCenterA L.n L.positive)
  let leftCenterB := L.copy (TwistedLadder.leftCenterB L.n L.positive)
  let y := L.rightA
  let z := L.rightB
  let rightCenterA := L.rightCenterA
  let rightCenterB := L.rightCenterB
  have h_left_degrees : H.degree a = 3 ∧ H.degree b = 3 := by
    simpa [a, b] using maximal_ladder_left_endpoint_degrees_eq_three h L
  have ha_leftCenterA : H.Adj a leftCenterA :=
    L.copy.toHom.map_adj (TwistedLadder.adj_leftA_leftCenterA L.n L.positive)
  have ha_leftCenterB : H.Adj a leftCenterB :=
    L.copy.toHom.map_adj (TwistedLadder.adj_leftA_leftCenterB L.n L.positive)
  have hleftCenterA_b : H.Adj leftCenterA b :=
    L.copy.toHom.map_adj (TwistedLadder.adj_leftCenterA_leftB L.n L.positive)
  have hleftCenterB_b : H.Adj leftCenterB b :=
    L.copy.toHom.map_adj (TwistedLadder.adj_leftCenterB_leftB L.n L.positive)
  have hab_not_adj : ¬ H.Adj a b :=
    not_adj_of_common_neighbor_of_bipartite h.bipartite ha_leftCenterA hleftCenterA_b.symm
  have h_left_centers_distinct : leftCenterA ≠ leftCenterB := by
    intro heq
    exact TwistedLadder.leftCenterA_ne_leftCenterB L.n L.positive (L.copy.injective heq)
  have h_left_no_extra_common_center :
      forall t,
        leftCenterA ≠ t ->
        leftCenterB ≠ t ->
        H.Adj a t ->
        H.Adj t b ->
        False := by
    intro t hxt hyt hat htb
    exact maximal_ladder_left_endpoint_no_extra_common_center h L hxt hyt
      (by simpa [a] using hat) (by simpa [b, leftCenterA, leftCenterB] using htb)
  have h_right_degrees : H.degree y = 3 ∧ H.degree z = 3 := by
    simpa [y, z] using maximal_ladder_right_endpoint_degrees_eq_three h L
  have hy_rightCenterA : H.Adj y rightCenterA :=
    L.copy.toHom.map_adj (TwistedLadder.adj_rightA_rightCenterA L.n L.positive)
  have hy_rightCenterB : H.Adj y rightCenterB :=
    L.copy.toHom.map_adj (TwistedLadder.adj_rightA_rightCenterB L.n L.positive)
  have hrightCenterA_z : H.Adj rightCenterA z :=
    L.copy.toHom.map_adj (TwistedLadder.adj_rightCenterA_rightB L.n L.positive)
  have hrightCenterB_z : H.Adj rightCenterB z :=
    L.copy.toHom.map_adj (TwistedLadder.adj_rightCenterB_rightB L.n L.positive)
  have hyz_not_adj : ¬ H.Adj y z :=
    not_adj_of_common_neighbor_of_bipartite h.bipartite hy_rightCenterA hrightCenterA_z.symm
  have h_right_centers_distinct : rightCenterA ≠ rightCenterB := by
    intro heq
    exact TwistedLadder.rightCenterA_ne_rightCenterB L.n L.positive (L.copy.injective heq)
  have h_right_no_extra_common_center :
      forall t,
        rightCenterA ≠ t ->
        rightCenterB ≠ t ->
        H.Adj y t ->
        H.Adj t z ->
        False := by
    intro t hxt hyt hyt_adj htz
    exact maximal_ladder_right_endpoint_no_extra_common_center h L hxt hyt
      (by simpa [y, rightCenterA, rightCenterB] using hyt_adj)
      (by simpa [z, rightCenterA, rightCenterB] using htz)
  obtain ⟨c, hac, hc_ne_leftA, hc_ne_leftB⟩ :=
    exists_neighbor_outside_two_of_degree_three (H := H) h_left_degrees.1
      h_left_centers_distinct
  have hc_ne_b : c ≠ b := by
    intro hcb
    exact hab_not_adj (by simpa [hcb] using hac)
  obtain ⟨d, hbd, hd_ne_leftA, hd_ne_leftB⟩ :=
    exists_neighbor_outside_two_of_degree_three (H := H) h_left_degrees.2
      h_left_centers_distinct
  have hd_ne_a : d ≠ a := by
    intro hda
    have hba : H.Adj b a := by
      simpa [hda] using hbd
    exact hab_not_adj hba.symm
  have hcd : c ≠ d := by
    intro hcd
    have hcb : H.Adj c b := by
      simpa [b, hcd] using hbd.symm
    exact h_left_no_extra_common_center c
      (fun hc => hc_ne_leftA hc.symm)
      (fun hc => hc_ne_leftB hc.symm) hac hcb
  have hb_not_adj_c : ¬ H.Adj b c := by
    intro hbc
    exact h_left_no_extra_common_center c
      (fun hc => hc_ne_leftA hc.symm)
      (fun hc => hc_ne_leftB hc.symm) hac hbc.symm
  have ha_not_adj_d : ¬ H.Adj a d := by
    intro had
    exact h_left_no_extra_common_center d
      (fun hd => hd_ne_leftA hd.symm)
      (fun hd => hd_ne_leftB hd.symm) had hbd.symm
  have h_neighbors_a :
      H.neighborFinset a = ({leftCenterA, leftCenterB, c} : Finset V) :=
    neighborFinset_eq_triple_of_degree_three (H := H) h_left_degrees.1
      ha_leftCenterA ha_leftCenterB hac h_left_centers_distinct
      (fun hca => hc_ne_leftA hca.symm) (fun hcb => hc_ne_leftB hcb.symm)
  have h_neighbors_b :
      H.neighborFinset b = ({leftCenterA, leftCenterB, d} : Finset V) :=
    neighborFinset_eq_triple_of_degree_three (H := H) h_left_degrees.2
      hleftCenterA_b.symm hleftCenterB_b.symm hbd h_left_centers_distinct
      (fun hda => hd_ne_leftA hda.symm) (fun hdb => hd_ne_leftB hdb.symm)
  obtain ⟨w, hyw, hw_ne_rightA, hw_ne_rightB⟩ :=
    exists_neighbor_outside_two_of_degree_three (H := H) h_right_degrees.1
      h_right_centers_distinct
  have hw_ne_z : w ≠ z := by
    intro hwz
    exact hyz_not_adj (by simpa [hwz] using hyw)
  obtain ⟨x, hzx, hx_ne_rightA, hx_ne_rightB⟩ :=
    exists_neighbor_outside_two_of_degree_three (H := H) h_right_degrees.2
      h_right_centers_distinct
  have hx_ne_y : x ≠ y := by
    intro hxy
    have hzy : H.Adj z y := by
      simpa [hxy] using hzx
    exact hyz_not_adj hzy.symm
  have hwx : w ≠ x := by
    intro hwx
    have hwz : H.Adj w z := by
      simpa [z, hwx] using hzx.symm
    exact h_right_no_extra_common_center w
      (fun hw => hw_ne_rightA hw.symm)
      (fun hw => hw_ne_rightB hw.symm) hyw hwz
  have hz_not_adj_w : ¬ H.Adj z w := by
    intro hzw
    exact h_right_no_extra_common_center w
      (fun hw => hw_ne_rightA hw.symm)
      (fun hw => hw_ne_rightB hw.symm) hyw hzw.symm
  have hy_not_adj_x : ¬ H.Adj y x := by
    intro hyx
    exact h_right_no_extra_common_center x
      (fun hx => hx_ne_rightA hx.symm)
      (fun hx => hx_ne_rightB hx.symm) hyx hzx.symm
  have h_neighbors_y :
      H.neighborFinset y = ({rightCenterA, rightCenterB, w} : Finset V) :=
    neighborFinset_eq_triple_of_degree_three (H := H) h_right_degrees.1
      hy_rightCenterA hy_rightCenterB hyw h_right_centers_distinct
      (fun hwa => hw_ne_rightA hwa.symm) (fun hwb => hw_ne_rightB hwb.symm)
  have h_neighbors_z :
      H.neighborFinset z = ({rightCenterA, rightCenterB, x} : Finset V) :=
    neighborFinset_eq_triple_of_degree_three (H := H) h_right_degrees.2
      hrightCenterA_z.symm hrightCenterB_z.symm hzx h_right_centers_distinct
      (fun hxa => hx_ne_rightA hxa.symm) (fun hxb => hx_ne_rightB hxb.symm)
  have leftData : LeftEndpointData H L c d := {
    degree_leftA := by simpa [a] using h_left_degrees.1
    degree_leftB := by simpa [b] using h_left_degrees.2
    adj_leftA_c := by simpa [a] using hac
    adj_leftB_d := by simpa [b] using hbd
    not_adj_leftB_c := by simpa [b] using hb_not_adj_c
    not_adj_leftA_d := by simpa [a] using ha_not_adj_d
    c_ne_leftCenterA := by simpa [leftCenterA] using hc_ne_leftA
    c_ne_leftCenterB := by simpa [leftCenterB] using hc_ne_leftB
    c_ne_leftB := by simpa [b] using hc_ne_b
    d_ne_leftCenterA := by simpa [leftCenterA] using hd_ne_leftA
    d_ne_leftCenterB := by simpa [leftCenterB] using hd_ne_leftB
    d_ne_leftA := by simpa [a] using hd_ne_a
    c_ne_d := hcd
    neighbors_leftA := by simpa [a, leftCenterA, leftCenterB] using h_neighbors_a
    neighbors_leftB := by simpa [b, leftCenterA, leftCenterB] using h_neighbors_b
  }
  have rightData : RightEndpointData H L w x := {
    degree_rightA := by simpa [y] using h_right_degrees.1
    degree_rightB := by simpa [z] using h_right_degrees.2
    adj_rightA_w := by simpa [y] using hyw
    adj_rightB_x := by simpa [z] using hzx
    not_adj_rightB_w := by simpa [z] using hz_not_adj_w
    not_adj_rightA_x := by simpa [y] using hy_not_adj_x
    w_ne_rightCenterA := by simpa [rightCenterA] using hw_ne_rightA
    w_ne_rightCenterB := by simpa [rightCenterB] using hw_ne_rightB
    w_ne_rightB := by simpa [z] using hw_ne_z
    x_ne_rightCenterA := by simpa [rightCenterA] using hx_ne_rightA
    x_ne_rightCenterB := by simpa [rightCenterB] using hx_ne_rightB
    x_ne_rightA := by simpa [y] using hx_ne_y
    w_ne_x := hwx
    neighbors_rightA := by simpa [y, rightCenterA, rightCenterB] using h_neighbors_y
    neighbors_rightB := by simpa [z, rightCenterA, rightCenterB] using h_neighbors_z
  }
  by_cases hcase1 : Case1.Assumptions H L
  · exact False.elim (Case1.contradiction h L leftData rightData hcase1)
  · by_cases hcase2_1 : Case2_1.Assumptions H L c d
    · exact False.elim (Case2_1.contradiction h L leftData
        hcase1 hcase2_1)
    · exact Case2_2.conclusion h L leftData rightData
        { not_case1 := hcase1
          sameOutside_left := Case2_1.sameOutside_of_not_raw hcase2_1 }

end Theorem2_8

/-- Theorem 2.8: a connected subcubic bipartite graph with minimum degree two
and girth four whose rooted distance-two multigraph avoids the Figure 5(a)–(f)
forbidden induced rooted subgraphs is `HJ₁⁺` or `HJ_n` for some `n >= 1`. -/
theorem theorem_2_8
    {V : Type u} [Fintype V] [DecidableEq V]
    (H : SimpleGraph V) [DecidableRel H.Adj]
    (h_connected : H.Connected)
    (h_subcubic : H.IsSubcubic)
    (h_bipartite : H.IsBipartite)
    (h_min_degree : H.HasMinimumDegree 2)
    (h_girth : H.HasGirth 4)
    (h_no_forbidden :
      Not (Theorem2_8.ContainsFigure5AtoFRootedInducedSubgraph
        H.rootedDistanceTwoMultigraph)) :
    Theorem2_8.Conclusion H := by
  exact Theorem2_8.maximal_twisted_ladder_case_analysis H
    { connected := h_connected
      subcubic := h_subcubic
      bipartite := h_bipartite
      minimumDegree_two := h_min_degree
      girth_four := h_girth
      no_forbidden := h_no_forbidden }

/-- Compatibility form of Theorem 2.8 under the stronger assumption that all
seven Figure 5 obstructions are absent. -/
theorem theorem_2_8_of_no_figure5
    {V : Type u} [Fintype V] [DecidableEq V]
    (H : SimpleGraph V) [DecidableRel H.Adj]
    (h_connected : H.Connected)
    (h_subcubic : H.IsSubcubic)
    (h_bipartite : H.IsBipartite)
    (h_min_degree : H.HasMinimumDegree 2)
    (h_girth : H.HasGirth 4)
    (h_no_forbidden :
      Not (ContainsFigure5RootedInducedSubgraph H.rootedDistanceTwoMultigraph)) :
    Theorem2_8.Conclusion H := by
  exact theorem_2_8 H h_connected h_subcubic h_bipartite h_min_degree h_girth
    (Theorem2_8.no_figure5_a_to_f_of_no_figure5 h_no_forbidden)

end SubcubicSpectralGap


==> anc/lean/SubcubicSpectralGap/Theorem2_8/README.md <==
# Theorem 2.8 — bipartite graphs of girth four

Public import: `SubcubicSpectralGap.Theorem2_8`.
Final declaration: `SubcubicSpectralGap.theorem_2_8` in [Main.lean](Main.lean).

## Statement

Let `H` be a finite, connected, subcubic bipartite graph of minimum degree
exactly two and girth four. If its rooted distance-two multigraph contains
none of the induced rooted patterns (a)–(f), then `H` is isomorphic to
`HJ_n` for some `n ≥ 1`, or to `HJ₁⁺`.

The distance-two multiplicity between distinct vertices counts their common
neighbors in `H`; the roots are precisely the vertices of degree two in `H`.
The [graph catalog](../Common/README.md) defines `HJ_n`, `HJ₁⁺`, and every
pattern, including its root requirements. Pattern (g) is not excluded.

Paper cross-reference: Theorem 2.8 (`thm:bipartite-girth-4`), proved in Section 3.

## Proof map

| Module | Role |
| --- | --- |
| [Setup.lean](Setup.lean) | Hypotheses, conclusion, maximal twisted ladder, and connectivity tools. |
| [Figure5.lean](Figure5.lean) | Concrete forbidden rooted configurations used in the proof. |
| [EndpointPairs.lean](EndpointPairs.lean) | Endpoint neighbor data. |
| [LadderGeometry.lean](LadderGeometry.lean) | Geometry of the maximal ladder. |
| [LadderExtension.lean](LadderExtension.lean) | Extending a ladder to contradict maximality. |
| [HJGeometry.lean](HJGeometry.lean) | Identifying the HJ family and sporadic graph. |
| [Case1.lean](Case1.lean) | Case 1 of the paper's maximal-ladder argument. |
| [Case2_1.lean](Case2_1.lean) | Case 2.1. |
| [Case2_2.lean](Case2_2.lean) | Case 2.2 and the classification conclusion. |
| [Main.lean](Main.lean) | Assembles the cases into Theorem 2.8. |

Shared definitions and concrete graph families live in `../Common/`.

## Notes on the statement

Theorem 2.8 is proved with no `sorry` placeholders.
Its `h_no_forbidden` hypothesis uses
`Theorem2_8.ContainsFigure5AtoFRootedInducedSubgraph`, which ranges over exactly
Figure 5(a)–(f), leaving Figure 5(g) unrestricted. All maximal-ladder case
arguments use this weaker hypothesis.

`theorem_2_8_of_no_figure5` is a corollary under the stronger hypothesis excluding all
seven obstructions. The conversion lemma `no_figure5_a_to_f_of_no_figure5` is in
`Setup.lean`.

## Verification

Run `lake build SubcubicSpectralGap.Theorem2_8`. The root-level
[verification instructions](../../README.md#checking-the-formalization) also
cover the axiom checks.


==> anc/lean/SubcubicSpectralGap/Theorem2_8/Setup.lean <==
import SubcubicSpectralGap.Common.Figure5
import SubcubicSpectralGap.Common.GraphFamilies

/-!
# Theorem 2.8

This module is part of the formalization of Theorem 2.8.
-/

namespace SubcubicSpectralGap

universe u v

namespace Theorem2_8

/-- The obstruction hypothesis of Theorem 2.8 concerns exactly Figure 5(a)–(f).
Figure 5(g), which is used in Theorem 2.14, is not excluded here. -/
def ContainsFigure5AtoFRootedInducedSubgraph {V : Type u} [DecidableEq V]
    (G : RootedMultigraph V) : Prop :=
  ∃ P : Figure5Obstruction, P ≠ .g ∧ ContainsFigure5Obstruction P G

/-- Excluding all seven Figure 5 obstructions implies the weaker hypothesis
actually needed for Theorem 2.8. -/
theorem no_figure5_a_to_f_of_no_figure5
    {V : Type u} [DecidableEq V] {G : RootedMultigraph V}
    (h : ¬ ContainsFigure5RootedInducedSubgraph G) :
    ¬ ContainsFigure5AtoFRootedInducedSubgraph G := by
  rintro ⟨P, _, hP⟩
  exact h ⟨P, hP⟩

/-- The conclusion of Theorem 2.8. -/
def Conclusion {V : Type u} (H : SimpleGraph V) : Prop :=
  Nonempty (GraphIso H HJOnePlus) \/
    exists n : Nat, 1 <= n /\ Nonempty (GraphIso H (HJ n))

/-- The twisted ladder `▷◁_n` occurs in `H` as a mathlib copy of a subgraph. -/
def TwistedLadderOccurs {V : Type u} (H : SimpleGraph V) (n : Nat) : Prop :=
  SimpleGraph.IsContained (TwistedLadder n) H

/-- A maximal twisted ladder occurrence in `H`. -/
structure MaximalTwistedLadder {V : Type u} (H : SimpleGraph V) where
  n : Nat
  positive : 1 <= n
  copy : SimpleGraph.Copy (TwistedLadder n) H
  maximal : forall m, TwistedLadderOccurs H m -> m <= n

/-- An occurrence of `▷◁_n` bounds `n` by the finite order of `H`. -/
theorem twistedLadderOccurs_card_bound
    {V : Type u} [Fintype V] {H : SimpleGraph V} {n : Nat}
    (hocc : TwistedLadderOccurs H n) : 4 * n <= Fintype.card V := by
  rcases hocc with ⟨c⟩
  rw [← TwistedLadder.vertex_card n]
  exact Fintype.card_le_of_embedding c.toEmbedding

/-- A graph of girth four contains `▷◁_1`: mathlib supplies a 4-cycle, and
`TwistedLadder.oneCycleEmbedding` identifies `▷◁_1` with `cycleGraph 4`. -/
theorem twistedLadder_one_occurs_of_girth_four
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj]
    (h_girth : H.HasGirth 4) : TwistedLadderOccurs H 1 := by
  have h_not_acyclic : ¬ H.IsAcyclic := by
    intro hacyclic
    have hzero : H.girth = 0 := SimpleGraph.girth_eq_zero.mpr hacyclic
    omega
  obtain ⟨v, p, hp_cycle, hp_girth⟩ :=
    SimpleGraph.exists_girth_eq_length.mpr h_not_acyclic
  have hp_length : p.length = 4 := by omega
  have hcycle : SimpleGraph.IsContained (SimpleGraph.cycleGraph 4) H := by
    exact (SimpleGraph.cycleGraph_isContained_iff (G := H) (n := 4) (by omega)).mpr
      ⟨v, p, hp_cycle, hp_length⟩
  exact SimpleGraph.IsContained.trans TwistedLadder.oneCycleEmbedding.isContained hcycle

/-- A finite graph with a `▷◁_1` occurrence has a maximal twisted ladder
occurrence. -/
theorem exists_maximal_twistedLadder
    {V : Type u} [Fintype V]
    {H : SimpleGraph V}
    (hstart : TwistedLadderOccurs H 1) : Nonempty (MaximalTwistedLadder H) := by
  classical
  let P : Nat -> Prop := fun m => TwistedLadderOccurs H m
  let N := Nat.findGreatest P (Fintype.card V)
  have h_one_le_card : 1 <= Fintype.card V := by
    have hbound := twistedLadderOccurs_card_bound (V := V) (H := H) hstart
    omega
  have hN_occurs : P N := by
    exact Nat.findGreatest_spec (P := P) (m := 1) (n := Fintype.card V)
      h_one_le_card hstart
  rcases hN_occurs with ⟨cN⟩
  refine ⟨{ n := N, positive := ?_, copy := cN, maximal := ?_ }⟩
  · exact Nat.le_findGreatest (P := P) (m := 1) (n := Fintype.card V)
      h_one_le_card hstart
  · intro m hm
    have hbound := twistedLadderOccurs_card_bound (V := V) (H := H) hm
    have hm_le_card : m <= Fintype.card V := by omega
    exact Nat.le_findGreatest (P := P) (m := m) (n := Fintype.card V)
      hm_le_card hm

namespace MaximalTwistedLadder

/-- The image in `H` of the paper's left endpoint `a` of a maximal
twisted-ladder occurrence. -/
def leftA {V : Type u} {H : SimpleGraph V} (L : MaximalTwistedLadder H) : V :=
  L.copy (TwistedLadder.leftA L.n L.positive)

/-- The image in `H` of the paper's left endpoint `b` of a maximal
twisted-ladder occurrence. -/
def leftB {V : Type u} {H : SimpleGraph V} (L : MaximalTwistedLadder H) : V :=
  L.copy (TwistedLadder.leftB L.n L.positive)

/-- The image in `H` of the paper's right endpoint `y` of a maximal
twisted-ladder occurrence. -/
def rightA {V : Type u} {H : SimpleGraph V} (L : MaximalTwistedLadder H) : V :=
  L.copy (TwistedLadder.rightA L.n L.positive)

/-- The image in `H` of the paper's right endpoint `z` of a maximal
twisted-ladder occurrence. -/
def rightB {V : Type u} {H : SimpleGraph V} (L : MaximalTwistedLadder H) : V :=
  L.copy (TwistedLadder.rightB L.n L.positive)

/-- The image in `H` of the upper common distance-two center of the right
endpoint pair. -/
def rightCenterA {V : Type u} {H : SimpleGraph V} (L : MaximalTwistedLadder H) : V :=
  L.copy (TwistedLadder.rightCenterA L.n L.positive)

/-- The image in `H` of the lower common distance-two center of the right
endpoint pair. -/
def rightCenterB {V : Type u} {H : SimpleGraph V} (L : MaximalTwistedLadder H) : V :=
  L.copy (TwistedLadder.rightCenterB L.n L.positive)

end MaximalTwistedLadder

/-- The hypotheses used in Theorem 2.8. -/
structure Hypotheses {V : Type u} [Fintype V] [DecidableEq V]
    (H : SimpleGraph V) [DecidableRel H.Adj] where
  connected : H.Connected
  subcubic : H.IsSubcubic
  bipartite : H.IsBipartite
  minimumDegree_two : H.HasMinimumDegree 2
  girth_four : H.HasGirth 4
  no_forbidden :
    Not (ContainsFigure5AtoFRootedInducedSubgraph H.rootedDistanceTwoMultigraph)

/-- The hypothesis that the minimum degree is exactly two rules out a cubic
graph.  This is the formal replacement for the prose phrase "otherwise `H`
would become `GM_n`, which is cubic." -/
theorem false_of_all_degrees_three
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj]
    (hmin : H.HasMinimumDegree 2) (hcubic : forall v, H.degree v = 3) :
    False := by
  rcases hmin.2 with ⟨v, hv⟩
  have hv3 : H.degree v = 3 := hcubic v
  omega

/-- A walk starting in an adjacency-closed finite set remains in that set. -/
theorem mem_of_walk_of_neighbor_closed
    {V : Type u} {H : SimpleGraph V} {s : Finset V}
    (hclosed : forall {u v : V}, u ∈ s -> H.Adj u v -> v ∈ s) :
    forall {u v : V}, H.Walk u v -> u ∈ s -> v ∈ s
  | _, _, SimpleGraph.Walk.nil, hu => hu
  | _, _, SimpleGraph.Walk.cons huv p, hu =>
      mem_of_walk_of_neighbor_closed hclosed p (hclosed hu huv)

/-- In a connected graph, a nonempty finite vertex set closed under adjacency is
all of `univ`.  This is the formal version of the saturation-plus-connectivity
argument used in the proof of Theorem 2.8. -/
theorem finset_eq_univ_of_connected_of_neighbor_closed
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} (hconn : H.Connected) {s : Finset V}
    (hne : s.Nonempty)
    (hclosed : forall {u v : V}, u ∈ s -> H.Adj u v -> v ∈ s) :
    s = Finset.univ := by
  rcases hne with ⟨seed, hseed⟩
  ext v
  constructor
  · intro _
    exact Finset.mem_univ v
  · intro _
    rcases hconn seed v with ⟨p⟩
    exact mem_of_walk_of_neighbor_closed hclosed p hseed

/-- Neighbor-finset formulation of the saturation-plus-connectivity argument:
if every neighbor of every vertex in a nonempty displayed set is still in that
set, then the displayed set is the whole connected graph. -/
theorem finset_eq_univ_of_connected_of_neighborFinset_subset
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (hconn : H.Connected) {s : Finset V}
    (hne : s.Nonempty)
    (hsat : forall u, u ∈ s -> H.neighborFinset u ⊆ s) :
    s = Finset.univ := by
  exact finset_eq_univ_of_connected_of_neighbor_closed hconn hne (by
    intro u v hu huv
    exact hsat u hu (by simpa [SimpleGraph.mem_neighborFinset] using huv))

/-- If a degree statement has been proved on a nonempty saturated displayed
set, then connectivity promotes it to all vertices of the graph. -/
theorem forall_degree_eq_of_connected_of_saturated_display
    {V : Type u} [Fintype V] [DecidableEq V]
    {H : SimpleGraph V} [DecidableRel H.Adj] (hconn : H.Connected) {s : Finset V}
    (hne : s.Nonempty)
    (hsat : forall u, u ∈ s -> H.neighborFinset u ⊆ s)
    {k : Nat} (hdeg : forall u, u ∈ s -> H.degree u = k) :
    forall u, H.degree u = k := by
  have hcover : s = Finset.univ :=
    finset_eq_univ_of_connected_of_neighborFinset_subset hconn hne hsat
  intro u
  exact hdeg u (by simp [hcover])

/-- Build a graph isomorphism from an equivalence of vertex types and an
adjacency-preservation proof.  This keeps theorem files from depending on the
internal reducible shape of mathlib's `SimpleGraph.Iso`. -/
theorem graphIso_of_equiv_adjacency
    {V : Type u} {W : Type v} {G : SimpleGraph V} {K : SimpleGraph W}
    (e : V ≃ W)
    (hadj : forall u v, K.Adj (e u) (e v) ↔ G.Adj u v) :
    Nonempty (GraphIso G K) := by
  exact ⟨RelIso.mk e (by
    intro u v
    exact hadj u v)⟩

end Theorem2_8

end SubcubicSpectralGap


==> anc/lean/data/beineke_selected.csv <==
label,vertex_count,edges
a,4,"0-1 0-2 0-3"
b,5,"1-2 0-2 0-3 1-3 0-4 2-4 3-4"
c,5,"0-1 1-2 0-2 0-3 0-4 1-3 2-3 2-4 3-4"
e,6,"0-1 0-2 0-3 2-3 2-4 3-4 2-5 3-5 4-5"
h,6,"0-2 1-2 0-3 0-4 4-5 2-3 3-4 0-1 3-5"


==> anc/lean/data/figure5.csv <==
label,edges,roots,arbitrary
a,ab2,a,b
b,ab3,,
c,ab2bc1,,ac
d,ab2ac1bc2,,abc
e,ab1bc1cd1,b,ad
f,ab1bc1cd1ad1,b,a
g,ab1ac1,abc,


==> anc/lean/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "0df444a360eaa60ab8c11dca51a86af692955474",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.33.1",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "b7eb3304aeae834b12dda98993a37f6a41f6f0bb",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "5f4d51b81cbd3f6b32b156bfad9056621a040404",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "16f02aa7642864af59f1ff0e384a015994db9118",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "4be2e3d5087eeb272cf5a8853b8f9dd025ef5957",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "3448c0bcc5ce01b2d1546e483ec3620e32df3d0e",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "92c15be17b7caf78c2ad767ec40f89052d908d81",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "4488d40d070b9700d4d5a6aa342f0d40c31b2a2d",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "6130a47896ce867c6a4a55373441e59e565bad0f",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.33.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "SubcubicSpectralGap",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/lean/lakefile.toml <==
name = "SubcubicSpectralGap"
version = "0.1.0"
keywords = ["math", "graph-theory", "lean"]
defaultTargets = ["SubcubicSpectralGap"]

[leanOptions]
pp.unicode.fun = true # pretty-prints `fun a ↦ b`
relaxedAutoImplicit = false
maxSynthPendingDepth = 3

[[require]]
name = "mathlib"
scope = "leanprover-community"
rev = "v4.33.1"

[[lean_lib]]
name = "SubcubicSpectralGap"


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.33.1


==> anc/lean/scripts/check_axioms.lean <==
import SubcubicSpectralGap

/-!
Run after `lake build` with `lake env lean scripts/check_axioms.lean`.
These checks reject proof placeholders, custom axioms, and native-evaluation
axioms anywhere in the dependencies of the three target theorems and Lemma 4.11.
-/

/-- info: 'SubcubicSpectralGap.theorem_2_8' depends on axioms: [propext, Classical.choice, Quot.sound] -/
#guard_msgs in
#print axioms SubcubicSpectralGap.theorem_2_8

/-- info: 'SubcubicSpectralGap.theorem_2_14' depends on axioms: [propext, Classical.choice, Quot.sound] -/
#guard_msgs in
#print axioms SubcubicSpectralGap.theorem_2_14

/-- info: 'SubcubicSpectralGap.theorem_2_15' depends on axioms: [propext, Classical.choice, Quot.sound] -/
#guard_msgs in
#print axioms SubcubicSpectralGap.theorem_2_15

/-- info: 'SubcubicSpectralGap.Lemma4_11.lemma4_11' depends on axioms: [propext, Classical.choice, Quot.sound] -/
#guard_msgs in
#print axioms SubcubicSpectralGap.Lemma4_11.lemma4_11


==> anc/lean/scripts/generate_beineke_selected.py <==
#!/usr/bin/env python3
"""Generate Lean definitions for the selected Beineke obstruction graphs."""

from __future__ import annotations

import argparse
import csv
from pathlib import Path


ROOT = Path(__file__).resolve().parents[1]
CSV_PATH = ROOT / "data" / "beineke_selected.csv"
OUT_PATH = ROOT / "SubcubicSpectralGap" / "Theorem2_14" / "Theorem4_7" / "Graphs.lean"
EXPECTED_LABELS = ("a", "b", "c", "e", "h")


def parse_edges(raw: str) -> list[tuple[int, int]]:
    edges: list[tuple[int, int]] = []
    for item in raw.split():
        left, right = item.split("-")
        u, v = int(left), int(right)
        if u == v:
            raise ValueError(f"loop edge {item!r}")
        if u > v:
            u, v = v, u
        edges.append((u, v))
    if len(edges) != len(set(edges)):
        raise ValueError(f"duplicate edge in {raw!r}")
    return sorted(edges)


def lean_list(edges: list[tuple[int, int]]) -> str:
    return "[" + ", ".join(f"({u}, {v})" for u, v in edges) + "]"


def load_rows() -> list[tuple[str, int, list[tuple[int, int]]]]:
    rows: list[tuple[str, int, list[tuple[int, int]]]] = []
    with CSV_PATH.open(newline="") as handle:
        for row in csv.DictReader(handle):
            label = row["label"]
            count = int(row["vertex_count"])
            edges = parse_edges(row["edges"])
            if count <= 0:
                raise ValueError(f"graph {label!r} has no vertices")
            if any(u >= count or v >= count for u, v in edges):
                raise ValueError(f"edge outside vertex range in graph {label!r}")
            rows.append((label, count, edges))

    labels = tuple(label for label, _, _ in rows)
    if labels != EXPECTED_LABELS:
        raise ValueError(f"expected labels {EXPECTED_LABELS!r}, got {labels!r}")
    return rows


def render(rows: list[tuple[str, int, list[tuple[int, int]]]]) -> str:

    labels = [label for label, _, _ in rows]
    label_cases = "\n  | " + "\n  | ".join(labels)
    count_cases = "\n".join(f"  | {label} => {count}" for label, count, _ in rows)
    edge_cases = "\n".join(f"  | {label} => {lean_list(edges)}" for label, _, edges in rows)

    examples: list[str] = []
    for label, count, edges in rows:
        for u, v in edges[:1]:
            examples.append(
                "/-- Sanity check: the generated graph contains an edge from the CSV. -/\n"
                f"example : (graph {label}).Adj "
                f"(⟨{u}, by decide⟩ : Fin (vertexCount {label})) "
                f"(⟨{v}, by decide⟩ : Fin (vertexCount {label})) := by\n"
                "  decide"
            )
        missing = next(
            (u, v)
            for u in range(count)
            for v in range(u + 1, count)
            if (u, v) not in edges
        )
        examples.append(
            "/-- Sanity check: the generated graph omits a nonedge from the CSV. -/\n"
            f"example : ¬ (graph {label}).Adj "
            f"(⟨{missing[0]}, by decide⟩ : Fin (vertexCount {label})) "
            f"(⟨{missing[1]}, by decide⟩ : Fin (vertexCount {label})) := by\n"
            "  decide"
        )

    return f"""import Mathlib.Combinatorics.SimpleGraph.Basic

/-!
# Selected Beineke obstruction graphs

This file is generated from `data/beineke_selected.csv` by
`scripts/generate_beineke_selected.py`.  The labels are the labels from
Figure 8 in the paper.
-/

namespace SimpleGraph

namespace Beineke

/-- The five Beineke obstruction graphs needed in the paper. -/
inductive Obstruction where{label_cases}
deriving DecidableEq, Repr

namespace Obstruction

/-- The number of vertices in a selected Beineke graph. -/
def vertexCount : Obstruction -> Nat
{count_cases}

/-- The edge list copied from `data/beineke_selected.csv`. -/
def edgeList : Obstruction -> List (Nat × Nat)
{edge_cases}

/-- Adjacency on natural-number vertex labels. -/
def adjNat (P : Obstruction) (i j : Nat) : Bool :=
  (edgeList P).any fun e =>
    (e.1 == i && e.2 == j) || (e.1 == j && e.2 == i)

/-- Adjacency on the finite vertex type of a selected Beineke graph. -/
def adj (P : Obstruction) (i j : Fin P.vertexCount) : Bool :=
  adjNat P i.val j.val

/-- The selected Beineke graph as a mathlib simple graph. -/
def graph (P : Obstruction) : SimpleGraph (Fin P.vertexCount) :=
  SimpleGraph.fromRel fun i j => adj P i j = true

/-- The selected Beineke graphs have decidable adjacency. -/
instance instDecidableRelGraphAdj (P : Obstruction) : DecidableRel (graph P).Adj :=
  fun i j => by
    unfold graph
    infer_instance

{chr(10).join(examples)}

end Obstruction

end Beineke

end SimpleGraph
"""


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--check",
        action="store_true",
        help="fail if the generated Lean file differs from the CSV",
    )
    args = parser.parse_args()
    output = render(load_rows())
    if args.check:
        if not OUT_PATH.exists() or OUT_PATH.read_text() != output:
            raise SystemExit(f"{OUT_PATH.relative_to(ROOT)} is out of date")
        return
    OUT_PATH.parent.mkdir(parents=True, exist_ok=True)
    OUT_PATH.write_text(output)


if __name__ == "__main__":
    main()


==> anc/lean/scripts/generate_figure5.py <==
#!/usr/bin/env python3
"""Generate the Lean definitions for the rooted multigraphs in Figure 5."""

from __future__ import annotations

import argparse
import csv
from dataclasses import dataclass
from pathlib import Path


ROOT = Path(__file__).resolve().parents[1]
CSV_PATH = ROOT / "data" / "figure5.csv"
OUT_PATH = ROOT / "SubcubicSpectralGap" / "Common" / "Figure5Data.lean"
EXPECTED_COLUMNS = ["label", "edges", "roots", "arbitrary"]
EXPECTED_LABELS = list("abcdefg")


@dataclass(frozen=True)
class Edge:
    left: str
    right: str
    multiplicity: int


@dataclass(frozen=True)
class Figure:
    label: str
    vertices: tuple[str, ...]
    edges: tuple[Edge, ...]
    roots: tuple[str, ...]
    arbitrary: tuple[str, ...]


def parse_vertex_list(raw: str, field: str, label: str) -> tuple[str, ...]:
    if any(not ("a" <= vertex <= "z") for vertex in raw):
        raise ValueError(
            f"Figure {label}: {field} must be a concatenation of lowercase vertex labels"
        )
    if len(raw) != len(set(raw)):
        raise ValueError(f"Figure {label}: duplicate vertex in {field}={raw!r}")
    return tuple(raw)


def parse_edges(raw: str, label: str) -> tuple[Edge, ...]:
    if not raw or len(raw) % 3 != 0:
        raise ValueError(
            f"Figure {label}: edges must be compact three-character entries such as ab2"
        )

    edges: list[Edge] = []
    pairs: set[tuple[str, str]] = set()
    for offset in range(0, len(raw), 3):
        left, right, multiplicity_raw = raw[offset : offset + 3]
        if not ("a" <= left <= "z" and "a" <= right <= "z"):
            raise ValueError(f"Figure {label}: invalid edge endpoint in {raw[offset:offset + 3]!r}")
        if left == right:
            raise ValueError(f"Figure {label}: loop {left}{right} is not allowed")
        if not multiplicity_raw.isdigit() or multiplicity_raw == "0":
            raise ValueError(
                f"Figure {label}: multiplicity must be a positive single digit in "
                f"{raw[offset:offset + 3]!r}"
            )
        pair = tuple(sorted((left, right)))
        if pair in pairs:
            raise ValueError(f"Figure {label}: duplicate edge pair {left}{right}")
        pairs.add(pair)
        edges.append(Edge(pair[0], pair[1], int(multiplicity_raw)))
    return tuple(edges)


def parse_csv() -> list[Figure]:
    figures: list[Figure] = []
    with CSV_PATH.open(newline="") as handle:
        reader = csv.DictReader(handle)
        if reader.fieldnames != EXPECTED_COLUMNS:
            raise ValueError(
                f"expected CSV columns {EXPECTED_COLUMNS}, found {reader.fieldnames}"
            )
        for row in reader:
            label = row["label"].strip()
            if len(label) != 1 or not ("a" <= label <= "z"):
                raise ValueError(f"invalid Figure 5 label {label!r}")
            edges = parse_edges(row["edges"].strip(), label)
            roots = parse_vertex_list(row["roots"].strip(), "roots", label)
            arbitrary = parse_vertex_list(
                row["arbitrary"].strip(), "arbitrary", label
            )
            if set(roots) & set(arbitrary):
                raise ValueError(
                    f"Figure {label}: roots and arbitrary vertices must be disjoint"
                )

            edge_vertices = {vertex for edge in edges for vertex in (edge.left, edge.right)}
            classified_vertices = set(roots) | set(arbitrary)
            if not classified_vertices <= edge_vertices:
                unknown = "".join(sorted(classified_vertices - edge_vertices))
                raise ValueError(
                    f"Figure {label}: classified vertices absent from the edge data: {unknown}"
                )
            vertices = tuple(sorted(edge_vertices))
            expected_vertices = tuple(
                chr(ord("a") + index) for index in range(len(vertices))
            )
            if vertices != expected_vertices:
                raise ValueError(
                    f"Figure {label}: vertices must be consecutive from a; found {vertices}"
                )
            figures.append(Figure(label, vertices, edges, roots, arbitrary))

    labels = [figure.label for figure in figures]
    if labels != EXPECTED_LABELS:
        raise ValueError(
            f"Figure 5 rows must be exactly {EXPECTED_LABELS} in order; found {labels}"
        )
    return figures


def pair_condition(edge: Edge, indices: dict[str, int]) -> str:
    left = indices[edge.left]
    right = indices[edge.right]
    return (
        f"(i.val = {left} && j.val = {right}) || "
        f"(i.val = {right} && j.val = {left})"
    )


def membership_condition(vertices: tuple[str, ...], indices: dict[str, int]) -> str:
    return " || ".join(f"i.val = {indices[vertex]}" for vertex in vertices)


def edge_case(figure: Figure) -> str:
    indices = {vertex: index for index, vertex in enumerate(figure.vertices)}
    lines = [f"  | {figure.label} =>", "      if i.val = j.val then 0"]
    for edge in figure.edges:
        lines.append(
            f"      else if {pair_condition(edge, indices)} then {edge.multiplicity}"
        )
    lines.append("      else 0")
    return "\n".join(lines)


def root_case(figure: Figure) -> str:
    indices = {vertex: index for index, vertex in enumerate(figure.vertices)}
    all_vertices = set(figure.vertices)
    if set(figure.roots) == all_vertices:
        return f"  | {figure.label} => RootRequirement.root"
    if set(figure.arbitrary) == all_vertices:
        return f"  | {figure.label} => RootRequirement.arbitrary"
    if not figure.roots and not figure.arbitrary:
        return f"  | {figure.label} => RootRequirement.nonRoot"

    lines = [f"  | {figure.label} =>"]
    if figure.roots:
        lines.append(
            f"      if {membership_condition(figure.roots, indices)} then RootRequirement.root"
        )
    if figure.arbitrary:
        prefix = "else if" if figure.roots else "if"
        lines.append(
            f"      {prefix} {membership_condition(figure.arbitrary, indices)} then "
            "RootRequirement.arbitrary"
        )
    lines.append("      else RootRequirement.nonRoot")
    return "\n".join(lines)


def generate(figures: list[Figure]) -> str:
    labels = "\n".join(f"  | {figure.label}" for figure in figures)
    counts = "\n".join(
        f"  | {figure.label} => {len(figure.vertices)}" for figure in figures
    )
    edge_lists = "\n".join(
        f"  | {figure.label} => ["
        + ", ".join(
            f"({figure.vertices.index(edge.left)}, "
            f"{figure.vertices.index(edge.right)}, {edge.multiplicity})"
            for edge in figure.edges
        )
        + "]"
        for figure in figures
    )
    edge_cases = "\n".join(edge_case(figure) for figure in figures)
    root_cases = "\n".join(root_case(figure) for figure in figures)

    examples: list[str] = []
    for figure in figures:
        indices = {vertex: index for index, vertex in enumerate(figure.vertices)}
        multiplicities = {
            (indices[edge.left], indices[edge.right]): edge.multiplicity
            for edge in figure.edges
        }
        for left in range(len(figure.vertices)):
            for right in range(left, len(figure.vertices)):
                expected = multiplicities.get((left, right), 0)
                examples.append(
                    f"example : edgeMultiplicity .{figure.label} "
                    f"(⟨{left}, by decide⟩ : Fin (vertexCount .{figure.label})) "
                    f"(⟨{right}, by decide⟩ : Fin (vertexCount .{figure.label})) = "
                    f"{expected} := by decide"
                )
        for vertex in figure.vertices:
            index = indices[vertex]
            requirement = (
                "root"
                if vertex in figure.roots
                else "arbitrary"
                if vertex in figure.arbitrary
                else "nonRoot"
            )
            examples.append(
                f"example : rootRequirement .{figure.label} "
                f"(⟨{index}, by decide⟩ : Fin (vertexCount .{figure.label})) = "
                f".{requirement} := by decide"
            )

    return f"""import Mathlib.Data.Fin.Basic

/-!
# Figure 5 rooted multigraph data

This file is generated from `data/figure5.csv` by `scripts/generate_figure5.py`.
Do not edit it by hand; update the CSV and rerun the generator.
-/

namespace SubcubicSpectralGap

/-- Labels for the seven rooted multigraph obstructions in Figure 5. -/
inductive Figure5Obstruction where
{labels}
deriving DecidableEq, Repr

/-- Root data read from Figure 5.  Half-filled vertices are `arbitrary`. -/
inductive RootRequirement where
  | root
  | nonRoot
  | arbitrary
deriving DecidableEq, Repr

namespace RootRequirement

/-- A root requirement is satisfied by a rooted-multigraph vertex. -/
def Satisfied : RootRequirement -> Bool -> Prop
  | root, isRoot => isRoot = true
  | nonRoot, isRoot => isRoot = false
  | arbitrary, _ => True

end RootRequirement

namespace Figure5Obstruction

/-- Number of vertices in each obstruction in Figure 5. -/
def vertexCount : Figure5Obstruction -> Nat
{counts}

/-- Auditable edge data `(left, right, multiplicity)` generated from the CSV. -/
def edgeList : Figure5Obstruction -> List (Nat × Nat × Nat)
{edge_lists}

/-- Edge multiplicity generated from `data/figure5.csv`. -/
def edgeMultiplicity (P : Figure5Obstruction) (i j : Fin P.vertexCount) : Nat :=
  match P with
{edge_cases}

/-- Root requirement generated from `data/figure5.csv`. -/
def rootRequirement (P : Figure5Obstruction) (i : Fin P.vertexCount) : RootRequirement :=
  match P with
{root_cases}

/-! Every vertex pair and every root classification is checked after generation. -/

{chr(10).join(examples)}

end Figure5Obstruction

end SubcubicSpectralGap
"""


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--check",
        action="store_true",
        help="fail if the generated Lean file is absent or stale",
    )
    args = parser.parse_args()
    output = generate(parse_csv())
    if args.check:
        if not OUT_PATH.exists() or OUT_PATH.read_text() != output:
            raise SystemExit(
                f"{OUT_PATH.relative_to(ROOT)} is stale; run scripts/generate_figure5.py"
            )
        return
    OUT_PATH.write_text(output)


if __name__ == "__main__":
    main()

